SIDScope: A Diagnostic Resource for Semantic-ID Interfaces in Generative Recommendation

Semantic ID tokenizers assign code sequences to catalog items, which generative recommenders predict and resolve back to items. Reusing a released mapping requires checking its code organization, item resolution, and compatibility with an existing model after a refresh. SIDScope provides these checks through source traced adapters, mapping diagnostics, candidate retrieval tests, and generated trace analysis. Its inventory contains nine exports from seven tokenizer families across Amazon and Yelp, including eight executable routes and one auditable snapshot. The analyses establish three distinctions. First, code allocation and item addressability differ: in GRID, tail items occupy 95.7 distinct codes per 100 items, yet only 82.2 percent have globally unique codes. Second, prefix alignment calibrates retrieval operations that use prefixes. With fixed candidate budgets and ranking, original assignments on Beauty and Instruments expose more targets than controls preserving code capacity and coarse popularity. Resolving identical generated paths also shows that an explicit item selection rule recovers part of the gap between target path survival and singleton credit. Third, a released refresh repairs missing codes, while model adaptation separately restores new item recall. SIDScope supplies code, diagnostic summaries, and verification tools to compare mappings, evaluate their use in retrieval and generation, and test model reuse after changes.

==> anc/LICENSE <==
MIT License

Copyright (c) 2026 SIDInspector authors

Permission is hereby granted, free of charge, to any person obtaining a copy
of this software and associated documentation files (the "Software"), to deal
in the Software without restriction, including without limitation the rights
to use, copy, modify, merge, publish, distribute, sublicense, and/or sell
copies of the Software, and to permit persons to whom the Software is
furnished to do so, subject to the following conditions:

The above copyright notice and this permission notice shall be included in all
copies or substantial portions of the Software.

THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR
IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY,
FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT. IN NO EVENT SHALL THE
AUTHORS OR COPYRIGHT HOLDERS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER
LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM,
OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE
SOFTWARE.


==> anc/README.md <==
# SIDScope supplementary evidence

This archive accompanies the prepared replacement of arXiv:2608.18779.
It is an additive evidence supplement, not a new software release and not a
replacement for the frozen TOIS submission or the historical paper package.

## Reproduce the four additional tables

Use Python 3.9+ with NumPy and pandas, then run:

```sh
python verify_evidence.py
```

The verifier checks file hashes, reaggregates paired outcome rows, recomputes
1,999-resample percentile bootstrap intervals with the original seeds, checks
D3/D4 sufficient statistics, rebuilds four TeX row files, and compares them
byte-for-byte with `expected_tables/`. It writes only `tables/`.

| Current manuscript table | Source |
|---|---|
| 5: fixed-budget decisions | Beauty and Instruments paired outcomes plus popularity anchors |
| 7: leaf resolver policies | Three frozen GRU trace cases, evaluated at cutoffs 20 and 50 |
| 11: measurement audit | Eight routes; edge-micro, co-count-weighted, item-macro, and allocation counts |
| 12: candidate-budget sensitivity | Budgets 50, 100, and 200; paired outcome intervals |

The complete upstream mappings, interactions, metadata, beams, and checkpoints
are **not** redistributed. `source_checkout` and `source_archive` in provenance
records denote user-provided source locations, not files included here. Original
input hashes remain to identify the raw-input computation. `manifest.json`
binds the actual files in this archive; do not use original input hashes as
checksums of transformed public rows.

## Pairing and privacy

Released metric rows replace user and trace identifiers with sequential,
file-local `row_id` values. No reverse lookup, item identifiers, code paths,
interaction histories, or raw beams are included. Row order and within-file
pairing are retained so that the original bootstrap is reproducible. Row IDs
do not establish cross-catalog identity. These are deidentified derived metrics,
not a claim of differential privacy or irreversible anonymization.

## Scientific scope

- Beauty contains two mappings of one catalog, not two independent datasets.
- Instruments uses a predeclared **derived temporal validation holdout** because
  its source has no split labels. The final event was excluded from metrics.
- The Beauty popularity anchor is a secondary analysis added after permutation
  outcomes; the Instruments popularity comparison was predeclared.
- Resolver results are post-hoc policy comparisons on saved GRU beams, not new
  generator training or evidence of Transformer generalization.
- Sufficient-statistic replay checks measurement arithmetic. It does not
  independently regenerate graph construction from restricted raw interactions.
- This supplement does not run the planned equal-update training control or
  a mature Transformer experiment with an aliased mapping.

Author-created code and derived statistics follow the repository MIT license.
Excluded upstream assets retain their own terms. No original private email or
author clarification is included. Software 2.0 is independently available at
https://github.com/jdding/SIDscope/releases/tag/v2.0.0; its engineering validation
does not extend the scientific validation scope of this supplement.


==> anc/build_tables.py <==
"""Generate self-revision tables from computed evidence, never frozen snapshots."""
import json
from pathlib import Path
import pandas as pd

ROOT = Path(__file__).resolve().parent
E = ROOT / "evidence"
T = ROOT / "tables"
T.mkdir(exist_ok=True)
NAMES = {"grid_p5_beauty":"GRID / Beauty", "card_p5_beauty":"CARD / Beauty",
         "diger_beauty":"DIGER / Beauty", "diger_yelp":"DIGER / Yelp",
         "lcrec_instruments":"LC-Rec / Instruments", "letter_instruments":"LETTER / Instruments",
         "resid_video":"ReSID / Video", "resid_gaoq_video":"ReSID-GAOQ / Video",
         "resot_instruments":"ReSOT / Instruments", "resot_instruments_text":"ReSOT / Instruments"}

def read(name):
    return json.loads((E/name).read_text())

def interval(v, scale=1, precision=2):
    return "[" + ", ".join(f"{x*scale:.{precision}f}" for x in v) + "]"

def write(name, lines):
    (T/name).write_text("\n".join(lines)+"\n")

fixed = read("fixed_budget_decision_evidence.json")["results"]
anchors = {(r["route"],r["budget"]):r for r in read("popularity_anchor.json")["results"]}
independent = read("independent_catalog_decision_evidence.json")["results"]
lines = []
for r in fixed:
    if r["budget"] != 100:
        continue
    p = anchors[r["route"],100]
    vals = [r["candidate_recall_original"]*100, r["candidate_recall_control_mean"]*100,
            p["candidate_recall_popularity"]*100, r["ndcg20_original"]*1000,
            r["ndcg20_control_mean"]*1000, p["ndcg20_popularity"]*1000]
    lines.append(NAMES[r["route"]] + " & " + " & ".join(f"{v:.2f}" for v in vals) + r" \\")
for r in independent:
    if r["budget"] != 100:
        continue
    vals = [r["candidate_recall_original"]*100, r["candidate_recall_control_mean"]*100,
            r["candidate_recall_popularity"]*100, r["ndcg20_original"]*1000,
            r["ndcg20_control_mean"]*1000, r["ndcg20_popularity"]*1000]
    lines.append(NAMES[r["route"]] + " & " + " & ".join(f"{v:.2f}" for v in vals) + r" \\")
write("fixed_budget_rows.tex", lines)

lines = []
for r in read("d7_resolver_evidence.json")["results"]:
    if r["k"] != 50:
        continue
    name = {"grid_primary_fold0":"GRID / split 0","grid_primary_fold1":"GRID / split 1","diger_followup":"DIGER / last event"}[r["case"]]
    vals=[r[k]*100 for k in ["path_hit","strict_unique_hit","uniform_expected_hit","popularity_resolver_hit"]]
    lines.append(name+" & "+" & ".join(f"{v:.2f}" for v in vals)+" & "+interval(r["resolver_minus_strict_hit_ci"],100)+r" \\")
write("resolver_rows.tex",lines)

d3 = pd.read_csv(E/"d3_estimand_comparison.csv")
d4 = pd.read_csv(E/"d4_allocation_addressability.csv")
print("D3 columns:",list(d3))
print("D4 columns:",list(d4))
lines = []
for r in d3[d3.depth.eq(1)].itertuples():
    tail = d4[d4.route.eq(r.route) & d4.bucket.eq("tail")].iloc[0]
    name = NAMES.get(r.route, r.label.replace("_", r"\_"))
    lines.append(f"{name} & {r.edge_micro:.4f} & {r.co_count_weighted:.4f} & {tail.within_stratum_unique_ratio*100:.1f} & {tail.globally_singleton_fraction*100:.1f}"+r" \\")
write("measurement_rows.tex", lines)
lines=[]
for r in fixed:
    vals = [NAMES[r["route"]],str(r["budget"]),f'{r["candidate_recall_original"]*100:.2f}',
            f'{r["candidate_recall_delta"]*100:.2f} '+interval(r["candidate_recall_delta_ci"],100),
            f'{r["ndcg20_delta"]*1000:.2f} '+interval(r["ndcg20_delta_ci"],1000)]
    lines.append(" & ".join(vals)+r" \\")
for r in independent:
    vals = [NAMES[r["route"]],str(r["budget"]),f'{r["candidate_recall_original"]*100:.2f}',
            f'{r["candidate_recall_control_delta"]*100:.2f} '+interval(r["candidate_recall_control_delta_ci"],100),
            f'{r["ndcg20_control_delta"]*1000:.2f} '+interval(r["ndcg20_control_delta_ci"],1000)]
    lines.append(" & ".join(vals)+r" \\")
write("budget_sensitivity_rows.tex",lines)
print("Generated decision tables from evidence.")


==> anc/decision_protocol.json <==
{
  "schema": "sidscope.self_revision.decision_protocol.v1",
  "declared_before_execution": true,
  "purpose": "Secondary diagnostic decision evidence, not a new tokenizer benchmark",
  "routes": ["grid_p5_beauty", "card_p5_beauty"],
  "input_eligibility_amendment": "LETTER is train-only and failed the explicit validation requirement before any LETTER outcome. CARD replaces it based on input eligibility, not results. Both cases use Beauty; no two-catalog claim.",
  "split": "SHA256(user_id) assigns train-only signal users and disjoint validation-outcome users; no test events",
  "signal": {"top_m": 5, "eligible_user_max_items": 50, "pair_budget": 100000, "depth": 1, "estimand": "edge_micro"},
  "max_validation_users": 2000,
  "candidate_budgets": [50, 100, 200],
  "primary_budget": 100,
  "selection": "Union of history-prefix buckets; train-signal popularity truncation and popularity fallback to exact budget; seen items excluded",
  "ranking": "Same fixed train-signal popularity ranking for every candidate set",
  "controls": "19 full-code assignment permutations within signal-popularity tertiles; code multiset and prefix occupancies preserved",
  "permutation_seeds": [2026091201,2026091202,2026091203,2026091204,2026091205,2026091206,2026091207,2026091208,2026091209,2026091210,2026091211,2026091212,2026091213,2026091214,2026091215,2026091216,2026091217,2026091218,2026091219],
  "outcomes": ["candidate_recall", "ndcg20"],
  "uncertainty": "Paired validation-user bootstrap, 1999 replicates, original minus mean permutation control",
  "interpretation": "Positive supports incremental utility under this fixed-budget prefix consumer; null does not refute other consumers; no general causal or cross-method claim",
  "d7": "Saved beams only, no retraining: path credit, strict singleton credit, expected uniform within-leaf credit, deterministic train-popularity resolver; identical path top-K and one selected item per leaf"
}


==> anc/evidence/allocation_sufficient_statistics.csv <==
route,bucket,items,within_stratum_unique_ratio,globally_singleton_fraction,cross_stratum_aliased_items,unique_codes,singleton_items
card_p5_beauty,head,4023,0.9997514292816306,0.9992542878448919,1,4022,4020
card_p5_beauty,mid,4023,0.9997514292816306,0.9992542878448919,1,4022,4020
card_p5_beauty,tail,4055,1.0,1.0,0,4055,4055
diger_beauty,head,4034,0.9722359940505702,0.9251363411006446,170,3922,3732
diger_beauty,mid,4034,0.973475458601884,0.9211700545364403,237,3927,3716
diger_beauty,tail,4033,0.981651376146789,0.9424745846764195,177,3959,3801
diger_yelp,head,6678,0.9776879305181192,0.9336627732854148,264,6529,6235
diger_yelp,mid,6678,0.9561245882000599,0.8848457622042528,582,6385,5909
diger_yelp,tail,6677,0.9409914632319905,0.8749438370525685,595,6283,5842
grid_p5_beauty,head,4023,0.9144916728809346,0.7648521004225702,604,3679,3077
grid_p5_beauty,mid,4023,0.9405915983097192,0.7976634352473279,612,3784,3209
grid_p5_beauty,tail,4055,0.9570900123304562,0.821948212083847,535,3881,3333
lcrec_official_instruments,head,3308,0.998186215235792,0.9942563482466747,7,3302,3289
lcrec_official_instruments,mid,3307,0.9990928333837314,0.9960689446628364,7,3304,3294
lcrec_official_instruments,tail,3307,0.9984880556395525,0.9951617780465679,7,3302,3291
letter_official_instruments,head,3308,0.998186215235792,0.9942563482466747,7,3302,3289
letter_official_instruments,mid,3307,0.9990928333837314,0.9960689446628364,7,3304,3294
letter_official_instruments,tail,3307,0.9984880556395525,0.9951617780465679,7,3302,3291
resid_gaoq_video,head,8209,1.0,1.0,0,8209,8209
resid_gaoq_video,mid,8209,1.0,1.0,0,8209,8209
resid_gaoq_video,tail,8267,1.0,1.0,0,8267,8267
resot_text_index_instruments,head,2084,1.0,1.0,0,2084,2084
resot_text_index_instruments,mid,2083,1.0,1.0,0,2083,2083
resot_text_index_instruments,tail,2083,1.0,1.0,0,2083,2083


==> anc/evidence/d1_symbol_prefix_comparison.csv <==
route,depth,symbol_entropy,prefix_entropy,symbol_gini,prefix_gini
card_p5_beauty,1,7.680788524788556,7.680788524788556,0.3673614913023717,0.3673614913023717
card_p5_beauty,2,7.7137444614810775,12.92916693616185,0.34772920368151383,0.22036153431280714
card_p5_beauty,3,7.851888600203809,13.522732602995301,0.25214309509544663,0.01894491027894185
card_p5_beauty,4,7.91055358172931,13.562342826326633,0.19348317029584328,0.0002478519192945505
diger_beauty,1,7.996602728600381,7.996602728600381,0.038102804003801394,0.038102804003801394
diger_beauty,2,7.986983905710073,13.077592633240435,0.07313090085530116,0.17739042677498928
diger_beauty,3,7.965445345654724,13.457111041067675,0.1143368187546483,0.042109256560152186
diger_yelp,1,7.994984959626478,7.994984959626478,0.04682566733639493,0.04682566733639493
diger_yelp,2,7.950456310043377,13.61825038759634,0.14041187509359565,0.2222509792747318
diger_yelp,3,7.912555541763862,14.102437849692684,0.1829740693480757,0.06472573928505798
grid_p5_beauty,1,7.382077270595563,7.382077270595563,0.49933405555326016,0.49933405555326016
grid_p5_beauty,2,7.366991589708649,12.126248505650679,0.5105844170936287,0.3808205424480806
grid_p5_beauty,3,7.001953324531651,13.26787993251709,0.6248014756011899,0.11410157806444343
lcrec_official_instruments,1,6.958538889348342,6.958538889348342,0.3884882329080408,0.3884882329080408
lcrec_official_instruments,2,7.932458763697932,12.510738223180095,0.1728175078109253,0.2500256719392393
lcrec_official_instruments,3,7.91124787521948,13.092719446170426,0.1939369267788753,0.07244230686225661
lcrec_official_instruments,4,7.9299251040976415,13.271223770918649,0.16909786963313844,0.0025142254884653603
letter_official_instruments,1,6.162165612776951,6.162165612776951,0.6438621245716589,0.6438621245716589
letter_official_instruments,2,7.949872648374383,12.464319624096365,0.1467257105422295,0.2611208669038976
letter_official_instruments,3,7.942507167402013,13.20284644588646,0.15763265974601892,0.03099974975499986
letter_official_instruments,4,7.928418397657791,13.271223770918649,0.17252617289860916,0.0025142254884653603
resid_gaoq_video,1,4.8908478488763585,4.8908478488763585,0.21826640672473152,0.21826640672473152
resid_gaoq_video,2,5.983080401467257,10.620162919822686,0.08620683107150096,0.40016672970047606
resid_gaoq_video,3,6.045736614664596,14.591347024628458,0.1923718857605834,0.0
resot_text_index_instruments,1,5.920694442501645,5.920694442501645,0.37784674698795184,0.37784674698795184
resot_text_index_instruments,2,7.802095978077231,11.356723573276263,0.2858691764705883,0.3453049327846365
resot_text_index_instruments,3,7.747294399277314,12.413152335201733,0.3118653968253968,0.07937547215919016
resot_text_index_instruments,4,7.84530323486724,12.60964047443682,0.25573500000000005,0.0


==> anc/evidence/d3_budget_sampling_sensitivity.csv <==
route,budget,user_order_seed,edge_micro,edges,users_used,pair_events,collab_items
card_p5_beauty,10000,,0.02289039767216295,5155,150,9901,1094
card_p5_beauty,100000,,0.025504782146652496,27289,1427,99926,5683
card_p5_beauty,1000000,,0.05443930674295599,60122,22227,757649,12056
card_p5_beauty,10000,20260912.0,0.04002943340691685,6795,282,9987,1539
card_p5_beauty,10000,20260913.0,0.04392124466473909,7263,298,9858,1644
card_p5_beauty,10000,20260914.0,0.03727865796831314,6438,273,9685,1493
diger_beauty,10000,,0.028346161066266192,5327,120,9999,1079
diger_beauty,100000,,0.030679962475244085,28781,1151,99982,5816
diger_beauty,1000000,,0.09130629065091107,60423,21075,999991,12085
diger_beauty,10000,20260912.0,0.048525352317303504,6883,191,9647,1412
diger_beauty,10000,20260913.0,0.05703834168811814,7381,210,9994,1523
diger_beauty,10000,20260914.0,0.047531753306272094,7637,228,9808,1582
diger_yelp,10000,,0.009739572305737878,4723,81,9797,956
diger_yelp,100000,,0.01201507289350136,32376,677,99747,6530
diger_yelp,1000000,,0.013781824242676778,95996,8822,999984,19244
diger_yelp,10000,20260912.0,0.012852969814995131,5135,102,9378,1052
diger_yelp,10000,20260913.0,0.014951940192239232,5618,129,9545,1162
diger_yelp,10000,20260914.0,0.015351217242983408,6449,158,9984,1330
grid_p5_beauty,10000,,0.038409311348205626,5155,150,9901,1094
grid_p5_beauty,100000,,0.039246582872219576,27289,1427,99926,5683
grid_p5_beauty,1000000,,0.08537640131732145,60122,22227,757649,12056
grid_p5_beauty,10000,20260912.0,0.06607799852832966,6795,282,9987,1539
grid_p5_beauty,10000,20260913.0,0.06154481619165634,7263,298,9858,1644
grid_p5_beauty,10000,20260914.0,0.05591798695246971,6438,273,9685,1493
lcrec_official_instruments,10000,,0.05497206703910615,4475,102,9817,907
lcrec_official_instruments,100000,,0.04813440125024419,25595,1097,99877,5165
lcrec_official_instruments,1000000,,0.07456158032654707,49610,22528,999966,9922
lcrec_official_instruments,10000,20260912.0,0.05584738733757257,7234,269,9948,1491
lcrec_official_instruments,10000,20260913.0,0.05822489155822489,5994,211,9980,1239
lcrec_official_instruments,10000,20260914.0,0.05633147113594041,6444,195,9955,1329
letter_official_instruments,10000,,0.10793296089385475,4475,102,9817,907
letter_official_instruments,100000,,0.09958976362570815,25595,1097,99877,5165
letter_official_instruments,1000000,,0.14019350937311026,49610,22528,999966,9922
letter_official_instruments,10000,20260912.0,0.10395355266795687,7234,269,9948,1491
letter_official_instruments,10000,20260913.0,0.11594928261594928,5994,211,9980,1239
letter_official_instruments,10000,20260914.0,0.10676598386095593,6444,195,9955,1329
resid_gaoq_video,10000,,0.21283987915407854,6620,377,9964,1620
resid_gaoq_video,100000,,0.23911184872259103,39768,4127,99608,9217
resid_gaoq_video,1000000,,0.27119299149703685,108668,38947,999590,22772
resid_gaoq_video,10000,20260912.0,0.23469108802624386,7316,456,9995,1849
resid_gaoq_video,10000,20260913.0,0.2516306711117553,6899,396,9989,1686
resid_gaoq_video,10000,20260914.0,0.2296700058927519,6788,385,9917,1671
resot_text_index_instruments,10000,,0.06290584415584416,4928,136,9912,999
resot_text_index_instruments,100000,,0.061167747914735865,21580,1474,99942,4357
resot_text_index_instruments,1000000,,0.090432,31250,17086,629611,6250
resot_text_index_instruments,10000,20260912.0,0.07241063244729606,6546,273,9991,1351
resot_text_index_instruments,10000,20260913.0,0.07246156188156493,6569,275,9930,1358
resot_text_index_instruments,10000,20260914.0,0.0807899461400359,6684,279,9989,1383


==> anc/evidence/d3_estimand_comparison.csv <==
route,label,depth,edge_micro,co_count_weighted,item_macro,frozen_value,edges,users_used,pair_events,collab_items
card_p5_beauty,CARD RQ-VAE / P5 Beauty,1,0.02289039767216295,0.022845075830293722,0.02471054235222426,0.02289039767216295,5155,150,9901,1094
card_p5_beauty,CARD RQ-VAE / P5 Beauty,2,0.0015518913676042677,0.0015358034171626032,0.0017824497257769652,0.0015518913676042677,5155,150,9901,1094
card_p5_beauty,CARD RQ-VAE / P5 Beauty,3,0.0,0.0,0.0,0.0,5155,150,9901,1094
card_p5_beauty,CARD RQ-VAE / P5 Beauty,4,0.0,0.0,0.0,0.0,5155,150,9901,1094
diger_beauty,DIGER RQ-VAE / Beauty,1,0.028346161066266192,0.028433376695781453,0.028730305838739572,0.028346161066266192,5327,120,9999,1079
diger_beauty,DIGER RQ-VAE / Beauty,2,0.0030035667354984044,0.003345103140680171,0.003104726598702502,0.0030035667354984044,5327,120,9999,1079
diger_beauty,DIGER RQ-VAE / Beauty,3,0.0,0.0,0.0,0.0,5327,120,9999,1079
diger_yelp,DIGER RQ-VAE / Yelp,1,0.009739572305737878,0.010124446319341911,0.009884937238493725,0.009739572305737878,4723,81,9797,956
diger_yelp,DIGER RQ-VAE / Yelp,2,0.00021172983273343214,0.0002109259649862898,0.0002092050209205021,0.00021172983273343214,4723,81,9797,956
diger_yelp,DIGER RQ-VAE / Yelp,3,0.00021172983273343214,0.0002109259649862898,0.0002092050209205021,0.00021172983273343214,4723,81,9797,956
grid_p5_beauty,GRID / P5 Beauty,1,0.038409311348205626,0.03801113457477443,0.03947288238878733,0.038409311348205626,5155,150,9901,1094
grid_p5_beauty,GRID / P5 Beauty,2,0.004655674102812803,0.00460741025148781,0.004524680073126142,0.004655674102812803,5155,150,9901,1094
grid_p5_beauty,GRID / P5 Beauty,3,0.00019398642095053346,0.0001919754271453254,0.00018281535648994517,0.00019398642095053346,5155,150,9901,1094
lcrec_official_instruments,LC-Rec / Instruments,1,0.05497206703910615,0.06780383795309168,0.05441014332965822,0.05497206703910615,4475,102,9817,907
lcrec_official_instruments,LC-Rec / Instruments,2,0.006033519553072626,0.016844349680170574,0.0059536934950385895,0.006033519553072626,4475,102,9817,907
lcrec_official_instruments,LC-Rec / Instruments,3,0.0033519553072625698,0.009594882729211088,0.0033076074972436605,0.0033519553072625698,4475,102,9817,907
lcrec_official_instruments,LC-Rec / Instruments,4,0.000223463687150838,0.00021321961620469082,0.0002205071664829107,0.000223463687150838,4475,102,9817,907
letter_official_instruments,LETTER / Instruments,1,0.10793296089385475,0.1281449893390192,0.10689084895259096,0.10793296089385475,4475,102,9817,907
letter_official_instruments,LETTER / Instruments,2,0.006927374301675978,0.01812366737739872,0.006835722160970233,0.006927374301675978,4475,102,9817,907
letter_official_instruments,LETTER / Instruments,3,0.003798882681564246,0.014285714285714285,0.003748621830209482,0.003798882681564246,4475,102,9817,907
letter_official_instruments,LETTER / Instruments,4,0.000223463687150838,0.00021321961620469082,0.0002205071664829107,0.000223463687150838,4475,102,9817,907
resid_gaoq_video,ReSID-GAOQ / Video,1,0.21283987915407854,0.21332335329341318,0.22064814814814815,0.21283987915407854,6620,377,9964,1620
resid_gaoq_video,ReSID-GAOQ / Video,2,0.025075528700906343,0.025748502994011976,0.025946502057613167,0.025075528700906343,6620,377,9964,1620
resid_gaoq_video,ReSID-GAOQ / Video,3,0.0,0.0,0.0,0.0,6620,377,9964,1620
resot_text_index_instruments,ReSOT text-index / Instruments,1,0.06290584415584416,0.08139097744360903,0.06336336336336337,0.06290584415584416,4928,136,9912,999
resot_text_index_instruments,ReSOT text-index / Instruments,2,0.01075487012987013,0.02913533834586466,0.01096096096096096,0.01075487012987013,4928,136,9912,999
resot_text_index_instruments,ReSOT text-index / Instruments,3,0.004261363636363636,0.014097744360902255,0.004454454454454455,0.004261363636363636,4928,136,9912,999
resot_text_index_instruments,ReSOT text-index / Instruments,4,0.0,0.0,0.0,0.0,4928,136,9912,999


==> anc/evidence/d4_allocation_addressability.csv <==
route,bucket,items,within_stratum_unique_ratio,globally_singleton_fraction,cross_stratum_aliased_items
card_p5_beauty,head,4023,0.9997514292816306,0.9992542878448919,1
card_p5_beauty,mid,4023,0.9997514292816306,0.9992542878448919,1
card_p5_beauty,tail,4055,1.0,1.0,0
diger_beauty,head,4034,0.9722359940505702,0.9251363411006446,170
diger_beauty,mid,4034,0.973475458601884,0.9211700545364403,237
diger_beauty,tail,4033,0.981651376146789,0.9424745846764195,177
diger_yelp,head,6678,0.9776879305181192,0.9336627732854148,264
diger_yelp,mid,6678,0.9561245882000599,0.8848457622042528,582
diger_yelp,tail,6677,0.9409914632319905,0.8749438370525685,595
grid_p5_beauty,head,4023,0.9144916728809346,0.7648521004225702,604
grid_p5_beauty,mid,4023,0.9405915983097192,0.7976634352473279,612
grid_p5_beauty,tail,4055,0.9570900123304562,0.821948212083847,535
lcrec_official_instruments,head,3308,0.998186215235792,0.9942563482466747,7
lcrec_official_instruments,mid,3307,0.9990928333837314,0.9960689446628364,7
lcrec_official_instruments,tail,3307,0.9984880556395525,0.9951617780465679,7
letter_official_instruments,head,3308,0.998186215235792,0.9942563482466747,7
letter_official_instruments,mid,3307,0.9990928333837314,0.9960689446628364,7
letter_official_instruments,tail,3307,0.9984880556395525,0.9951617780465679,7
resid_gaoq_video,head,8209,1.0,1.0,0
resid_gaoq_video,mid,8209,1.0,1.0,0
resid_gaoq_video,tail,8267,1.0,1.0,0
resot_text_index_instruments,head,2084,1.0,1.0,0
resot_text_index_instruments,mid,2083,1.0,1.0,0
resot_text_index_instruments,tail,2083,1.0,1.0,0


==> anc/evidence/d7_resolver_diger_followup_users.csv <==
row_id,case,k,path_hit,strict_unique_hit,uniform_expected_hit,popularity_resolver_hit,path_ndcg,strict_unique_ndcg,uniform_expected_ndcg,popularity_resolver_ndcg
1,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
1,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
2,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
2,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
3,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
3,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
4,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
4,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
5,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
5,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
6,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
6,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
7,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
7,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
8,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
8,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
9,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
9,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
10,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
10,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
11,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
11,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
12,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
12,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
13,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
13,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
14,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
14,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
15,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
15,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
16,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
16,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
17,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
17,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
18,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
18,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
19,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
19,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
20,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
20,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
21,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
21,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
22,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
22,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
23,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
23,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
24,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
24,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
25,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
25,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
26,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
26,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
27,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
27,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
28,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
28,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
29,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
29,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
30,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
30,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
31,diger_followup,20,1.0,1.0,1.0,1.0,0.2890648263178879,0.2890648263178879,0.2890648263178879,0.2890648263178879
31,diger_followup,50,1.0,1.0,1.0,1.0,0.2890648263178879,0.2890648263178879,0.2890648263178879,0.2890648263178879
32,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
32,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
33,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
33,diger_followup,50,1.0,1.0,1.0,1.0,0.1800313266566926,0.1800313266566926,0.1800313266566926,0.1800313266566926
34,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
34,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
35,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
35,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
36,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
36,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
37,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
37,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
38,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
38,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
39,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
39,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
40,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
40,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
41,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
41,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
42,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
42,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
43,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
43,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
44,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
44,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
45,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
45,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
46,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
46,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
47,diger_followup,20,1.0,0.0,0.3333333333333333,1.0,0.2559580248098155,0.0,0.0853193416032718,0.2559580248098155
47,diger_followup,50,1.0,0.0,0.3333333333333333,1.0,0.2559580248098155,0.0,0.0853193416032718,0.2559580248098155
48,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
48,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
49,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
49,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
50,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
50,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
51,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
51,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
52,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
52,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
53,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
53,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
54,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
54,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
55,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
55,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
56,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
56,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
57,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
57,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
58,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
58,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
59,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
59,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
60,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
60,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
61,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
61,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
62,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
62,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
63,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
63,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
64,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
64,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
65,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
65,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
66,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
66,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
67,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
67,diger_followup,50,1.0,1.0,1.0,1.0,0.2058468324604344,0.2058468324604344,0.2058468324604344,0.2058468324604344
68,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
68,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
69,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
69,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
70,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
70,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
71,diger_followup,20,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0
71,diger_followup,50,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0
72,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
72,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
73,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
73,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
74,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
74,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
75,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
75,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
76,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
76,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
77,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
77,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
78,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
78,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
79,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
79,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
80,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
80,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
81,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
81,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
82,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
82,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
83,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
83,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
84,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
84,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
85,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
85,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
86,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
86,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
87,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
87,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
88,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
88,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
89,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
89,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
90,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
90,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
91,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
91,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
92,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
92,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
93,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
93,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
94,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
94,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
95,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
95,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
96,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
96,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
97,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
97,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
98,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
98,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
99,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
99,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
100,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
100,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
101,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
101,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
102,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
102,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
103,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
103,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
104,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
104,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
105,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
105,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
106,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
106,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
107,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
107,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
108,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
108,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
109,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
109,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
110,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
110,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
111,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
111,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
112,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
112,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
113,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
113,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
114,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
114,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
115,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
115,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
116,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
116,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
117,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
117,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
118,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
118,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
119,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
119,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
120,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
120,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
121,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
121,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
122,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
122,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
123,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
123,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
124,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
124,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
125,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
125,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
126,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
126,diger_followup,50,1.0,1.0,1.0,1.0,0.1854490234153689,0.1854490234153689,0.1854490234153689,0.1854490234153689
127,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
127,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
128,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
128,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
129,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
129,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
130,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
130,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
131,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
131,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
132,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
132,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
133,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
133,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
134,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
134,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
135,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
135,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
136,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
136,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
137,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
137,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
138,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
138,diger_followup,50,1.0,1.0,1.0,1.0,0.2210647294575037,0.2210647294575037,0.2210647294575037,0.2210647294575037
139,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
139,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
140,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
140,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
141,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
141,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
142,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
142,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
143,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
143,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
144,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
144,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
145,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
145,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
146,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
146,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
147,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
147,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
148,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
148,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
149,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
149,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
150,diger_followup,20,1.0,1.0,1.0,1.0,0.430676558073393,0.430676558073393,0.430676558073393,0.430676558073393
150,diger_followup,50,1.0,1.0,1.0,1.0,0.430676558073393,0.430676558073393,0.430676558073393,0.430676558073393
151,diger_followup,20,1.0,1.0,1.0,1.0,0.5,0.5,0.5,0.5
151,diger_followup,50,1.0,1.0,1.0,1.0,0.5,0.5,0.5,0.5
152,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
152,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
153,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
153,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
154,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
154,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
155,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
155,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
156,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
156,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
157,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
157,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
158,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
158,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
159,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
159,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
160,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
160,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
161,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
161,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
162,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
162,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
163,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
163,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
164,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
164,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
165,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
165,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
166,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
166,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
167,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
167,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
168,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
168,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
169,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
169,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
170,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
170,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
171,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
171,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
172,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
172,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
173,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
173,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
174,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
174,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
175,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
175,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
176,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
176,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
177,diger_followup,20,1.0,0.0,0.3333333333333333,0.0,1.0,0.0,0.3333333333333333,0.0
177,diger_followup,50,1.0,0.0,0.3333333333333333,0.0,1.0,0.0,0.3333333333333333,0.0
178,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
178,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
179,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
179,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
180,diger_followup,20,1.0,1.0,1.0,1.0,0.3010299956639812,0.3010299956639812,0.3010299956639812,0.3010299956639812
180,diger_followup,50,1.0,1.0,1.0,1.0,0.3010299956639812,0.3010299956639812,0.3010299956639812,0.3010299956639812
181,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
181,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
182,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
182,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
183,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
183,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
184,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
184,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
185,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
185,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
186,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
186,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
187,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
187,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
188,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
188,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
189,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
189,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
190,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
190,diger_followup,50,1.0,1.0,1.0,1.0,0.2127460535533631,0.2127460535533631,0.2127460535533631,0.2127460535533631
191,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
191,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
192,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
192,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
193,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
193,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
194,diger_followup,20,1.0,1.0,1.0,1.0,0.3154648767857287,0.3154648767857287,0.3154648767857287,0.3154648767857287
194,diger_followup,50,1.0,1.0,1.0,1.0,0.3154648767857287,0.3154648767857287,0.3154648767857287,0.3154648767857287
195,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
195,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
196,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
196,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
197,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
197,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
198,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
198,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
199,diger_followup,20,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0
199,diger_followup,50,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0
200,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
200,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
201,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
201,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
202,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
202,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
203,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
203,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
204,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
204,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
205,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
205,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
206,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
206,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
207,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
207,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
208,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
208,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
209,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
209,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
210,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
210,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
211,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
211,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
212,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
212,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
213,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
213,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
214,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
214,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
215,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
215,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
216,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
216,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
217,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
217,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
218,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
218,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
219,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
219,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
220,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
220,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
221,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
221,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
222,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
222,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
223,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
223,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
224,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
224,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
225,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
225,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
226,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
226,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
227,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
227,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
228,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
228,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
229,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
229,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
230,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
230,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
231,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
231,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
232,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
232,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
233,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
233,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
234,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
234,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
235,diger_followup,20,1.0,1.0,1.0,1.0,0.2789429456511298,0.2789429456511298,0.2789429456511298,0.2789429456511298
235,diger_followup,50,1.0,1.0,1.0,1.0,0.2789429456511298,0.2789429456511298,0.2789429456511298,0.2789429456511298
236,diger_followup,20,1.0,0.0,0.3333333333333333,1.0,0.2890648263178879,0.0,0.0963549421059626,0.2890648263178879
236,diger_followup,50,1.0,0.0,0.3333333333333333,1.0,0.2890648263178879,0.0,0.0963549421059626,0.2890648263178879
237,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
237,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
238,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
238,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
239,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
239,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
240,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
240,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
241,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
241,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
242,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
242,diger_followup,50,1.0,1.0,1.0,1.0,0.18920035951687,0.18920035951687,0.18920035951687,0.18920035951687
243,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
243,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
244,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
244,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
245,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
245,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
246,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
246,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
247,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
247,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
248,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
248,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
249,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
249,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
250,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
250,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
251,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
251,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
252,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
252,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
253,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
253,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
254,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
254,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
255,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
255,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
256,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
256,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
257,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
257,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
258,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
258,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
259,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
259,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
260,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
260,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
261,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
261,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
262,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
262,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
263,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
263,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
264,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
264,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
265,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
265,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
266,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
266,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
267,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
267,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
268,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
268,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
269,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
269,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
270,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
270,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
271,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
271,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
272,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
272,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
273,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
273,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
274,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
274,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
275,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
275,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
276,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
276,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
277,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
277,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
278,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
278,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
279,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
279,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
280,diger_followup,20,1.0,0.0,0.5,1.0,0.430676558073393,0.0,0.2153382790366965,0.430676558073393
280,diger_followup,50,1.0,0.0,0.5,1.0,0.430676558073393,0.0,0.2153382790366965,0.430676558073393
281,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
281,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
282,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
282,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
283,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
283,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
284,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
284,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
285,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
285,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
286,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
286,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
287,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
287,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
288,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
288,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
289,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
289,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
290,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
290,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
291,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
291,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
292,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
292,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
293,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
293,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
294,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
294,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
295,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
295,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
296,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
296,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
297,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
297,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
298,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
298,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
299,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
299,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
300,diger_followup,20,1.0,1.0,1.0,1.0,0.2626495350371935,0.2626495350371935,0.2626495350371935,0.2626495350371935
300,diger_followup,50,1.0,1.0,1.0,1.0,0.2626495350371935,0.2626495350371935,0.2626495350371935,0.2626495350371935
301,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
301,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
302,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
302,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
303,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
303,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
304,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
304,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
305,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
305,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
306,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
306,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
307,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
307,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
308,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
308,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
309,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
309,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
310,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
310,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
311,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
311,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
312,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
312,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
313,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
313,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
314,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
314,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
315,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
315,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
316,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
316,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
317,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
317,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
318,diger_followup,20,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0
318,diger_followup,50,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0
319,diger_followup,20,1.0,1.0,1.0,1.0,0.430676558073393,0.430676558073393,0.430676558073393,0.430676558073393
319,diger_followup,50,1.0,1.0,1.0,1.0,0.430676558073393,0.430676558073393,0.430676558073393,0.430676558073393
320,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
320,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
321,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
321,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
322,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
322,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
323,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
323,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
324,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
324,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
325,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
325,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
326,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
326,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
327,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
327,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
328,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
328,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
329,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
329,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
330,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
330,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
331,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
331,diger_followup,50,1.0,1.0,1.0,1.0,0.1800313266566926,0.1800313266566926,0.1800313266566926,0.1800313266566926
332,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
332,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
333,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
333,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
334,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
334,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
335,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
335,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
336,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
336,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
337,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
337,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
338,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
338,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
339,diger_followup,20,1.0,1.0,1.0,1.0,0.6309297535714575,0.6309297535714575,0.6309297535714575,0.6309297535714575
339,diger_followup,50,1.0,1.0,1.0,1.0,0.6309297535714575,0.6309297535714575,0.6309297535714575,0.6309297535714575
340,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
340,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
341,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
341,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
342,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
342,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
343,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
343,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
344,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
344,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
345,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
345,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
346,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
346,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
347,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
347,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
348,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
348,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
349,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
349,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
350,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
350,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
351,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
351,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
352,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
352,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
353,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
353,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
354,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
354,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
355,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
355,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
356,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
356,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
357,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
357,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
358,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
358,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
359,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
359,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
360,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
360,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
361,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
361,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
362,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
362,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
363,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
363,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
364,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
364,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
365,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
365,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
366,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
366,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
367,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
367,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
368,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
368,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
369,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
369,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
370,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
370,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
371,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
371,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
372,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
372,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
373,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
373,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
374,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
374,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
375,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
375,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
376,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
376,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
377,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
377,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
378,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
378,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
379,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
379,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
380,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
380,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
381,diger_followup,20,1.0,1.0,1.0,1.0,0.3868528072345416,0.3868528072345416,0.3868528072345416,0.3868528072345416
381,diger_followup,50,1.0,1.0,1.0,1.0,0.3868528072345416,0.3868528072345416,0.3868528072345416,0.3868528072345416
382,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
382,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
383,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
383,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
384,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
384,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
385,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
385,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
386,diger_followup,20,1.0,1.0,1.0,1.0,0.3562071871080222,0.3562071871080222,0.3562071871080222,0.3562071871080222
386,diger_followup,50,1.0,1.0,1.0,1.0,0.3562071871080222,0.3562071871080222,0.3562071871080222,0.3562071871080222
387,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
387,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
388,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
388,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
389,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
389,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
390,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
390,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
391,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
391,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
392,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
392,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
393,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
393,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
394,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
394,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
395,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
395,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
396,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
396,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
397,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
397,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
398,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
398,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
399,diger_followup,20,1.0,0.0,0.25,0.0,0.2398124665681314,0.0,0.0599531166420328,0.0
399,diger_followup,50,1.0,0.0,0.25,0.0,0.2398124665681314,0.0,0.0599531166420328,0.0
400,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
400,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
401,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
401,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
402,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
402,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
403,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
403,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
404,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
404,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
405,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
405,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
406,diger_followup,20,1.0,1.0,1.0,1.0,0.5,0.5,0.5,0.5
406,diger_followup,50,1.0,1.0,1.0,1.0,0.5,0.5,0.5,0.5
407,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
407,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
408,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
408,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
409,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
409,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
410,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
410,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
411,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
411,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
412,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
412,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
413,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
413,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
414,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
414,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
415,diger_followup,20,1.0,1.0,1.0,1.0,0.3333333333333333,0.3333333333333333,0.3333333333333333,0.3333333333333333
415,diger_followup,50,1.0,1.0,1.0,1.0,0.3333333333333333,0.3333333333333333,0.3333333333333333,0.3333333333333333
416,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
416,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
417,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
417,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
418,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
418,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
419,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
419,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
420,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
420,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
421,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
421,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
422,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
422,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
423,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
423,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
424,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
424,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
425,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
425,diger_followup,50,1.0,1.0,1.0,1.0,0.1790522317510413,0.1790522317510413,0.1790522317510413,0.1790522317510413
426,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
426,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
427,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
427,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
428,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
428,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
429,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
429,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
430,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
430,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
431,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
431,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
432,diger_followup,20,1.0,1.0,1.0,1.0,0.6309297535714575,0.6309297535714575,0.6309297535714575,0.6309297535714575
432,diger_followup,50,1.0,1.0,1.0,1.0,0.6309297535714575,0.6309297535714575,0.6309297535714575,0.6309297535714575
433,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
433,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
434,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
434,diger_followup,50,1.0,1.0,1.0,1.0,0.2103099178571525,0.2103099178571525,0.2103099178571525,0.2103099178571525
435,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
435,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
436,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
436,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
437,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
437,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
438,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
438,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
439,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
439,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
440,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
440,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
441,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
441,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
442,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
442,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
443,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
443,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
444,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
444,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
445,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
445,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
446,diger_followup,20,1.0,0.0,0.3333333333333333,0.0,1.0,0.0,0.3333333333333333,0.0
446,diger_followup,50,1.0,0.0,0.3333333333333333,0.0,1.0,0.0,0.3333333333333333,0.0
447,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
447,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
448,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
448,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
449,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
449,diger_followup,50,1.0,1.0,1.0,1.0,0.18920035951687,0.18920035951687,0.18920035951687,0.18920035951687
450,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
450,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
451,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
451,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
452,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
452,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
453,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
453,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
454,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
454,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
455,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
455,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
456,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
456,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
457,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
457,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
458,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
458,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
459,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
459,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
460,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
460,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
461,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
461,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
462,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
462,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
463,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
463,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
464,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
464,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
465,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
465,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
466,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
466,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
467,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
467,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
468,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
468,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
469,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
469,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
470,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
470,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
471,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
471,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
472,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
472,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
473,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
473,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
474,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
474,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
475,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
475,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
476,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
476,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
477,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
477,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
478,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
478,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
479,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
479,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
480,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
480,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
481,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
481,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
482,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
482,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
483,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
483,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
484,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
484,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
485,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
485,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
486,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
486,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
487,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
487,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
488,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
488,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
489,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
489,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
490,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
490,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
491,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
491,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
492,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
492,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
493,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
493,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
494,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
494,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
495,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
495,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
496,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
496,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
497,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
497,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
498,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
498,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
499,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
499,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
500,diger_followup,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
500,diger_followup,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0


==> anc/evidence/d7_resolver_evidence.json <==
{
  "archive_sha256": "6afa73963301b60cf0ae2c49d261ba350f78bc4be8b000a9db838cdf1074b7ae",
  "analysis_sha256": "ce7ed8134d9b581cebfcfa71798e89eef8eb44c53c984f01d734c141710ad314",
  "bindings": [
    {
      "case": "grid_primary_fold0",
      "source_binding": {
        "sid_assignments": {
          "path": "source_checkout/experiments/v1_evidence_chain/gate1_named_grid_rkmeans/beauty/20260610T014829Z/R126_normalized/sid_assignments.parquet",
          "sha256": "29b6a89842b95291cc5713626133e62acb4c33a1eb33dd5fe5c39cf53e1a8d4e"
        },
        "item_metadata": {
          "path": "source_checkout/experiments/v1_evidence_chain/gate1_named_grid_rkmeans/beauty/20260610T014829Z/R151_context/item_metadata.parquet",
          "sha256": "7be5f158dec450982364ebd673b5a11182592c0bc35b5e3db2e71d2cbd41c8b1"
        },
        "interactions": {
          "path": "source_checkout/experiments/v1_evidence_chain/gate1_named_grid_rkmeans/beauty/20260610T014829Z/R151_context/interactions.parquet",
          "sha256": "5bb7e4b13d3b65417f33755d0f2cd32ac98fd0e88c85f5b6259232393b16b5b2"
        }
      },
      "raw_trace_sha256": "7cf6c624b149adc897ece1aff12cedc7338905d86f4789ba9b3eab0cbb232c5b",
      "resolver_training_split": "declared train split",
      "training_rows": 153776,
      "canonical_resolution_equals_export": true,
      "original_path_and_strict_outcomes_exact": true,
      "unique_items_across_leaves_verified": true
    },
    {
      "case": "grid_primary_fold1",
      "source_binding": {
        "sid_assignments": {
          "path": "source_checkout/experiments/v1_evidence_chain/gate1_named_grid_rkmeans/beauty/20260610T014829Z/R126_normalized/sid_assignments.parquet",
          "sha256": "29b6a89842b95291cc5713626133e62acb4c33a1eb33dd5fe5c39cf53e1a8d4e"
        },
        "item_metadata": {
          "path": "source_checkout/experiments/v1_evidence_chain/gate1_named_grid_rkmeans/beauty/20260610T014829Z/R151_context/item_metadata.parquet",
          "sha256": "7be5f158dec450982364ebd673b5a11182592c0bc35b5e3db2e71d2cbd41c8b1"
        },
        "interactions": {
          "path": "source_checkout/experiments/v1_evidence_chain/gate1_named_grid_rkmeans/beauty/20260610T014829Z/R151_context/interactions.parquet",
          "sha256": "5bb7e4b13d3b65417f33755d0f2cd32ac98fd0e88c85f5b6259232393b16b5b2"
        }
      },
      "raw_trace_sha256": "23d6f4ee0462490cbcad4ad52ffad563c00870ad49264276a20643bedc731652",
      "resolver_training_split": "declared train split",
      "training_rows": 153776,
      "canonical_resolution_equals_export": true,
      "original_path_and_strict_outcomes_exact": true,
      "unique_items_across_leaves_verified": true
    },
    {
      "case": "diger_followup",
      "source_binding": {
        "sid_assignments": {
          "path": "source_checkout/experiments/v1_evidence_chain/gate17_diger_intake/normalized_rqvae_beauty/sid_assignments.parquet",
          "sha256": "b631e267d3d42cd1b7e592f1223f509c3e31f0eda6264d32cf1183c6637e85b3"
        },
        "item_metadata": {
          "path": "source_checkout/experiments/v1_evidence_chain/gate17_diger_intake/normalized_rqvae_beauty/item_metadata.parquet",
          "sha256": "d4f5f533f104d1475d70bc42fb66ec2b84a8dc24a9bc439356e722c983bcb27f"
        },
        "interactions": {
          "path": "source_checkout/experiments/v1_evidence_chain/gate17_diger_intake/normalized_rqvae_beauty/interactions.parquet",
          "sha256": "15c83e93f0491131e8c47effbf3a7ab562a73d045c556b08a383c53034ea263b"
        }
      },
      "raw_trace_sha256": "b8dc592e09a7ed0298a29fd55267490891c0c9624018e080760d8e07e60357cd",
      "resolver_training_split": "chronological last event excluded, matching G20",
      "training_rows": 176139,
      "canonical_resolution_equals_export": true,
      "original_path_and_strict_outcomes_exact": true,
      "unique_items_across_leaves_verified": true
    }
  ],
  "results": [
    {
      "case": "grid_primary_fold0",
      "k": 20,
      "targets": 500,
      "path_hit": 0.042,
      "strict_unique_hit": 0.02,
      "uniform_expected_hit": 0.027144444444444447,
      "popularity_resolver_hit": 0.036,
      "path_ndcg": 0.0165779433529206,
      "strict_unique_ndcg": 0.01010001989652117,
      "uniform_expected_ndcg": 0.012220425692544081,
      "popularity_resolver_ndcg": 0.014679079412335292,
      "resolver_minus_strict_hit_ci": [
        0.006,
        0.026
      ]
    },
    {
      "case": "grid_primary_fold0",
      "k": 50,
      "targets": 500,
      "path_hit": 0.064,
      "strict_unique_hit": 0.034,
      "uniform_expected_hit": 0.04454444444444444,
      "popularity_resolver_hit": 0.058,
      "path_ndcg": 0.020947193624799472,
      "strict_unique_ndcg": 0.012907096647738293,
      "uniform_expected_ndcg": 0.015697319790042855,
      "popularity_resolver_ndcg": 0.01904832968421416,
      "resolver_minus_strict_hit_ci": [
        0.012,
        0.038
      ]
    },
    {
      "case": "grid_primary_fold1",
      "k": 20,
      "targets": 500,
      "path_hit": 0.032,
      "strict_unique_hit": 0.018,
      "uniform_expected_hit": 0.022511111111111114,
      "popularity_resolver_hit": 0.024,
      "path_ndcg": 0.01725614040076109,
      "strict_unique_ndcg": 0.008137228545999013,
      "uniform_expected_ndcg": 0.011200388177083756,
      "popularity_resolver_ndcg": 0.01192280706742776,
      "resolver_minus_strict_hit_ci": [
        0.0,
        0.014
      ]
    },
    {
      "case": "grid_primary_fold1",
      "k": 50,
      "targets": 500,
      "path_hit": 0.05,
      "strict_unique_hit": 0.03,
      "uniform_expected_hit": 0.036077777777777785,
      "popularity_resolver_hit": 0.036,
      "path_ndcg": 0.020862705074381146,
      "strict_unique_ndcg": 0.010560621555235142,
      "uniform_expected_ndcg": 0.013931093035939994,
      "popularity_resolver_ndcg": 0.014346200076663887,
      "resolver_minus_strict_hit_ci": [
        0.0,
        0.014
      ]
    },
    {
      "case": "diger_followup",
      "k": 20,
      "targets": 500,
      "path_hit": 0.046,
      "strict_unique_hit": 0.034,
      "uniform_expected_hit": 0.03816666666666666,
      "popularity_resolver_hit": 0.04,
      "path_ndcg": 0.023724540012381497,
      "strict_unique_ndcg": 0.017293516260843043,
      "uniform_expected_ndcg": 0.0195407809529523,
      "popularity_resolver_ndcg": 0.019244915079245237,
      "resolver_minus_strict_hit_ci": [
        0.0,
        0.014
      ]
    },
    {
      "case": "diger_followup",
      "k": 50,
      "targets": 500,
      "path_hit": 0.066,
      "strict_unique_hit": 0.054,
      "uniform_expected_hit": 0.05816666666666667,
      "popularity_resolver_hit": 0.06,
      "path_ndcg": 0.027630404334065474,
      "strict_unique_ndcg": 0.02119938058252702,
      "uniform_expected_ndcg": 0.02344664527463628,
      "popularity_resolver_ndcg": 0.02315077940092921,
      "resolver_minus_strict_hit_ci": [
        0.0,
        0.014
      ]
    }
  ],
  "policy": "one selected item per generated leaf, same path order and cutoff; ties by item ID; popularity from declared train split only",
  "uniform_credit": "expected credit under a uniform within-leaf draw, not an observed reranker",
  "scope": "post-hoc policy evaluation on frozen GRU traces; not new training or a Transformer generalization"
}


==> anc/evidence/d7_resolver_grid_primary_fold0_users.csv <==
row_id,case,k,path_hit,strict_unique_hit,uniform_expected_hit,popularity_resolver_hit,path_ndcg,strict_unique_ndcg,uniform_expected_ndcg,popularity_resolver_ndcg
1,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
1,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
2,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
2,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
3,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
3,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
4,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
4,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
5,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
5,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
6,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
6,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
7,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
7,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
8,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
8,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
9,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
9,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
10,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
10,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
11,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
11,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
12,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
12,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
13,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
13,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
14,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
14,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
15,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
15,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
16,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
16,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
17,grid_primary_fold0,20,1.0,0.0,0.25,0.0,0.430676558073393,0.0,0.1076691395183482,0.0
17,grid_primary_fold0,50,1.0,0.0,0.25,0.0,0.430676558073393,0.0,0.1076691395183482,0.0
18,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
18,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
19,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
19,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
20,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
20,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
21,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
21,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
22,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
22,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
23,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
23,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
24,grid_primary_fold0,20,1.0,1.0,1.0,1.0,0.3868528072345416,0.3868528072345416,0.3868528072345416,0.3868528072345416
24,grid_primary_fold0,50,1.0,1.0,1.0,1.0,0.3868528072345416,0.3868528072345416,0.3868528072345416,0.3868528072345416
25,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
25,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
26,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
26,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
27,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
27,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
28,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
28,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
29,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
29,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
30,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
30,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
31,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
31,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
32,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
32,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
33,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
33,grid_primary_fold0,50,1.0,1.0,1.0,1.0,0.2210647294575037,0.2210647294575037,0.2210647294575037,0.2210647294575037
34,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
34,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
35,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
35,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
36,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
36,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
37,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
37,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
38,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
38,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
39,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
39,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
40,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
40,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
41,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
41,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
42,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
42,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
43,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
43,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
44,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
44,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
45,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
45,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
46,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
46,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
47,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
47,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
48,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
48,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
49,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
49,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
50,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
50,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
51,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
51,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
52,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
52,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
53,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
53,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
54,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
54,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
55,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
55,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
56,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
56,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
57,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
57,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
58,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
58,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
59,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
59,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
60,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
60,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
61,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
61,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
62,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
62,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
63,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
63,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
64,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
64,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
65,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
65,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
66,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
66,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
67,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
67,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
68,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
68,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
69,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
69,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
70,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
70,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
71,grid_primary_fold0,20,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0
71,grid_primary_fold0,50,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0
72,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
72,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
73,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
73,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
74,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
74,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
75,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
75,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
76,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
76,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
77,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
77,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
78,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
78,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
79,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
79,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
80,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
80,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
81,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
81,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
82,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
82,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
83,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
83,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
84,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
84,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
85,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
85,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
86,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
86,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
87,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
87,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
88,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
88,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
89,grid_primary_fold0,20,1.0,1.0,1.0,1.0,0.3010299956639812,0.3010299956639812,0.3010299956639812,0.3010299956639812
89,grid_primary_fold0,50,1.0,1.0,1.0,1.0,0.3010299956639812,0.3010299956639812,0.3010299956639812,0.3010299956639812
90,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
90,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
91,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
91,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
92,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
92,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
93,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
93,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
94,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
94,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
95,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
95,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
96,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
96,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
97,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
97,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
98,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
98,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
99,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
99,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
100,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
100,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
101,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
101,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
102,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
102,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
103,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
103,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
104,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
104,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
105,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
105,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
106,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
106,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
107,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
107,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
108,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
108,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
109,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
109,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
110,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
110,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
111,grid_primary_fold0,20,1.0,0.0,0.5,1.0,0.3154648767857287,0.0,0.1577324383928643,0.3154648767857287
111,grid_primary_fold0,50,1.0,0.0,0.5,1.0,0.3154648767857287,0.0,0.1577324383928643,0.3154648767857287
112,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
112,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
113,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
113,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
114,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
114,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
115,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
115,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
116,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
116,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
117,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
117,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
118,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
118,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
119,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
119,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
120,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
120,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
121,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
121,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
122,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
122,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
123,grid_primary_fold0,20,1.0,0.0,0.5,1.0,0.2398124665681314,0.0,0.1199062332840657,0.2398124665681314
123,grid_primary_fold0,50,1.0,0.0,0.5,1.0,0.2398124665681314,0.0,0.1199062332840657,0.2398124665681314
124,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
124,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
125,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
125,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
126,grid_primary_fold0,20,1.0,0.0,0.3333333333333333,1.0,0.3562071871080222,0.0,0.1187357290360073,0.3562071871080222
126,grid_primary_fold0,50,1.0,0.0,0.3333333333333333,1.0,0.3562071871080222,0.0,0.1187357290360073,0.3562071871080222
127,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
127,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
128,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
128,grid_primary_fold0,50,1.0,1.0,1.0,1.0,0.1762914343888821,0.1762914343888821,0.1762914343888821,0.1762914343888821
129,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
129,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
130,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
130,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
131,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
131,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
132,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
132,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
133,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
133,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
134,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
134,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
135,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
135,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
136,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
136,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
137,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
137,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
138,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
138,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
139,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
139,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
140,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
140,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
141,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
141,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
142,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
142,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
143,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
143,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
144,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
144,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
145,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
145,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
146,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
146,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
147,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
147,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
148,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
148,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
149,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
149,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
150,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
150,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
151,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
151,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
152,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
152,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
153,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
153,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
154,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
154,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
155,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
155,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
156,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
156,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
157,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
157,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
158,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
158,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
159,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
159,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
160,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
160,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
161,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
161,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
162,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
162,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
163,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
163,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
164,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
164,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
165,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
165,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
166,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
166,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
167,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
167,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
168,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
168,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
169,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
169,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
170,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
170,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
171,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
171,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
172,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
172,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
173,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
173,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
174,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
174,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
175,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
175,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
176,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
176,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
177,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
177,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
178,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
178,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
179,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
179,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
180,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
180,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
181,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
181,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
182,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
182,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
183,grid_primary_fold0,20,1.0,1.0,1.0,1.0,0.2559580248098155,0.2559580248098155,0.2559580248098155,0.2559580248098155
183,grid_primary_fold0,50,1.0,1.0,1.0,1.0,0.2559580248098155,0.2559580248098155,0.2559580248098155,0.2559580248098155
184,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
184,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
185,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
185,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
186,grid_primary_fold0,20,1.0,0.0,0.1,0.0,0.2398124665681314,0.0,0.0239812466568131,0.0
186,grid_primary_fold0,50,1.0,0.0,0.1,0.0,0.2398124665681314,0.0,0.0239812466568131,0.0
187,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
187,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
188,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
188,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
189,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
189,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
190,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
190,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
191,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
191,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
192,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
192,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
193,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
193,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
194,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
194,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
195,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
195,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
196,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
196,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
197,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
197,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
198,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
198,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
199,grid_primary_fold0,20,1.0,1.0,1.0,1.0,0.2559580248098155,0.2559580248098155,0.2559580248098155,0.2559580248098155
199,grid_primary_fold0,50,1.0,1.0,1.0,1.0,0.2559580248098155,0.2559580248098155,0.2559580248098155,0.2559580248098155
200,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
200,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
201,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
201,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
202,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
202,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
203,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
203,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
204,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
204,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
205,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
205,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
206,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
206,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
207,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
207,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
208,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
208,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
209,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
209,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
210,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
210,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
211,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
211,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
212,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
212,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
213,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
213,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
214,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
214,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
215,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
215,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
216,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
216,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
217,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
217,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
218,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
218,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
219,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
219,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
220,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
220,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
221,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
221,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
222,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
222,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
223,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
223,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
224,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
224,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
225,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
225,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
226,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
226,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
227,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
227,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
228,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
228,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
229,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
229,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
230,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
230,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
231,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
231,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
232,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
232,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
233,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
233,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
234,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
234,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
235,grid_primary_fold0,20,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0
235,grid_primary_fold0,50,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0
236,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
236,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
237,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
237,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
238,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
238,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
239,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
239,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
240,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
240,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
241,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
241,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
242,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
242,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
243,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
243,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
244,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
244,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
245,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
245,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
246,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
246,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
247,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
247,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
248,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
248,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
249,grid_primary_fold0,20,1.0,1.0,1.0,1.0,0.2702381544273197,0.2702381544273197,0.2702381544273197,0.2702381544273197
249,grid_primary_fold0,50,1.0,1.0,1.0,1.0,0.2702381544273197,0.2702381544273197,0.2702381544273197,0.2702381544273197
250,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
250,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
251,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
251,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
252,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
252,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
253,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
253,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
254,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
254,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
255,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
255,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
256,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
256,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
257,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
257,grid_primary_fold0,50,1.0,0.0,0.5,1.0,0.2018490865820998,0.0,0.1009245432910499,0.2018490865820998
258,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
258,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
259,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
259,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
260,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
260,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
261,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
261,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
262,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
262,grid_primary_fold0,50,1.0,1.0,1.0,1.0,0.1842888331487061,0.1842888331487061,0.1842888331487061,0.1842888331487061
263,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
263,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
264,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
264,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
265,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
265,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
266,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
266,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
267,grid_primary_fold0,20,1.0,0.0,0.0555555555555555,1.0,0.2890648263178879,0.0,0.0160591570176604,0.2890648263178879
267,grid_primary_fold0,50,1.0,0.0,0.0555555555555555,1.0,0.2890648263178879,0.0,0.0160591570176604,0.2890648263178879
268,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
268,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
269,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
269,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
270,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
270,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
271,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
271,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
272,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
272,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
273,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
273,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
274,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
274,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
275,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
275,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
276,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
276,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
277,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
277,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
278,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
278,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
279,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
279,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
280,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
280,grid_primary_fold0,50,1.0,1.0,1.0,1.0,0.2103099178571525,0.2103099178571525,0.2103099178571525,0.2103099178571525
281,grid_primary_fold0,20,1.0,1.0,1.0,1.0,0.3010299956639812,0.3010299956639812,0.3010299956639812,0.3010299956639812
281,grid_primary_fold0,50,1.0,1.0,1.0,1.0,0.3010299956639812,0.3010299956639812,0.3010299956639812,0.3010299956639812
282,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
282,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
283,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
283,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
284,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
284,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
285,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
285,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
286,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
286,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
287,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
287,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
288,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
288,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
289,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
289,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
290,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
290,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
291,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
291,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
292,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
292,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
293,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
293,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
294,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
294,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
295,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
295,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
296,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
296,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
297,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
297,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
298,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
298,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
299,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
299,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
300,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
300,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
301,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
301,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
302,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
302,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
303,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
303,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
304,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
304,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
305,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
305,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
306,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
306,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
307,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
307,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
308,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
308,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
309,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
309,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
310,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
310,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
311,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
311,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
312,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
312,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
313,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
313,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
314,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
314,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
315,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
315,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
316,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
316,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
317,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
317,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
318,grid_primary_fold0,20,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0
318,grid_primary_fold0,50,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0
319,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
319,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
320,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
320,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
321,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
321,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
322,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
322,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
323,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
323,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
324,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
324,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
325,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
325,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
326,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
326,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
327,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
327,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
328,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
328,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
329,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
329,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
330,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
330,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
331,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
331,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
332,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
332,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
333,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
333,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
334,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
334,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
335,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
335,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
336,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
336,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
337,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
337,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
338,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
338,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
339,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
339,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
340,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
340,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
341,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
341,grid_primary_fold0,50,1.0,1.0,1.0,1.0,0.1831692509136336,0.1831692509136336,0.1831692509136336,0.1831692509136336
342,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
342,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
343,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
343,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
344,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
344,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
345,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
345,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
346,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
346,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
347,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
347,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
348,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
348,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
349,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
349,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
350,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
350,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
351,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
351,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
352,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
352,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
353,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
353,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
354,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
354,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
355,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
355,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
356,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
356,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
357,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
357,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
358,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
358,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
359,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
359,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
360,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
360,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
361,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
361,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
362,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
362,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
363,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
363,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
364,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
364,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
365,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
365,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
366,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
366,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
367,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
367,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
368,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
368,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
369,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
369,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
370,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
370,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
371,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
371,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
372,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
372,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
373,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
373,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
374,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
374,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
375,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
375,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
376,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
376,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
377,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
377,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
378,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
378,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
379,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
379,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
380,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
380,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
381,grid_primary_fold0,20,1.0,0.0,0.25,1.0,0.25,0.0,0.0625,0.25
381,grid_primary_fold0,50,1.0,0.0,0.25,1.0,0.25,0.0,0.0625,0.25
382,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
382,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
383,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
383,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
384,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
384,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
385,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
385,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
386,grid_primary_fold0,20,1.0,0.0,0.5,1.0,0.2702381544273197,0.0,0.1351190772136598,0.2702381544273197
386,grid_primary_fold0,50,1.0,0.0,0.5,1.0,0.2702381544273197,0.0,0.1351190772136598,0.2702381544273197
387,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
387,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
388,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
388,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
389,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
389,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
390,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
390,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
391,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
391,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
392,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
392,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
393,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
393,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
394,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
394,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
395,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
395,grid_primary_fold0,50,1.0,0.0,0.5,1.0,0.2127460535533631,0.0,0.1063730267766815,0.2127460535533631
396,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
396,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
397,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
397,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
398,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
398,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
399,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
399,grid_primary_fold0,50,1.0,0.0,0.2,1.0,0.1854490234153689,0.0,0.0370898046830737,0.1854490234153689
400,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
400,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
401,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
401,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
402,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
402,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
403,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
403,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
404,grid_primary_fold0,20,1.0,0.0,0.3333333333333333,0.0,0.2789429456511298,0.0,0.0929809818837099,0.0
404,grid_primary_fold0,50,1.0,0.0,0.3333333333333333,0.0,0.2789429456511298,0.0,0.0929809818837099,0.0
405,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
405,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
406,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
406,grid_primary_fold0,50,1.0,1.0,1.0,1.0,0.2181042919855315,0.2181042919855315,0.2181042919855315,0.2181042919855315
407,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
407,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
408,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
408,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
409,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
409,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
410,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
410,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
411,grid_primary_fold0,20,1.0,0.0,0.25,1.0,0.2354089133666382,0.0,0.0588522283416595,0.2354089133666382
411,grid_primary_fold0,50,1.0,0.0,0.25,1.0,0.2354089133666382,0.0,0.0588522283416595,0.2354089133666382
412,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
412,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
413,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
413,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
414,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
414,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
415,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
415,grid_primary_fold0,50,1.0,1.0,1.0,1.0,0.2103099178571525,0.2103099178571525,0.2103099178571525,0.2103099178571525
416,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
416,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
417,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
417,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
418,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
418,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
419,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
419,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
420,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
420,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
421,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
421,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
422,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
422,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
423,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
423,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
424,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
424,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
425,grid_primary_fold0,20,1.0,1.0,1.0,1.0,0.2789429456511298,0.2789429456511298,0.2789429456511298,0.2789429456511298
425,grid_primary_fold0,50,1.0,1.0,1.0,1.0,0.2789429456511298,0.2789429456511298,0.2789429456511298,0.2789429456511298
426,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
426,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
427,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
427,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
428,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
428,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
429,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
429,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
430,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
430,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
431,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
431,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
432,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
432,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
433,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
433,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
434,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
434,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
435,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
435,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
436,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
436,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
437,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
437,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
438,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
438,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
439,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
439,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
440,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
440,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
441,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
441,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
442,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
442,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
443,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
443,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
444,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
444,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
445,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
445,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
446,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
446,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
447,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
447,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
448,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
448,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
449,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
449,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
450,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
450,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
451,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
451,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
452,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
452,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
453,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
453,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
454,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
454,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
455,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
455,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
456,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
456,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
457,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
457,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
458,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
458,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
459,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
459,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
460,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
460,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
461,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
461,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
462,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
462,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
463,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
463,grid_primary_fold0,50,1.0,0.0,0.5,1.0,0.1810425967800402,0.0,0.0905212983900201,0.1810425967800402
464,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
464,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
465,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
465,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
466,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
466,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
467,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
467,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
468,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
468,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
469,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
469,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
470,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
470,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
471,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
471,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
472,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
472,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
473,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
473,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
474,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
474,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
475,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
475,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
476,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
476,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
477,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
477,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
478,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
478,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
479,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
479,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
480,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
480,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
481,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
481,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
482,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
482,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
483,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
483,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
484,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
484,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
485,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
485,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
486,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
486,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
487,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
487,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
488,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
488,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
489,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
489,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
490,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
490,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
491,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
491,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
492,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
492,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
493,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
493,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
494,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
494,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
495,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
495,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
496,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
496,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
497,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
497,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
498,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
498,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
499,grid_primary_fold0,20,1.0,0.0,0.5,1.0,0.3333333333333333,0.0,0.1666666666666666,0.3333333333333333
499,grid_primary_fold0,50,1.0,0.0,0.5,1.0,0.3333333333333333,0.0,0.1666666666666666,0.3333333333333333
500,grid_primary_fold0,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
500,grid_primary_fold0,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0


==> anc/evidence/d7_resolver_grid_primary_fold1_users.csv <==
row_id,case,k,path_hit,strict_unique_hit,uniform_expected_hit,popularity_resolver_hit,path_ndcg,strict_unique_ndcg,uniform_expected_ndcg,popularity_resolver_ndcg
1,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
1,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
2,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
2,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
3,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
3,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
4,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
4,grid_primary_fold1,50,1.0,0.0,0.25,0.0,0.2153382790366965,0.0,0.0538345697591741,0.0
5,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
5,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
6,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
6,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
7,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
7,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
8,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
8,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
9,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
9,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
10,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
10,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
11,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
11,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
12,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
12,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
13,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
13,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
14,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
14,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
15,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
15,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
16,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
16,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
17,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
17,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
18,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
18,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
19,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
19,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
20,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
20,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
21,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
21,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
22,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
22,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
23,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
23,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
24,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
24,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
25,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
25,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
26,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
26,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
27,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
27,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
28,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
28,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
29,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
29,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
30,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
30,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
31,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
31,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
32,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
32,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
33,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
33,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
34,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
34,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
35,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
35,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
36,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
36,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
37,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
37,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
38,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
38,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
39,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
39,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
40,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
40,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
41,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
41,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
42,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
42,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
43,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
43,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
44,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
44,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
45,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
45,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
46,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
46,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
47,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
47,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
48,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
48,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
49,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
49,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
50,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
50,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
51,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
51,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
52,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
52,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
53,grid_primary_fold1,20,1.0,0.0,0.5,1.0,0.6309297535714575,0.0,0.3154648767857287,0.6309297535714575
53,grid_primary_fold1,50,1.0,0.0,0.5,1.0,0.6309297535714575,0.0,0.3154648767857287,0.6309297535714575
54,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
54,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
55,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
55,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
56,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
56,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
57,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
57,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
58,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
58,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
59,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
59,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
60,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
60,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
61,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
61,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
62,grid_primary_fold1,20,1.0,1.0,1.0,1.0,0.3868528072345416,0.3868528072345416,0.3868528072345416,0.3868528072345416
62,grid_primary_fold1,50,1.0,1.0,1.0,1.0,0.3868528072345416,0.3868528072345416,0.3868528072345416,0.3868528072345416
63,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
63,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
64,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
64,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
65,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
65,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
66,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
66,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
67,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
67,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
68,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
68,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
69,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
69,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
70,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
70,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
71,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
71,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
72,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
72,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
73,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
73,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
74,grid_primary_fold1,20,1.0,1.0,1.0,1.0,0.6309297535714575,0.6309297535714575,0.6309297535714575,0.6309297535714575
74,grid_primary_fold1,50,1.0,1.0,1.0,1.0,0.6309297535714575,0.6309297535714575,0.6309297535714575,0.6309297535714575
75,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
75,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
76,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
76,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
77,grid_primary_fold1,20,1.0,1.0,1.0,1.0,0.3154648767857287,0.3154648767857287,0.3154648767857287,0.3154648767857287
77,grid_primary_fold1,50,1.0,1.0,1.0,1.0,0.3154648767857287,0.3154648767857287,0.3154648767857287,0.3154648767857287
78,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
78,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
79,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
79,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
80,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
80,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
81,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
81,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
82,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
82,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
83,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
83,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
84,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
84,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
85,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
85,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
86,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
86,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
87,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
87,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
88,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
88,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
89,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
89,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
90,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
90,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
91,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
91,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
92,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
92,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
93,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
93,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
94,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
94,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
95,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
95,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
96,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
96,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
97,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
97,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
98,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
98,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
99,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
99,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
100,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
100,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
101,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
101,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
102,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
102,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
103,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
103,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
104,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
104,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
105,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
105,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
106,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
106,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
107,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
107,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
108,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
108,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
109,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
109,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
110,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
110,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
111,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
111,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
112,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
112,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
113,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
113,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
114,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
114,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
115,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
115,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
116,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
116,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
117,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
117,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
118,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
118,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
119,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
119,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
120,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
120,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
121,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
121,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
122,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
122,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
123,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
123,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
124,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
124,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
125,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
125,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
126,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
126,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
127,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
127,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
128,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
128,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
129,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
129,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
130,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
130,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
131,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
131,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
132,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
132,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
133,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
133,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
134,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
134,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
135,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
135,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
136,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
136,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
137,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
137,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
138,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
138,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
139,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
139,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
140,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
140,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
141,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
141,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
142,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
142,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
143,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
143,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
144,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
144,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
145,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
145,grid_primary_fold1,50,1.0,1.0,1.0,1.0,0.1800313266566926,0.1800313266566926,0.1800313266566926,0.1800313266566926
146,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
146,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
147,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
147,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
148,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
148,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
149,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
149,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
150,grid_primary_fold1,20,1.0,1.0,1.0,1.0,0.3010299956639812,0.3010299956639812,0.3010299956639812,0.3010299956639812
150,grid_primary_fold1,50,1.0,1.0,1.0,1.0,0.3010299956639812,0.3010299956639812,0.3010299956639812,0.3010299956639812
151,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
151,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
152,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
152,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
153,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
153,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
154,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
154,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
155,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
155,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
156,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
156,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
157,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
157,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
158,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
158,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
159,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
159,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
160,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
160,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
161,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
161,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
162,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
162,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
163,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
163,grid_primary_fold1,50,1.0,1.0,1.0,1.0,0.2058468324604344,0.2058468324604344,0.2058468324604344,0.2058468324604344
164,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
164,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
165,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
165,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
166,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
166,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
167,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
167,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
168,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
168,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
169,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
169,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
170,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
170,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
171,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
171,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
172,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
172,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
173,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
173,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
174,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
174,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
175,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
175,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
176,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
176,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
177,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
177,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
178,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
178,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
179,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
179,grid_primary_fold1,50,1.0,0.0,0.2,0.0,0.1919587200065601,0.0,0.038391744001312,0.0
180,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
180,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
181,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
181,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
182,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
182,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
183,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
183,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
184,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
184,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
185,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
185,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
186,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
186,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
187,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
187,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
188,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
188,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
189,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
189,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
190,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
190,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
191,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
191,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
192,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
192,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
193,grid_primary_fold1,20,1.0,1.0,1.0,1.0,0.2890648263178879,0.2890648263178879,0.2890648263178879,0.2890648263178879
193,grid_primary_fold1,50,1.0,1.0,1.0,1.0,0.2890648263178879,0.2890648263178879,0.2890648263178879,0.2890648263178879
194,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
194,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
195,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
195,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
196,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
196,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
197,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
197,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
198,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
198,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
199,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
199,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
200,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
200,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
201,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
201,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
202,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
202,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
203,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
203,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
204,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
204,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
205,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
205,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
206,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
206,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
207,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
207,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
208,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
208,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
209,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
209,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
210,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
210,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
211,grid_primary_fold1,20,1.0,1.0,1.0,1.0,0.3562071871080222,0.3562071871080222,0.3562071871080222,0.3562071871080222
211,grid_primary_fold1,50,1.0,1.0,1.0,1.0,0.3562071871080222,0.3562071871080222,0.3562071871080222,0.3562071871080222
212,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
212,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
213,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
213,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
214,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
214,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
215,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
215,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
216,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
216,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
217,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
217,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
218,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
218,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
219,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
219,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
220,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
220,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
221,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
221,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
222,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
222,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
223,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
223,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
224,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
224,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
225,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
225,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
226,grid_primary_fold1,20,1.0,0.0,0.2,0.0,0.3333333333333333,0.0,0.0666666666666666,0.0
226,grid_primary_fold1,50,1.0,0.0,0.2,0.0,0.3333333333333333,0.0,0.0666666666666666,0.0
227,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
227,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
228,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
228,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
229,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
229,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
230,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
230,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
231,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
231,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
232,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
232,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
233,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
233,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
234,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
234,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
235,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
235,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
236,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
236,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
237,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
237,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
238,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
238,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
239,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
239,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
240,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
240,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
241,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
241,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
242,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
242,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
243,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
243,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
244,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
244,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
245,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
245,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
246,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
246,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
247,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
247,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
248,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
248,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
249,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
249,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
250,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
250,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
251,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
251,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
252,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
252,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
253,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
253,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
254,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
254,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
255,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
255,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
256,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
256,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
257,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
257,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
258,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
258,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
259,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
259,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
260,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
260,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
261,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
261,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
262,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
262,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
263,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
263,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
264,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
264,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
265,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
265,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
266,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
266,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
267,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
267,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
268,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
268,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
269,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
269,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
270,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
270,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
271,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
271,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
272,grid_primary_fold1,20,1.0,1.0,1.0,1.0,0.2890648263178879,0.2890648263178879,0.2890648263178879,0.2890648263178879
272,grid_primary_fold1,50,1.0,1.0,1.0,1.0,0.2890648263178879,0.2890648263178879,0.2890648263178879,0.2890648263178879
273,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
273,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
274,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
274,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
275,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
275,grid_primary_fold1,50,1.0,1.0,1.0,1.0,0.1854490234153689,0.1854490234153689,0.1854490234153689,0.1854490234153689
276,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
276,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
277,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
277,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
278,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
278,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
279,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
279,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
280,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
280,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
281,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
281,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
282,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
282,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
283,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
283,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
284,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
284,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
285,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
285,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
286,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
286,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
287,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
287,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
288,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
288,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
289,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
289,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
290,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
290,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
291,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
291,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
292,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
292,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
293,grid_primary_fold1,20,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0
293,grid_primary_fold1,50,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0
294,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
294,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
295,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
295,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
296,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
296,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
297,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
297,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
298,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
298,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
299,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
299,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
300,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
300,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
301,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
301,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
302,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
302,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
303,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
303,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
304,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
304,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
305,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
305,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
306,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
306,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
307,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
307,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
308,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
308,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
309,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
309,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
310,grid_primary_fold1,20,1.0,1.0,1.0,1.0,0.5,0.5,0.5,0.5
310,grid_primary_fold1,50,1.0,1.0,1.0,1.0,0.5,0.5,0.5,0.5
311,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
311,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
312,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
312,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
313,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
313,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
314,grid_primary_fold1,20,1.0,0.0,0.5,1.0,0.6309297535714575,0.0,0.3154648767857287,0.6309297535714575
314,grid_primary_fold1,50,1.0,0.0,0.5,1.0,0.6309297535714575,0.0,0.3154648767857287,0.6309297535714575
315,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
315,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
316,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
316,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
317,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
317,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
318,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
318,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
319,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
319,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
320,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
320,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
321,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
321,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
322,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
322,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
323,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
323,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
324,grid_primary_fold1,20,1.0,0.0,0.0555555555555555,0.0,0.3333333333333333,0.0,0.0185185185185185,0.0
324,grid_primary_fold1,50,1.0,0.0,0.0555555555555555,0.0,0.3333333333333333,0.0,0.0185185185185185,0.0
325,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
325,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
326,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
326,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
327,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
327,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
328,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
328,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
329,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
329,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
330,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
330,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
331,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
331,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
332,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
332,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
333,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
333,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
334,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
334,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
335,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
335,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
336,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
336,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
337,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
337,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
338,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
338,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
339,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
339,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
340,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
340,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
341,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
341,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
342,grid_primary_fold1,20,1.0,0.0,0.5,1.0,0.6309297535714575,0.0,0.3154648767857287,0.6309297535714575
342,grid_primary_fold1,50,1.0,0.0,0.5,1.0,0.6309297535714575,0.0,0.3154648767857287,0.6309297535714575
343,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
343,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
344,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
344,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
345,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
345,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
346,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
346,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
347,grid_primary_fold1,20,1.0,0.0,0.1666666666666666,0.0,1.0,0.0,0.1666666666666666,0.0
347,grid_primary_fold1,50,1.0,0.0,0.1666666666666666,0.0,1.0,0.0,0.1666666666666666,0.0
348,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
348,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
349,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
349,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
350,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
350,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
351,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
351,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
352,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
352,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
353,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
353,grid_primary_fold1,50,1.0,1.0,1.0,1.0,0.2210647294575037,0.2210647294575037,0.2210647294575037,0.2210647294575037
354,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
354,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
355,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
355,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
356,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
356,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
357,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
357,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
358,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
358,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
359,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
359,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
360,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
360,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
361,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
361,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
362,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
362,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
363,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
363,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
364,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
364,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
365,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
365,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
366,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
366,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
367,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
367,grid_primary_fold1,50,1.0,0.0,0.3333333333333333,0.0,0.1842888331487061,0.0,0.0614296110495687,0.0
368,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
368,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
369,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
369,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
370,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
370,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
371,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
371,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
372,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
372,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
373,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
373,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
374,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
374,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
375,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
375,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
376,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
376,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
377,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
377,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
378,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
378,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
379,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
379,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
380,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
380,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
381,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
381,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
382,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
382,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
383,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
383,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
384,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
384,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
385,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
385,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
386,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
386,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
387,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
387,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
388,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
388,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
389,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
389,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
390,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
390,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
391,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
391,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
392,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
392,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
393,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
393,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
394,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
394,grid_primary_fold1,50,1.0,1.0,1.0,1.0,0.2210647294575037,0.2210647294575037,0.2210647294575037,0.2210647294575037
395,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
395,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
396,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
396,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
397,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
397,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
398,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
398,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
399,grid_primary_fold1,20,1.0,0.0,0.3333333333333333,0.0,1.0,0.0,0.3333333333333333,0.0
399,grid_primary_fold1,50,1.0,0.0,0.3333333333333333,0.0,1.0,0.0,0.3333333333333333,0.0
400,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
400,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
401,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
401,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
402,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
402,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
403,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
403,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
404,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
404,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
405,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
405,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
406,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
406,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
407,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
407,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
408,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
408,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
409,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
409,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
410,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
410,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
411,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
411,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
412,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
412,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
413,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
413,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
414,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
414,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
415,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
415,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
416,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
416,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
417,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
417,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
418,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
418,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
419,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
419,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
420,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
420,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
421,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
421,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
422,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
422,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
423,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
423,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
424,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
424,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
425,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
425,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
426,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
426,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
427,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
427,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
428,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
428,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
429,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
429,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
430,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
430,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
431,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
431,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
432,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
432,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
433,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
433,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
434,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
434,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
435,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
435,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
436,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
436,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
437,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
437,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
438,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
438,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
439,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
439,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
440,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
440,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
441,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
441,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
442,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
442,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
443,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
443,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
444,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
444,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
445,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
445,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
446,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
446,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
447,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
447,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
448,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
448,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
449,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
449,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
450,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
450,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
451,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
451,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
452,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
452,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
453,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
453,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
454,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
454,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
455,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
455,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
456,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
456,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
457,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
457,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
458,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
458,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
459,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
459,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
460,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
460,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
461,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
461,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
462,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
462,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
463,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
463,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
464,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
464,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
465,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
465,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
466,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
466,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
467,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
467,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
468,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
468,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
469,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
469,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
470,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
470,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
471,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
471,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
472,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
472,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
473,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
473,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
474,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
474,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
475,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
475,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
476,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
476,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
477,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
477,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
478,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
478,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
479,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
479,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
480,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
480,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
481,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
481,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
482,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
482,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
483,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
483,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
484,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
484,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
485,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
485,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
486,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
486,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
487,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
487,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
488,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
488,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
489,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
489,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
490,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
490,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
491,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
491,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
492,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
492,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
493,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
493,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
494,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
494,grid_primary_fold1,50,1.0,1.0,1.0,1.0,0.1982398631705605,0.1982398631705605,0.1982398631705605,0.1982398631705605
495,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
495,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
496,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
496,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
497,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
497,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
498,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
498,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
499,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
499,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
500,grid_primary_fold1,20,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
500,grid_primary_fold1,50,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0


==> anc/evidence/fixed_budget_d3_signals.csv <==
route,variant,d3,users_used,pair_events,collab_items
grid_p5_beauty,original,0.03836890345888807,1745,99900,6260
grid_p5_beauty,permutation_2026091201,0.007827657723957986,1745,99900,6260
grid_p5_beauty,permutation_2026091202,0.007861109252692847,1745,99900,6260
grid_p5_beauty,permutation_2026091203,0.007593497022813943,1745,99900,6260
grid_p5_beauty,permutation_2026091204,0.006857563390646953,1745,99900,6260
grid_p5_beauty,permutation_2026091205,0.00839633371245066,1745,99900,6260
grid_p5_beauty,permutation_2026091206,0.0073258847929350375,1745,99900,6260
grid_p5_beauty,permutation_2026091207,0.006857563390646953,1745,99900,6260
grid_p5_beauty,permutation_2026091208,0.006824111861912089,1745,99900,6260
grid_p5_beauty,permutation_2026091209,0.0073593363216699,1745,99900,6260
grid_p5_beauty,permutation_2026091210,0.007593497022813943,1745,99900,6260
grid_p5_beauty,permutation_2026091211,0.007125175620525858,1745,99900,6260
grid_p5_beauty,permutation_2026091212,0.006857563390646953,1745,99900,6260
grid_p5_beauty,permutation_2026091213,0.007426239379139627,1745,99900,6260
grid_p5_beauty,permutation_2026091214,0.008028366896367165,1745,99900,6260
grid_p5_beauty,permutation_2026091215,0.008162173011306617,1745,99900,6260
grid_p5_beauty,permutation_2026091216,0.007392787850404764,1745,99900,6260
grid_p5_beauty,permutation_2026091217,0.008463236769920385,1745,99900,6260
grid_p5_beauty,permutation_2026091218,0.007526593965344216,1745,99900,6260
grid_p5_beauty,permutation_2026091219,0.0069579179768515425,1745,99900,6260
card_p5_beauty,original,0.024553422091389575,1745,99900,6260
card_p5_beauty,permutation_2026091201,0.006255435873419415,1745,99900,6260
card_p5_beauty,permutation_2026091202,0.005720211413661604,1745,99900,6260
card_p5_beauty,permutation_2026091203,0.005385696126312973,1745,99900,6260
card_p5_beauty,permutation_2026091204,0.006355790459624005,1745,99900,6260
card_p5_beauty,permutation_2026091205,0.005753662942396468,1745,99900,6260
card_p5_beauty,permutation_2026091206,0.0058540175286010574,1745,99900,6260
card_p5_beauty,permutation_2026091207,0.004950826252759751,1745,99900,6260
card_p5_beauty,permutation_2026091208,0.005653308356191878,1745,99900,6260
card_p5_beauty,permutation_2026091209,0.0054191476550478354,1745,99900,6260
card_p5_beauty,permutation_2026091210,0.0057871144711313304,1745,99900,6260
card_p5_beauty,permutation_2026091211,0.006021275172275373,1745,99900,6260
card_p5_beauty,permutation_2026091212,0.00662340268950291,1745,99900,6260
card_p5_beauty,permutation_2026091213,0.004750117080350572,1745,99900,6260
card_p5_beauty,permutation_2026091214,0.005385696126312973,1745,99900,6260
card_p5_beauty,permutation_2026091215,0.006121629758479963,1745,99900,6260
card_p5_beauty,permutation_2026091216,0.004984277781494614,1745,99900,6260
card_p5_beauty,permutation_2026091217,0.005753662942396468,1745,99900,6260
card_p5_beauty,permutation_2026091218,0.00598782364354051,1745,99900,6260
card_p5_beauty,permutation_2026091219,0.006656854218237774,1745,99900,6260


==> anc/evidence/fixed_budget_decision_evidence.json <==
{
  "protocol": {
    "schema": "sidscope.self_revision.decision_protocol.v1",
    "declared_before_execution": true,
    "purpose": "Secondary diagnostic decision evidence, not a new tokenizer benchmark",
    "routes": [
      "grid_p5_beauty",
      "card_p5_beauty"
    ],
    "input_eligibility_amendment": "LETTER is train-only and failed the explicit validation requirement before any LETTER outcome. CARD replaces it based on input eligibility, not results. Both cases use Beauty; no two-catalog claim.",
    "split": "SHA256(user_id) assigns train-only signal users and disjoint validation-outcome users; no test events",
    "signal": {
      "top_m": 5,
      "eligible_user_max_items": 50,
      "pair_budget": 100000,
      "depth": 1,
      "estimand": "edge_micro"
    },
    "max_validation_users": 2000,
    "candidate_budgets": [
      50,
      100,
      200
    ],
    "primary_budget": 100,
    "selection": "Union of history-prefix buckets; train-signal popularity truncation and popularity fallback to exact budget; seen items excluded",
    "ranking": "Same fixed train-signal popularity ranking for every candidate set",
    "controls": "19 full-code assignment permutations within signal-popularity tertiles; code multiset and prefix occupancies preserved",
    "permutation_seeds": [
      2026091201,
      2026091202,
      2026091203,
      2026091204,
      2026091205,
      2026091206,
      2026091207,
      2026091208,
      2026091209,
      2026091210,
      2026091211,
      2026091212,
      2026091213,
      2026091214,
      2026091215,
      2026091216,
      2026091217,
      2026091218,
      2026091219
    ],
    "outcomes": [
      "candidate_recall",
      "ndcg20"
    ],
    "uncertainty": "Paired validation-user bootstrap, 1999 replicates, original minus mean permutation control",
    "interpretation": "Positive supports incremental utility under this fixed-budget prefix consumer; null does not refute other consumers; no general causal or cross-method claim",
    "d7": "Saved beams only, no retraining: path credit, strict singleton credit, expected uniform within-leaf credit, deterministic train-popularity resolver; identical path top-K and one selected item per leaf"
  },
  "protocol_sha256": "86e6457fa7cef00a08b23c20b293673c71d1451ea3166cf8e61e9e1670a9ee27",
  "analysis_sha256": "a69ddfa8c1b4289cc92648b433fab4a71360e86b4d69804e4215da8c772f9ebf",
  "results": [
    {
      "route": "grid_p5_beauty",
      "budget": 50,
      "users": 2000,
      "candidate_recall_original": 0.0905,
      "candidate_recall_control_mean": 0.012789473684210526,
      "candidate_recall_delta": 0.07771052631578948,
      "candidate_recall_delta_ci": [
        0.06563157894736843,
        0.08994736842105264
      ],
      "ndcg20_original": 0.021586310500250783,
      "ndcg20_control_mean": 0.0031408226516637327,
      "ndcg20_delta": 0.018445487848587048,
      "ndcg20_delta_ci": [
        0.01418339005917934,
        0.023058558749303903
      ]
    },
    {
      "route": "grid_p5_beauty",
      "budget": 100,
      "users": 2000,
      "candidate_recall_original": 0.132,
      "candidate_recall_control_mean": 0.019105263157894733,
      "candidate_recall_delta": 0.11289473684210527,
      "candidate_recall_delta_ci": [
        0.0982078947368421,
        0.12795263157894737
      ],
      "ndcg20_original": 0.021179660982019725,
      "ndcg20_control_mean": 0.0031622822536844096,
      "ndcg20_delta": 0.018017378728335316,
      "ndcg20_delta_ci": [
        0.013742594616088401,
        0.022647672630533675
      ]
    },
    {
      "route": "grid_p5_beauty",
      "budget": 200,
      "users": 2000,
      "candidate_recall_original": 0.177,
      "candidate_recall_control_mean": 0.03034210526315789,
      "candidate_recall_delta": 0.1466578947368421,
      "candidate_recall_delta_ci": [
        0.13004473684210527,
        0.16368684210526316
      ],
      "ndcg20_original": 0.017972903750227465,
      "ndcg20_control_mean": 0.0037027490065707457,
      "ndcg20_delta": 0.014270154743656721,
      "ndcg20_delta_ci": [
        0.010674526169942453,
        0.01841147480130375
      ]
    },
    {
      "route": "card_p5_beauty",
      "budget": 50,
      "users": 2000,
      "candidate_recall_original": 0.07,
      "candidate_recall_control_mean": 0.011868421052631578,
      "candidate_recall_delta": 0.05813157894736842,
      "candidate_recall_delta_ci": [
        0.047260526315789475,
        0.06947631578947368
      ],
      "ndcg20_original": 0.016111270706253553,
      "ndcg20_control_mean": 0.0027172692603291476,
      "ndcg20_delta": 0.013394001445924402,
      "ndcg20_delta_ci": [
        0.009647976661530442,
        0.017714048689613744
      ]
    },
    {
      "route": "card_p5_beauty",
      "budget": 100,
      "users": 2000,
      "candidate_recall_original": 0.097,
      "candidate_recall_control_mean": 0.018105263157894732,
      "candidate_recall_delta": 0.07889473684210527,
      "candidate_recall_delta_ci": [
        0.06631578947368422,
        0.09174473684210525
      ],
      "ndcg20_original": 0.015801842345180943,
      "ndcg20_control_mean": 0.0028253647595721286,
      "ndcg20_delta": 0.012976477585608815,
      "ndcg20_delta_ci": [
        0.00936411733807476,
        0.01722906388105501
      ]
    },
    {
      "route": "card_p5_beauty",
      "budget": 200,
      "users": 2000,
      "candidate_recall_original": 0.132,
      "candidate_recall_control_mean": 0.03205263157894737,
      "candidate_recall_delta": 0.09994736842105265,
      "candidate_recall_delta_ci": [
        0.08502236842105265,
        0.11434736842105261
      ],
      "ndcg20_original": 0.01462980025166512,
      "ndcg20_control_mean": 0.004098906096724021,
      "ndcg20_delta": 0.010530894154941099,
      "ndcg20_delta_ci": [
        0.007079554750217003,
        0.014426121073797463
      ]
    }
  ],
  "bindings": [
    {
      "route": "grid_p5_beauty",
      "source_binding": {
        "sid_assignments": {
          "path": "source_checkout/experiments/v1_evidence_chain/gate1_named_grid_rkmeans/beauty/20260610T014829Z/R126_normalized/sid_assignments.parquet",
          "sha256": "29b6a89842b95291cc5713626133e62acb4c33a1eb33dd5fe5c39cf53e1a8d4e"
        },
        "item_metadata": {
          "path": "source_checkout/experiments/v1_evidence_chain/gate1_named_grid_rkmeans/beauty/20260610T014829Z/R151_context/item_metadata.parquet",
          "sha256": "7be5f158dec450982364ebd673b5a11182592c0bc35b5e3db2e71d2cbd41c8b1"
        },
        "interactions": {
          "path": "source_checkout/experiments/v1_evidence_chain/gate1_named_grid_rkmeans/beauty/20260610T014829Z/R151_context/interactions.parquet",
          "sha256": "5bb7e4b13d3b65417f33755d0f2cd32ac98fd0e88c85f5b6259232393b16b5b2"
        }
      },
      "signal_users": 11183,
      "validation_users": 2000,
      "test_events_used": 0,
      "candidate_budget_exact": true,
      "code_multiset_preserved": true,
      "user_disjoint": true
    },
    {
      "route": "card_p5_beauty",
      "source_binding": {
        "sid_assignments": {
          "path": "source_checkout/experiments/v1_evidence_chain/gate15_card_rqvae_intake/normalized/sid_assignments.parquet",
          "sha256": "3c51c5ec17fb3b91f16ef827e2cb947a9f4489db65824ac66ba985dad39362a7"
        },
        "item_metadata": {
          "path": "source_checkout/experiments/v1_evidence_chain/gate15_card_rqvae_intake/context/item_metadata.parquet",
          "sha256": "4d1dfeae2974e2157122c60bc9f7d132f7152225339aa322d1fa1f24bdfeb24d"
        },
        "interactions": {
          "path": "source_checkout/experiments/v1_evidence_chain/gate15_card_rqvae_intake/context/interactions.parquet",
          "sha256": "1f2d6df2ea3c2c37c99e610f80fba6dee716983150b5abaddc3b1e23318312ec"
        }
      },
      "signal_users": 11183,
      "validation_users": 2000,
      "test_events_used": 0,
      "candidate_budget_exact": true,
      "code_multiset_preserved": true,
      "user_disjoint": true
    }
  ],
  "scope": "Two within-artifact validation studies on Beauty; permutations are controls, not independent tokenizer replications"
}


==> anc/evidence/independent_catalog_decision_evidence.json <==
{
  "schema": "sidscope.self_revision.independent_catalog_evidence.v1",
  "protocol": {
    "schema": "sidscope.self_revision.independent_catalog_protocol.v1",
    "declared_before_outcome_execution": true,
    "declared_at": "2026-09-12",
    "purpose": "Independent-catalog replication of the fixed-budget prefix-consumption decision study",
    "route": "resot_instruments",
    "selection_rationale": "ReSOT/Instruments was prioritized before outcome inspection because it is the source-traced Instruments walkthrough route, uses a catalog independent of the prior Beauty studies, has complete ordered sequences, and covers every mapped item.",
    "source_split_status": "The released normalized interactions contain ordered sequences but no upstream train/validation/test labels.",
    "derived_temporal_split": {
      "eligibility": "Users with at least three in-catalog events; all source users satisfy this requirement.",
      "history": "All events except the final two, ordered by source position.",
      "validation_target": "Penultimate event per user.",
      "unused_future_holdout": "Final event per user; its identity was checked during the pre-outcome input audit, then excluded from signal construction, candidate selection, ranking, uncertainty, and reported metrics.",
      "claim_boundary": "This is a predeclared temporal holdout derived from released ordered sequences, not an upstream validation split."
    },
    "user_partition": "SHA256(user_id) parity assigns signal users (even) and disjoint validation users (odd).",
    "signal": {
      "top_m": 5,
      "eligible_user_max_items": 50,
      "pair_budget": 100000,
      "depth": 1,
      "estimand": "edge_micro"
    },
    "max_validation_users": 2000,
    "candidate_budgets": [
      50,
      100,
      200
    ],
    "primary_budget": 100,
    "selection": "Union of history-prefix buckets; signal-user popularity truncation and fallback to the exact budget; seen items excluded.",
    "ranking": "The same fixed signal-user popularity ordering ranks every candidate set.",
    "controls": "Nineteen complete-code assignment permutations within signal-popularity tertiles; each preserves the global code multiset, all prefix occupancies, and each tertile's code multiset.",
    "permutation_seeds": [
      2026091201,
      2026091202,
      2026091203,
      2026091204,
      2026091205,
      2026091206,
      2026091207,
      2026091208,
      2026091209,
      2026091210,
      2026091211,
      2026091212,
      2026091213,
      2026091214,
      2026091215,
      2026091216,
      2026091217,
      2026091218,
      2026091219
    ],
    "non_sid_reference": "Catalog popularity from signal users only, with identical seen-item exclusion, candidate budget, and ranking.",
    "outcomes": [
      "candidate_recall",
      "ndcg20"
    ],
    "uncertainty": "Paired validation-user bootstrap with 1999 replicates for original minus mean permutation and original minus catalog popularity.",
    "interpretation": "A positive result supports this released assignment under the declared fixed-budget prefix consumer on Instruments. It does not isolate D3 causally, validate trained generators, or establish a general tokenizer effect.",
    "stop_rule": "Abort rather than alter the target universe, temporal split, user partition, budgets, controls, or metric definitions after outcome computation begins."
  },
  "protocol_sha256": "4d82d8368f149eaf47e3d14a0f90584a35debfddd9d633702f0603bce00e709c",
  "analysis_sha256": "27b80475ed335cb63b0dd675c8397b2072ee03919d685329e00731fe13a4456d",
  "results": [
    {
      "route": "resot_instruments",
      "budget": 50,
      "users": 2000,
      "candidate_recall_original": 0.154,
      "candidate_recall_control_mean": 0.04878947368421052,
      "candidate_recall_control_delta": 0.10521052631578946,
      "candidate_recall_control_delta_ci": [
        0.09038947368421053,
        0.12053289473684212
      ],
      "candidate_recall_popularity": 0.181,
      "candidate_recall_popularity_delta": -0.027,
      "candidate_recall_popularity_delta_ci": [
        -0.0445,
        -0.01
      ],
      "ndcg20_original": 0.06522542223067566,
      "ndcg20_control_mean": 0.01861537817427903,
      "ndcg20_control_delta": 0.046610044056396634,
      "ndcg20_control_delta_ci": [
        0.0387658629851058,
        0.055051774642661984
      ],
      "ndcg20_popularity": 0.06698263019477557,
      "ndcg20_popularity_delta": -0.0017572079640998976,
      "ndcg20_popularity_delta_ci": [
        -0.00800241023233767,
        0.0045630393908599525
      ]
    },
    {
      "route": "resot_instruments",
      "budget": 100,
      "users": 2000,
      "candidate_recall_original": 0.1875,
      "candidate_recall_control_mean": 0.06236842105263157,
      "candidate_recall_control_delta": 0.12513157894736843,
      "candidate_recall_control_delta_ci": [
        0.10807894736842107,
        0.14226578947368418
      ],
      "candidate_recall_popularity": 0.2525,
      "candidate_recall_popularity_delta": -0.065,
      "candidate_recall_popularity_delta_ci": [
        -0.086,
        -0.04497500000000002
      ],
      "ndcg20_original": 0.0650859507578501,
      "ndcg20_control_mean": 0.018641693963752714,
      "ndcg20_control_delta": 0.04644425679409738,
      "ndcg20_control_delta_ci": [
        0.03860762801202846,
        0.054928412110881134
      ],
      "ndcg20_popularity": 0.06698263019477557,
      "ndcg20_popularity_delta": -0.0018966794369254627,
      "ndcg20_popularity_delta_ci": [
        -0.008118287959131042,
        0.004280200278017798
      ]
    },
    {
      "route": "resot_instruments",
      "budget": 200,
      "users": 2000,
      "candidate_recall_original": 0.234,
      "candidate_recall_control_mean": 0.085,
      "candidate_recall_control_delta": 0.149,
      "candidate_recall_control_delta_ci": [
        0.13104605263157898,
        0.1678986842105263
      ],
      "candidate_recall_popularity": 0.332,
      "candidate_recall_popularity_delta": -0.098,
      "candidate_recall_popularity_delta_ci": [
        -0.122525,
        -0.0725
      ],
      "ndcg20_original": 0.06613218365040967,
      "ndcg20_control_mean": 0.02042168142817485,
      "ndcg20_control_delta": 0.04571050222223482,
      "ndcg20_control_delta_ci": [
        0.03770923154197997,
        0.05377479936558603
      ],
      "ndcg20_popularity": 0.06698263019477557,
      "ndcg20_popularity_delta": -0.0008504465443658851,
      "ndcg20_popularity_delta_ci": [
        -0.006506126901396602,
        0.0049709135619096165
      ]
    }
  ],
  "bindings": {
    "manifest": {
      "path": "source_checkout/docs/reproducibility/conformance/resot_instruments_manifest.json",
      "sha256": "abbbf113bc9696dbc109174c11e295ed45ea9f3d9d994644e683c97ec9cf039c"
    },
    "inputs": {
      "sid_assignments": {
        "path": "source_checkout/experiments/v1_evidence_chain/gate17_resot_intake/normalized_text/sid_assignments.parquet",
        "sha256": "4eefcfcf219fbbe90c8281847c62f9c0e25395b46256a279eceb64546ffd532c"
      },
      "item_metadata": {
        "path": "source_checkout/experiments/v1_evidence_chain/gate17_resot_intake/normalized_text/item_metadata.parquet",
        "sha256": "bf7b3faa58550a82e5c43d9b6567397517dcfd75764e00acefa14df9f9f3f8ff"
      },
      "interactions": {
        "path": "source_checkout/experiments/v1_evidence_chain/gate17_resot_intake/normalized_text/interactions.parquet",
        "sha256": "01d2c554f3ecefa4517baf78c856517203dd69808d4a86988f4c4a534919ab9f"
      }
    },
    "user_rows": {
      "path": "evidence/independent_catalog_resot_instruments_users.csv.gz",
      "sha256": "8f7780e2de75781ab07891ef2a33b2cf3fb4b0e62e806d18aa1a222eeb516808",
      "source_sha256": "dd8e840fae40173b9bb81668ee63555e71eac7f79f1f84e4a48bb8fdb513ccc6"
    },
    "d3_rows": {
      "path": "evidence/independent_catalog_resot_instruments_d3_signals.csv",
      "sha256": "23013f4ea4f3ececa7945fe35d2ae55c4634f1b21d04ff8a7bab87ee65a4b9db",
      "source_sha256": "23013f4ea4f3ececa7945fe35d2ae55c4634f1b21d04ff8a7bab87ee65a4b9db"
    }
  },
  "partition": {
    "source_users": 17112,
    "signal_users": 8549,
    "validation_users": 2000,
    "validation_targets_per_user": 1,
    "unused_future_events_per_user": 1,
    "unused_future_item_identity_used_by_metric": false,
    "user_disjoint": true
  },
  "scope": "One predeclared derived-temporal-holdout replication on ReSOT/Instruments; independent of Beauty, but not an upstream validation split.",
  "source_input_audit_sha256": "1a4b559cbd00e82e282b29152414ce23d1967ec5ac1c204fd38c2d4a172939be",
  "input_audit_sha256": "1a4b559cbd00e82e282b29152414ce23d1967ec5ac1c204fd38c2d4a172939be"
}


==> anc/evidence/independent_catalog_input_audit.json <==
{
  "schema": "sidscope.self_revision.independent_catalog_input_audit.v1",
  "audited_at": "2026-09-12",
  "route": "resot_instruments",
  "status": "eligible_with_predeclared_derived_temporal_holdout",
  "manifest": {
    "path": "docs/reproducibility/conformance/resot_instruments_manifest.json",
    "sha256": "abbbf113bc9696dbc109174c11e295ed45ea9f3d9d994644e683c97ec9cf039c"
  },
  "inputs": {
    "sid_assignments": {
      "rows": 6250,
      "sha256": "4eefcfcf219fbbe90c8281847c62f9c0e25395b46256a279eceb64546ffd532c"
    },
    "item_metadata": {
      "rows": 6250,
      "sha256": "bf7b3faa58550a82e5c43d9b6567397517dcfd75764e00acefa14df9f9f3f8ff"
    },
    "interactions": {
      "rows": 136226,
      "users": 17112,
      "items": 6250,
      "sha256": "01d2c554f3ecefa4517baf78c856517203dd69808d4a86988f4c4a534919ab9f"
    }
  },
  "sequence_checks": {
    "users_with_at_least_three_events": 17112,
    "users_with_at_least_five_events": 17112,
    "minimum_events_per_user": 5,
    "median_events_per_user": 6.0,
    "p95_events_per_user": 16.0,
    "maximum_events_per_user": 131,
    "duplicate_user_position_rows": 0,
    "positions_monotone_within_user": true,
    "events_outside_sid_catalog": 0,
    "validation_target_seen_in_history_users": 0,
    "validation_target_equals_unused_future_users": 0
  },
  "source_split": {
    "explicit_split_column": false,
    "official_validation_rows": 0,
    "decision": "Use only the separately frozen, predeclared temporal holdout protocol; disclose that it is derived rather than upstream-provided."
  },
  "evaluation_metrics_inspected_before_protocol_freeze": false
}


==> anc/evidence/independent_catalog_resot_instruments_d3_signals.csv <==
route,variant,d3,users_used,pair_events,collab_items
resot_instruments,original,0.06674890350877193,2283,99975,4567
resot_instruments,permutation_2026091201,0.025676169590643276,2283,99975,4567
resot_instruments,permutation_2026091202,0.021929824561403508,2283,99975,4567
resot_instruments,permutation_2026091203,0.02549342105263158,2283,99975,4567
resot_instruments,permutation_2026091204,0.02563048245614035,2283,99975,4567
resot_instruments,permutation_2026091205,0.01918859649122807,2283,99975,4567
resot_instruments,permutation_2026091206,0.028737207602339183,2283,99975,4567
resot_instruments,permutation_2026091207,0.029239766081871343,2283,99975,4567
resot_instruments,permutation_2026091208,0.022341008771929825,2283,99975,4567
resot_instruments,permutation_2026091209,0.02526498538011696,2283,99975,4567
resot_instruments,permutation_2026091210,0.02677266081871345,2283,99975,4567
resot_instruments,permutation_2026091211,0.027183845029239765,2283,99975,4567
resot_instruments,permutation_2026091212,0.022797880116959063,2283,99975,4567
resot_instruments,permutation_2026091213,0.030838815789473683,2283,99975,4567
resot_instruments,permutation_2026091214,0.02887426900584795,2283,99975,4567
resot_instruments,permutation_2026091215,0.02928545321637427,2283,99975,4567
resot_instruments,permutation_2026091216,0.023711622807017545,2283,99975,4567
resot_instruments,permutation_2026091217,0.02288925438596491,2283,99975,4567
resot_instruments,permutation_2026091218,0.026818347953216373,2283,99975,4567
resot_instruments,permutation_2026091219,0.02645285087719298,2283,99975,4567


==> anc/evidence/measurement_audit.json <==
{
  "routes": 8,
  "depth_rows": 28,
  "legacy_exact_replay": true,
  "primary_estimand": "edge_micro",
  "co_count_weighted_is_separate_estimand": true,
  "depth1_micro_vs_weighted_spearman": 1.0,
  "depth1_maximum_weighting_rank_shift": 0.0,
  "depth1_maximum_value_difference": 0.02021202844516444,
  "cross_catalog_rank_is_descriptive_only": true,
  "input_bindings": {
    "card_p5_beauty": {
      "manifest_sha256": "c80fdac1206352c86fd776e7d06d72fb66b867f1077f22192dc176dfa63c8f78",
      "inputs": {
        "sid_assignments": {
          "path": "source_checkout/experiments/v1_evidence_chain/gate15_card_rqvae_intake/normalized/sid_assignments.parquet",
          "sha256": "3c51c5ec17fb3b91f16ef827e2cb947a9f4489db65824ac66ba985dad39362a7"
        },
        "item_metadata": {
          "path": "source_checkout/experiments/v1_evidence_chain/gate15_card_rqvae_intake/context/item_metadata.parquet",
          "sha256": "4d1dfeae2974e2157122c60bc9f7d132f7152225339aa322d1fa1f24bdfeb24d"
        },
        "interactions": {
          "path": "source_checkout/experiments/v1_evidence_chain/gate15_card_rqvae_intake/context/interactions.parquet",
          "sha256": "1f2d6df2ea3c2c37c99e610f80fba6dee716983150b5abaddc3b1e23318312ec"
        }
      }
    },
    "diger_beauty": {
      "manifest_sha256": "af93d6a40c3e3670da2ff2fbb053af6b4efe7879801d719f3a10e7933972cb00",
      "inputs": {
        "sid_assignments": {
          "path": "source_checkout/experiments/v1_evidence_chain/gate17_diger_intake/normalized_rqvae_beauty/sid_assignments.parquet",
          "sha256": "b631e267d3d42cd1b7e592f1223f509c3e31f0eda6264d32cf1183c6637e85b3"
        },
        "item_metadata": {
          "path": "source_checkout/experiments/v1_evidence_chain/gate17_diger_intake/normalized_rqvae_beauty/item_metadata.parquet",
          "sha256": "d4f5f533f104d1475d70bc42fb66ec2b84a8dc24a9bc439356e722c983bcb27f"
        },
        "interactions": {
          "path": "source_checkout/experiments/v1_evidence_chain/gate17_diger_intake/normalized_rqvae_beauty/interactions.parquet",
          "sha256": "15c83e93f0491131e8c47effbf3a7ab562a73d045c556b08a383c53034ea263b"
        }
      }
    },
    "diger_yelp": {
      "manifest_sha256": "dedbff95f99d5860c05162ac9aadf425f3a2c52f08cb4c0a0c21026580ddc2a8",
      "inputs": {
        "sid_assignments": {
          "path": "source_checkout/experiments/v1_evidence_chain/gate23_non_amazon_route_expansion/intake/normalized_rqvae_yelp/sid_assignments.parquet",
          "sha256": "0099cab028a87cef2514c4cc08d7b528b4e97cf6ccc9c73969dd2d0c8e1424c1"
        },
        "item_metadata": {
          "path": "source_checkout/experiments/v1_evidence_chain/gate23_non_amazon_route_expansion/intake/normalized_rqvae_yelp/item_metadata.parquet",
          "sha256": "75261417cedb356bd6eb89455dad69383848ca1c35c25b07c6c654139333c6d6"
        },
        "interactions": {
          "path": "source_checkout/experiments/v1_evidence_chain/gate23_non_amazon_route_expansion/intake/normalized_rqvae_yelp/interactions.parquet",
          "sha256": "a402219b5c0ef50d9d64a02007124579803f96b1af897c67998d152e3ed24548"
        }
      }
    },
    "grid_p5_beauty": {
      "manifest_sha256": "376cb84cefacf0644b6e671f56a776b4f150d2fd40572f5153598c5a92a2edd1",
      "inputs": {
        "sid_assignments": {
          "path": "source_checkout/experiments/v1_evidence_chain/gate1_named_grid_rkmeans/beauty/20260610T014829Z/R126_normalized/sid_assignments.parquet",
          "sha256": "29b6a89842b95291cc5713626133e62acb4c33a1eb33dd5fe5c39cf53e1a8d4e"
        },
        "item_metadata": {
          "path": "source_checkout/experiments/v1_evidence_chain/gate1_named_grid_rkmeans/beauty/20260610T014829Z/R151_context/item_metadata.parquet",
          "sha256": "7be5f158dec450982364ebd673b5a11182592c0bc35b5e3db2e71d2cbd41c8b1"
        },
        "interactions": {
          "path": "source_checkout/experiments/v1_evidence_chain/gate1_named_grid_rkmeans/beauty/20260610T014829Z/R151_context/interactions.parquet",
          "sha256": "5bb7e4b13d3b65417f33755d0f2cd32ac98fd0e88c85f5b6259232393b16b5b2"
        }
      }
    },
    "lcrec_official_instruments": {
      "manifest_sha256": "c35687cd18d31eb8d4ceceff66e5bcb93da44bd9b1cffe4f6fe6b5b651adb560",
      "inputs": {
        "sid_assignments": {
          "path": "source_checkout/experiments/v1_evidence_chain/upstreams/LCRec/normalized_instruments/sid_assignments.parquet",
          "sha256": "68c3aa2ba6c8d3527ffbfc17058c972b326e43d61994111f6b0e2d8d30b38ad1"
        },
        "item_metadata": {
          "path": "source_checkout/experiments/v1_evidence_chain/upstreams/LCRec/normalized_instruments/item_metadata.parquet",
          "sha256": "33ab9234dd59091439aadcafe591f5c1e56636f7ce0ef4f7f8286f4343738580"
        },
        "interactions": {
          "path": "source_checkout/experiments/v1_evidence_chain/upstreams/LCRec/normalized_instruments/interactions.parquet",
          "sha256": "2dfe87dc95fd9cd6efbbbb270e41cfcdaab3c52bf79f8311dd3e47791543da2b"
        }
      }
    },
    "letter_official_instruments": {
      "manifest_sha256": "b0a38f48216a4b08f0634f20c6e085f8ea8dfd182ea00d104e9b9dd37aa68a37",
      "inputs": {
        "sid_assignments": {
          "path": "source_checkout/experiments/v1_evidence_chain/upstreams/LETTER/normalized_instruments/sid_assignments.parquet",
          "sha256": "090afe5496bc2e0cb521715e4cc3c13e9ecbd517561c09eec25e0fe6815109bb"
        },
        "item_metadata": {
          "path": "source_checkout/experiments/v1_evidence_chain/upstreams/LETTER/normalized_instruments/item_metadata.parquet",
          "sha256": "33ab9234dd59091439aadcafe591f5c1e56636f7ce0ef4f7f8286f4343738580"
        },
        "interactions": {
          "path": "source_checkout/experiments/v1_evidence_chain/upstreams/LETTER/normalized_instruments/interactions.parquet",
          "sha256": "2dfe87dc95fd9cd6efbbbb270e41cfcdaab3c52bf79f8311dd3e47791543da2b"
        }
      }
    },
    "resid_gaoq_video": {
      "manifest_sha256": "23aca9530cf60e2ce11542c7c387d95efaf8e691331ca5fc3a80de8edb0d1221",
      "inputs": {
        "sid_assignments": {
          "path": "source_checkout/experiments/v1_evidence_chain/autodl/returned/sidinspector_v1_gate1/resid_gaoq_followup_20260607T030047Z_slim/experiments/v1_evidence_chain/gate1_named_resid_gaoq_followup/R144/Video_Games/full/Video_Games/normalized/sid_assignments.parquet",
          "sha256": "ae5cd520f5ee34004426dfe58cf703217780e338e7e264319e864cdd9dc6050f"
        },
        "item_metadata": {
          "path": "source_checkout/experiments/v1_evidence_chain/autodl/returned/sidinspector_v1_gate1/resid_gaoq_followup_20260607T030047Z_slim/experiments/v1_evidence_chain/gate1_named_resid_gaoq_followup/R144/Video_Games/full/Video_Games/normalized/item_metadata.parquet",
          "sha256": "ae95f327981977540219f25c73656e8173b9bcf548d506e5c7d56e52014b9091"
        },
        "interactions": {
          "path": "source_checkout/experiments/v1_evidence_chain/autodl/returned/sidinspector_v1_gate1/resid_gaoq_followup_20260607T030047Z_slim/experiments/v1_evidence_chain/gate1_named_resid_gaoq_followup/R144/Video_Games/full/Video_Games/normalized/interactions.parquet",
          "sha256": "9ec2d0f3423f1e26c5fc1e613b350e6ce4cb4643918e1e8a34b5fe901e364536"
        }
      }
    },
    "resot_text_index_instruments": {
      "manifest_sha256": "abbbf113bc9696dbc109174c11e295ed45ea9f3d9d994644e683c97ec9cf039c",
      "inputs": {
        "sid_assignments": {
          "path": "source_checkout/experiments/v1_evidence_chain/gate17_resot_intake/normalized_text/sid_assignments.parquet",
          "sha256": "4eefcfcf219fbbe90c8281847c62f9c0e25395b46256a279eceb64546ffd532c"
        },
        "item_metadata": {
          "path": "source_checkout/experiments/v1_evidence_chain/gate17_resot_intake/normalized_text/item_metadata.parquet",
          "sha256": "bf7b3faa58550a82e5c43d9b6567397517dcfd75764e00acefa14df9f9f3f8ff"
        },
        "interactions": {
          "path": "source_checkout/experiments/v1_evidence_chain/gate17_resot_intake/normalized_text/interactions.parquet",
          "sha256": "01d2c554f3ecefa4517baf78c856517203dd69808d4a86988f4c4a534919ab9f"
        }
      }
    }
  },
  "analysis_sha256": "f44bb3c4dfef9d1a92cf667af53ae3902866645f1c7360bf22c69a3707a95636",
  "frozen_metrics_sha256": "ca67a0d95522df3bbaf4c65019b2ed5f6ef4b83fd2390fdb3890121d1212a428"
}


==> anc/evidence/measurement_sufficient_statistics.csv <==
route,depth,matched_edges,edges,matched_weight,total_weight,item_macro_sum,anchors
card_p5_beauty,1,118,5155,119,5209,27.03333333333334,1094
card_p5_beauty,2,8,5155,8,5209,1.95,1094
card_p5_beauty,3,0,5155,0,5209,0.0,1094
card_p5_beauty,4,0,5155,0,5209,0.0,1094
diger_beauty,1,151,5327,153,5381,31.0,1079
diger_beauty,2,16,5327,18,5381,3.3499999999999996,1079
diger_beauty,3,0,5327,0,5381,0.0,1079
diger_yelp,1,46,4723,48,4741,9.450000000000001,956
diger_yelp,2,1,4723,1,4741,0.2,956
diger_yelp,3,1,4723,1,4741,0.2,956
grid_p5_beauty,1,198,5155,198,5209,43.18333333333334,1094
grid_p5_beauty,2,24,5155,24,5209,4.949999999999999,1094
grid_p5_beauty,3,1,5155,1,5209,0.2,1094
lcrec_official_instruments,1,246,4475,318,4690,49.35,907
lcrec_official_instruments,2,27,4475,79,4690,5.4,907
lcrec_official_instruments,3,15,4475,45,4690,3.0,907
lcrec_official_instruments,4,1,4475,1,4690,0.2,907
letter_official_instruments,1,483,4475,601,4690,96.95,907
letter_official_instruments,2,31,4475,85,4690,6.200000000000001,907
letter_official_instruments,3,17,4475,67,4690,3.4000000000000004,907
letter_official_instruments,4,1,4475,1,4690,0.2,907
resid_gaoq_video,1,1409,6620,1425,6680,357.45,1620
resid_gaoq_video,2,166,6620,172,6680,42.03333333333333,1620
resid_gaoq_video,3,0,6620,0,6680,0.0,1620
resot_text_index_instruments,1,310,4928,433,5320,63.300000000000004,999
resot_text_index_instruments,2,53,4928,155,5320,10.95,999
resot_text_index_instruments,3,21,4928,75,5320,4.45,999
resot_text_index_instruments,4,0,4928,0,5320,0.0,999


==> anc/evidence/popularity_anchor.json <==
{
  "analysis_sha256": "e2e070c0cd24b32f99e0f4920af44612ec3633f58f95f50250e6424193e27df1",
  "status": "secondary anchor added after permutation outcomes; no tuning or protocol selection",
  "results": [
    {
      "route": "grid_p5_beauty",
      "budget": 50,
      "users": 2000,
      "candidate_recall_popularity": 0.0425,
      "candidate_recall_original_minus_popularity": 0.048,
      "candidate_recall_delta_ci": [
        0.033,
        0.0625
      ],
      "ndcg20_popularity": 0.00941339050606036,
      "ndcg20_original_minus_popularity": 0.012172919994190418,
      "ndcg20_delta_ci": [
        0.00724145217145524,
        0.017287089882917803
      ]
    },
    {
      "route": "grid_p5_beauty",
      "budget": 100,
      "users": 2000,
      "candidate_recall_popularity": 0.0685,
      "candidate_recall_original_minus_popularity": 0.0635,
      "candidate_recall_delta_ci": [
        0.047,
        0.08052499999999999
      ],
      "ndcg20_popularity": 0.00941339050606036,
      "ndcg20_original_minus_popularity": 0.011766270475959364,
      "ndcg20_delta_ci": [
        0.006912416288218167,
        0.01683345263137502
      ]
    },
    {
      "route": "grid_p5_beauty",
      "budget": 200,
      "users": 2000,
      "candidate_recall_popularity": 0.099,
      "candidate_recall_original_minus_popularity": 0.078,
      "candidate_recall_delta_ci": [
        0.059,
        0.0985
      ],
      "ndcg20_popularity": 0.00941339050606036,
      "ndcg20_original_minus_popularity": 0.008559513244167104,
      "ndcg20_delta_ci": [
        0.004067906145034142,
        0.01301118845403348
      ]
    },
    {
      "route": "card_p5_beauty",
      "budget": 50,
      "users": 2000,
      "candidate_recall_popularity": 0.0425,
      "candidate_recall_original_minus_popularity": 0.0275,
      "candidate_recall_delta_ci": [
        0.014,
        0.041
      ],
      "ndcg20_popularity": 0.00941339050606036,
      "ndcg20_original_minus_popularity": 0.006697880200193192,
      "ndcg20_delta_ci": [
        0.002111998860012556,
        0.011496492283115889
      ]
    },
    {
      "route": "card_p5_beauty",
      "budget": 100,
      "users": 2000,
      "candidate_recall_popularity": 0.0685,
      "candidate_recall_original_minus_popularity": 0.0285,
      "candidate_recall_delta_ci": [
        0.011475,
        0.045
      ],
      "ndcg20_popularity": 0.00941339050606036,
      "ndcg20_original_minus_popularity": 0.006388451839120584,
      "ndcg20_delta_ci": [
        0.001688950150065032,
        0.011208402798609074
      ]
    },
    {
      "route": "card_p5_beauty",
      "budget": 200,
      "users": 2000,
      "candidate_recall_popularity": 0.099,
      "candidate_recall_original_minus_popularity": 0.033,
      "candidate_recall_delta_ci": [
        0.014975,
        0.051
      ],
      "ndcg20_popularity": 0.00941339050606036,
      "ndcg20_original_minus_popularity": 0.0052164097456047585,
      "ndcg20_delta_ci": [
        0.0010273851213742945,
        0.009344545850519085
      ]
    }
  ]
}


==> anc/evidence/popularity_user_metrics.csv <==
route,row_id,budget,candidate_recall,ndcg20
card_p5_beauty,1,50,0.0,0.0
card_p5_beauty,1,100,0.0,0.0
card_p5_beauty,1,200,0.0,0.0
card_p5_beauty,2,50,0.0,0.0
card_p5_beauty,2,100,0.0,0.0
card_p5_beauty,2,200,0.0,0.0
card_p5_beauty,3,50,0.0,0.0
card_p5_beauty,3,100,0.0,0.0
card_p5_beauty,3,200,0.0,0.0
card_p5_beauty,4,50,0.0,0.0
card_p5_beauty,4,100,0.0,0.0
card_p5_beauty,4,200,0.0,0.0
card_p5_beauty,5,50,0.0,0.0
card_p5_beauty,5,100,0.0,0.0
card_p5_beauty,5,200,0.0,0.0
card_p5_beauty,6,50,0.0,0.0
card_p5_beauty,6,100,0.0,0.0
card_p5_beauty,6,200,0.0,0.0
card_p5_beauty,7,50,0.0,0.0
card_p5_beauty,7,100,0.0,0.0
card_p5_beauty,7,200,0.0,0.0
card_p5_beauty,8,50,0.0,0.0
card_p5_beauty,8,100,0.0,0.0
card_p5_beauty,8,200,0.0,0.0
card_p5_beauty,9,50,0.0,0.0
card_p5_beauty,9,100,0.0,0.0
card_p5_beauty,9,200,0.0,0.0
card_p5_beauty,10,50,0.0,0.0
card_p5_beauty,10,100,0.0,0.0
card_p5_beauty,10,200,0.0,0.0
card_p5_beauty,11,50,0.0,0.0
card_p5_beauty,11,100,0.0,0.0
card_p5_beauty,11,200,0.0,0.0
card_p5_beauty,12,50,0.0,0.0
card_p5_beauty,12,100,0.0,0.0
card_p5_beauty,12,200,0.0,0.0
card_p5_beauty,13,50,0.0,0.0
card_p5_beauty,13,100,0.0,0.0
card_p5_beauty,13,200,0.0,0.0
card_p5_beauty,14,50,0.0,0.0
card_p5_beauty,14,100,0.0,0.0
card_p5_beauty,14,200,0.0,0.0
card_p5_beauty,15,50,0.0,0.0
card_p5_beauty,15,100,0.0,0.0
card_p5_beauty,15,200,0.0,0.0
card_p5_beauty,16,50,1.0,0.27894294565112987
card_p5_beauty,16,100,1.0,0.27894294565112987
card_p5_beauty,16,200,1.0,0.27894294565112987
card_p5_beauty,17,50,0.0,0.0
card_p5_beauty,17,100,0.0,0.0
card_p5_beauty,17,200,0.0,0.0
card_p5_beauty,18,50,0.0,0.0
card_p5_beauty,18,100,0.0,0.0
card_p5_beauty,18,200,0.0,0.0
card_p5_beauty,19,50,0.0,0.0
card_p5_beauty,19,100,0.0,0.0
card_p5_beauty,19,200,0.0,0.0
card_p5_beauty,20,50,0.0,0.0
card_p5_beauty,20,100,0.0,0.0
card_p5_beauty,20,200,0.0,0.0
card_p5_beauty,21,50,0.0,0.0
card_p5_beauty,21,100,0.0,0.0
card_p5_beauty,21,200,0.0,0.0
card_p5_beauty,22,50,0.0,0.0
card_p5_beauty,22,100,0.0,0.0
card_p5_beauty,22,200,0.0,0.0
card_p5_beauty,23,50,0.0,0.0
card_p5_beauty,23,100,0.0,0.0
card_p5_beauty,23,200,0.0,0.0
card_p5_beauty,24,50,0.0,0.0
card_p5_beauty,24,100,0.0,0.0
card_p5_beauty,24,200,0.0,0.0
card_p5_beauty,25,50,0.0,0.0
card_p5_beauty,25,100,0.0,0.0
card_p5_beauty,25,200,0.0,0.0
card_p5_beauty,26,50,0.0,0.0
card_p5_beauty,26,100,0.0,0.0
card_p5_beauty,26,200,0.0,0.0
card_p5_beauty,27,50,1.0,0.2559580248098155
card_p5_beauty,27,100,1.0,0.2559580248098155
card_p5_beauty,27,200,1.0,0.2559580248098155
card_p5_beauty,28,50,0.0,0.0
card_p5_beauty,28,100,0.0,0.0
card_p5_beauty,28,200,0.0,0.0
card_p5_beauty,29,50,0.0,0.0
card_p5_beauty,29,100,0.0,0.0
card_p5_beauty,29,200,0.0,0.0
card_p5_beauty,30,50,0.0,0.0
card_p5_beauty,30,100,0.0,0.0
card_p5_beauty,30,200,0.0,0.0
card_p5_beauty,31,50,0.0,0.0
card_p5_beauty,31,100,0.0,0.0
card_p5_beauty,31,200,0.0,0.0
card_p5_beauty,32,50,0.0,0.0
card_p5_beauty,32,100,0.0,0.0
card_p5_beauty,32,200,0.0,0.0
card_p5_beauty,33,50,0.0,0.0
card_p5_beauty,33,100,0.0,0.0
card_p5_beauty,33,200,0.0,0.0
card_p5_beauty,34,50,0.0,0.0
card_p5_beauty,34,100,0.0,0.0
card_p5_beauty,34,200,0.0,0.0
card_p5_beauty,35,50,0.0,0.0
card_p5_beauty,35,100,0.0,0.0
card_p5_beauty,35,200,0.0,0.0
card_p5_beauty,36,50,0.0,0.0
card_p5_beauty,36,100,0.0,0.0
card_p5_beauty,36,200,1.0,0.0
card_p5_beauty,37,50,0.0,0.0
card_p5_beauty,37,100,0.0,0.0
card_p5_beauty,37,200,0.0,0.0
card_p5_beauty,38,50,0.0,0.0
card_p5_beauty,38,100,0.0,0.0
card_p5_beauty,38,200,0.0,0.0
card_p5_beauty,39,50,0.0,0.0
card_p5_beauty,39,100,0.0,0.0
card_p5_beauty,39,200,1.0,0.0
card_p5_beauty,40,50,0.0,0.0
card_p5_beauty,40,100,0.0,0.0
card_p5_beauty,40,200,0.0,0.0
card_p5_beauty,41,50,1.0,0.5
card_p5_beauty,41,100,1.0,0.5
card_p5_beauty,41,200,1.0,0.5
card_p5_beauty,42,50,0.0,0.0
card_p5_beauty,42,100,0.0,0.0
card_p5_beauty,42,200,0.0,0.0
card_p5_beauty,43,50,0.0,0.0
card_p5_beauty,43,100,0.0,0.0
card_p5_beauty,43,200,0.0,0.0
card_p5_beauty,44,50,0.0,0.0
card_p5_beauty,44,100,0.0,0.0
card_p5_beauty,44,200,0.0,0.0
card_p5_beauty,45,50,0.0,0.0
card_p5_beauty,45,100,1.0,0.0
card_p5_beauty,45,200,1.0,0.0
card_p5_beauty,46,50,0.0,0.0
card_p5_beauty,46,100,0.0,0.0
card_p5_beauty,46,200,0.0,0.0
card_p5_beauty,47,50,0.0,0.0
card_p5_beauty,47,100,0.0,0.0
card_p5_beauty,47,200,0.0,0.0
card_p5_beauty,48,50,0.0,0.0
card_p5_beauty,48,100,0.0,0.0
card_p5_beauty,48,200,0.0,0.0
card_p5_beauty,49,50,0.0,0.0
card_p5_beauty,49,100,0.0,0.0
card_p5_beauty,49,200,0.0,0.0
card_p5_beauty,50,50,0.0,0.0
card_p5_beauty,50,100,0.0,0.0
card_p5_beauty,50,200,0.0,0.0
card_p5_beauty,51,50,0.0,0.0
card_p5_beauty,51,100,0.0,0.0
card_p5_beauty,51,200,0.0,0.0
card_p5_beauty,52,50,0.0,0.0
card_p5_beauty,52,100,0.0,0.0
card_p5_beauty,52,200,0.0,0.0
card_p5_beauty,53,50,0.0,0.0
card_p5_beauty,53,100,0.0,0.0
card_p5_beauty,53,200,0.0,0.0
card_p5_beauty,54,50,0.0,0.0
card_p5_beauty,54,100,0.0,0.0
card_p5_beauty,54,200,0.0,0.0
card_p5_beauty,55,50,0.0,0.0
card_p5_beauty,55,100,0.0,0.0
card_p5_beauty,55,200,0.0,0.0
card_p5_beauty,56,50,0.0,0.0
card_p5_beauty,56,100,0.0,0.0
card_p5_beauty,56,200,0.0,0.0
card_p5_beauty,57,50,0.0,0.0
card_p5_beauty,57,100,0.0,0.0
card_p5_beauty,57,200,0.0,0.0
card_p5_beauty,58,50,0.0,0.0
card_p5_beauty,58,100,0.0,0.0
card_p5_beauty,58,200,1.0,0.0
card_p5_beauty,59,50,0.0,0.0
card_p5_beauty,59,100,0.0,0.0
card_p5_beauty,59,200,0.0,0.0
card_p5_beauty,60,50,0.0,0.0
card_p5_beauty,60,100,0.0,0.0
card_p5_beauty,60,200,0.0,0.0
card_p5_beauty,61,50,0.0,0.0
card_p5_beauty,61,100,0.0,0.0
card_p5_beauty,61,200,0.0,0.0
card_p5_beauty,62,50,1.0,0.0
card_p5_beauty,62,100,1.0,0.0
card_p5_beauty,62,200,1.0,0.0
card_p5_beauty,63,50,0.0,0.0
card_p5_beauty,63,100,0.0,0.0
card_p5_beauty,63,200,0.0,0.0
card_p5_beauty,64,50,0.0,0.0
card_p5_beauty,64,100,0.0,0.0
card_p5_beauty,64,200,0.0,0.0
card_p5_beauty,65,50,0.0,0.0
card_p5_beauty,65,100,0.0,0.0
card_p5_beauty,65,200,0.0,0.0
card_p5_beauty,66,50,0.0,0.0
card_p5_beauty,66,100,0.0,0.0
card_p5_beauty,66,200,0.0,0.0
card_p5_beauty,67,50,0.0,0.0
card_p5_beauty,67,100,0.0,0.0
card_p5_beauty,67,200,0.0,0.0
card_p5_beauty,68,50,0.0,0.0
card_p5_beauty,68,100,0.0,0.0
card_p5_beauty,68,200,0.0,0.0
card_p5_beauty,69,50,0.0,0.0
card_p5_beauty,69,100,0.0,0.0
card_p5_beauty,69,200,0.0,0.0
card_p5_beauty,70,50,0.0,0.0
card_p5_beauty,70,100,0.0,0.0
card_p5_beauty,70,200,0.0,0.0
card_p5_beauty,71,50,0.0,0.0
card_p5_beauty,71,100,0.0,0.0
card_p5_beauty,71,200,0.0,0.0
card_p5_beauty,72,50,0.0,0.0
card_p5_beauty,72,100,0.0,0.0
card_p5_beauty,72,200,0.0,0.0
card_p5_beauty,73,50,0.0,0.0
card_p5_beauty,73,100,0.0,0.0
card_p5_beauty,73,200,0.0,0.0
card_p5_beauty,74,50,0.0,0.0
card_p5_beauty,74,100,0.0,0.0
card_p5_beauty,74,200,0.0,0.0
card_p5_beauty,75,50,0.0,0.0
card_p5_beauty,75,100,0.0,0.0
card_p5_beauty,75,200,0.0,0.0
card_p5_beauty,76,50,0.0,0.0
card_p5_beauty,76,100,0.0,0.0
card_p5_beauty,76,200,0.0,0.0
card_p5_beauty,77,50,0.0,0.0
card_p5_beauty,77,100,0.0,0.0
card_p5_beauty,77,200,0.0,0.0
card_p5_beauty,78,50,0.0,0.0
card_p5_beauty,78,100,0.0,0.0
card_p5_beauty,78,200,0.0,0.0
card_p5_beauty,79,50,1.0,0.0
card_p5_beauty,79,100,1.0,0.0
card_p5_beauty,79,200,1.0,0.0
card_p5_beauty,80,50,0.0,0.0
card_p5_beauty,80,100,0.0,0.0
card_p5_beauty,80,200,0.0,0.0
card_p5_beauty,81,50,0.0,0.0
card_p5_beauty,81,100,0.0,0.0
card_p5_beauty,81,200,0.0,0.0
card_p5_beauty,82,50,0.0,0.0
card_p5_beauty,82,100,0.0,0.0
card_p5_beauty,82,200,0.0,0.0
card_p5_beauty,83,50,0.0,0.0
card_p5_beauty,83,100,0.0,0.0
card_p5_beauty,83,200,0.0,0.0
card_p5_beauty,84,50,0.0,0.0
card_p5_beauty,84,100,1.0,0.0
card_p5_beauty,84,200,1.0,0.0
card_p5_beauty,85,50,0.0,0.0
card_p5_beauty,85,100,0.0,0.0
card_p5_beauty,85,200,0.0,0.0
card_p5_beauty,86,50,0.0,0.0
card_p5_beauty,86,100,0.0,0.0
card_p5_beauty,86,200,0.0,0.0
card_p5_beauty,87,50,0.0,0.0
card_p5_beauty,87,100,0.0,0.0
card_p5_beauty,87,200,0.0,0.0
card_p5_beauty,88,50,1.0,0.0
card_p5_beauty,88,100,1.0,0.0
card_p5_beauty,88,200,1.0,0.0
card_p5_beauty,89,50,0.0,0.0
card_p5_beauty,89,100,0.0,0.0
card_p5_beauty,89,200,0.0,0.0
card_p5_beauty,90,50,0.0,0.0
card_p5_beauty,90,100,0.0,0.0
card_p5_beauty,90,200,0.0,0.0
card_p5_beauty,91,50,0.0,0.0
card_p5_beauty,91,100,0.0,0.0
card_p5_beauty,91,200,0.0,0.0
card_p5_beauty,92,50,0.0,0.0
card_p5_beauty,92,100,0.0,0.0
card_p5_beauty,92,200,0.0,0.0
card_p5_beauty,93,50,0.0,0.0
card_p5_beauty,93,100,0.0,0.0
card_p5_beauty,93,200,0.0,0.0
card_p5_beauty,94,50,1.0,0.227670248696953
card_p5_beauty,94,100,1.0,0.227670248696953
card_p5_beauty,94,200,1.0,0.227670248696953
card_p5_beauty,95,50,1.0,0.27894294565112987
card_p5_beauty,95,100,1.0,0.27894294565112987
card_p5_beauty,95,200,1.0,0.27894294565112987
card_p5_beauty,96,50,1.0,0.0
card_p5_beauty,96,100,1.0,0.0
card_p5_beauty,96,200,1.0,0.0
card_p5_beauty,97,50,0.0,0.0
card_p5_beauty,97,100,0.0,0.0
card_p5_beauty,97,200,0.0,0.0
card_p5_beauty,98,50,0.0,0.0
card_p5_beauty,98,100,0.0,0.0
card_p5_beauty,98,200,0.0,0.0
card_p5_beauty,99,50,0.0,0.0
card_p5_beauty,99,100,0.0,0.0
card_p5_beauty,99,200,0.0,0.0
card_p5_beauty,100,50,0.0,0.0
card_p5_beauty,100,100,0.0,0.0
card_p5_beauty,100,200,0.0,0.0
card_p5_beauty,101,50,0.0,0.0
card_p5_beauty,101,100,0.0,0.0
card_p5_beauty,101,200,0.0,0.0
card_p5_beauty,102,50,0.0,0.0
card_p5_beauty,102,100,0.0,0.0
card_p5_beauty,102,200,0.0,0.0
card_p5_beauty,103,50,0.0,0.0
card_p5_beauty,103,100,0.0,0.0
card_p5_beauty,103,200,0.0,0.0
card_p5_beauty,104,50,0.0,0.0
card_p5_beauty,104,100,0.0,0.0
card_p5_beauty,104,200,0.0,0.0
card_p5_beauty,105,50,0.0,0.0
card_p5_beauty,105,100,0.0,0.0
card_p5_beauty,105,200,0.0,0.0
card_p5_beauty,106,50,0.0,0.0
card_p5_beauty,106,100,0.0,0.0
card_p5_beauty,106,200,0.0,0.0
card_p5_beauty,107,50,0.0,0.0
card_p5_beauty,107,100,0.0,0.0
card_p5_beauty,107,200,0.0,0.0
card_p5_beauty,108,50,0.0,0.0
card_p5_beauty,108,100,0.0,0.0
card_p5_beauty,108,200,0.0,0.0
card_p5_beauty,109,50,0.0,0.0
card_p5_beauty,109,100,0.0,0.0
card_p5_beauty,109,200,0.0,0.0
card_p5_beauty,110,50,0.0,0.0
card_p5_beauty,110,100,0.0,0.0
card_p5_beauty,110,200,0.0,0.0
card_p5_beauty,111,50,0.0,0.0
card_p5_beauty,111,100,0.0,0.0
card_p5_beauty,111,200,0.0,0.0
card_p5_beauty,112,50,0.0,0.0
card_p5_beauty,112,100,0.0,0.0
card_p5_beauty,112,200,0.0,0.0
card_p5_beauty,113,50,0.0,0.0
card_p5_beauty,113,100,0.0,0.0
card_p5_beauty,113,200,0.0,0.0
card_p5_beauty,114,50,0.0,0.0
card_p5_beauty,114,100,0.0,0.0
card_p5_beauty,114,200,0.0,0.0
card_p5_beauty,115,50,1.0,0.227670248696953
card_p5_beauty,115,100,1.0,0.227670248696953
card_p5_beauty,115,200,1.0,0.227670248696953
card_p5_beauty,116,50,0.0,0.0
card_p5_beauty,116,100,0.0,0.0
card_p5_beauty,116,200,0.0,0.0
card_p5_beauty,117,50,0.0,0.0
card_p5_beauty,117,100,0.0,0.0
card_p5_beauty,117,200,0.0,0.0
card_p5_beauty,118,50,0.0,0.0
card_p5_beauty,118,100,0.0,0.0
card_p5_beauty,118,200,0.0,0.0
card_p5_beauty,119,50,0.0,0.0
card_p5_beauty,119,100,0.0,0.0
card_p5_beauty,119,200,0.0,0.0
card_p5_beauty,120,50,0.0,0.0
card_p5_beauty,120,100,0.0,0.0
card_p5_beauty,120,200,0.0,0.0
card_p5_beauty,121,50,0.0,0.0
card_p5_beauty,121,100,0.0,0.0
card_p5_beauty,121,200,0.0,0.0
card_p5_beauty,122,50,0.0,0.0
card_p5_beauty,122,100,0.0,0.0
card_p5_beauty,122,200,0.0,0.0
card_p5_beauty,123,50,0.0,0.0
card_p5_beauty,123,100,0.0,0.0
card_p5_beauty,123,200,0.0,0.0
card_p5_beauty,124,50,0.0,0.0
card_p5_beauty,124,100,0.0,0.0
card_p5_beauty,124,200,0.0,0.0
card_p5_beauty,125,50,0.0,0.0
card_p5_beauty,125,100,0.0,0.0
card_p5_beauty,125,200,0.0,0.0
card_p5_beauty,126,50,0.0,0.0
card_p5_beauty,126,100,0.0,0.0
card_p5_beauty,126,200,0.0,0.0
card_p5_beauty,127,50,0.0,0.0
card_p5_beauty,127,100,0.0,0.0
card_p5_beauty,127,200,0.0,0.0
card_p5_beauty,128,50,0.0,0.0
card_p5_beauty,128,100,0.0,0.0
card_p5_beauty,128,200,0.0,0.0
card_p5_beauty,129,50,0.0,0.0
card_p5_beauty,129,100,0.0,0.0
card_p5_beauty,129,200,0.0,0.0
card_p5_beauty,130,50,0.0,0.0
card_p5_beauty,130,100,0.0,0.0
card_p5_beauty,130,200,0.0,0.0
card_p5_beauty,131,50,0.0,0.0
card_p5_beauty,131,100,0.0,0.0
card_p5_beauty,131,200,0.0,0.0
card_p5_beauty,132,50,0.0,0.0
card_p5_beauty,132,100,0.0,0.0
card_p5_beauty,132,200,0.0,0.0
card_p5_beauty,133,50,0.0,0.0
card_p5_beauty,133,100,0.0,0.0
card_p5_beauty,133,200,0.0,0.0
card_p5_beauty,134,50,0.0,0.0
card_p5_beauty,134,100,0.0,0.0
card_p5_beauty,134,200,0.0,0.0
card_p5_beauty,135,50,0.0,0.0
card_p5_beauty,135,100,0.0,0.0
card_p5_beauty,135,200,0.0,0.0
card_p5_beauty,136,50,0.0,0.0
card_p5_beauty,136,100,0.0,0.0
card_p5_beauty,136,200,0.0,0.0
card_p5_beauty,137,50,0.0,0.0
card_p5_beauty,137,100,0.0,0.0
card_p5_beauty,137,200,0.0,0.0
card_p5_beauty,138,50,0.0,0.0
card_p5_beauty,138,100,0.0,0.0
card_p5_beauty,138,200,0.0,0.0
card_p5_beauty,139,50,0.0,0.0
card_p5_beauty,139,100,0.0,0.0
card_p5_beauty,139,200,0.0,0.0
card_p5_beauty,140,50,0.0,0.0
card_p5_beauty,140,100,0.0,0.0
card_p5_beauty,140,200,0.0,0.0
card_p5_beauty,141,50,0.0,0.0
card_p5_beauty,141,100,0.0,0.0
card_p5_beauty,141,200,0.0,0.0
card_p5_beauty,142,50,0.0,0.0
card_p5_beauty,142,100,0.0,0.0
card_p5_beauty,142,200,0.0,0.0
card_p5_beauty,143,50,0.0,0.0
card_p5_beauty,143,100,0.0,0.0
card_p5_beauty,143,200,0.0,0.0
card_p5_beauty,144,50,0.0,0.0
card_p5_beauty,144,100,0.0,0.0
card_p5_beauty,144,200,0.0,0.0
card_p5_beauty,145,50,0.0,0.0
card_p5_beauty,145,100,0.0,0.0
card_p5_beauty,145,200,0.0,0.0
card_p5_beauty,146,50,0.0,0.0
card_p5_beauty,146,100,0.0,0.0
card_p5_beauty,146,200,0.0,0.0
card_p5_beauty,147,50,0.0,0.0
card_p5_beauty,147,100,0.0,0.0
card_p5_beauty,147,200,0.0,0.0
card_p5_beauty,148,50,0.0,0.0
card_p5_beauty,148,100,0.0,0.0
card_p5_beauty,148,200,0.0,0.0
card_p5_beauty,149,50,0.0,0.0
card_p5_beauty,149,100,0.0,0.0
card_p5_beauty,149,200,0.0,0.0
card_p5_beauty,150,50,0.0,0.0
card_p5_beauty,150,100,0.0,0.0
card_p5_beauty,150,200,0.0,0.0
card_p5_beauty,151,50,1.0,0.0
card_p5_beauty,151,100,1.0,0.0
card_p5_beauty,151,200,1.0,0.0
card_p5_beauty,152,50,0.0,0.0
card_p5_beauty,152,100,0.0,0.0
card_p5_beauty,152,200,0.0,0.0
card_p5_beauty,153,50,0.0,0.0
card_p5_beauty,153,100,0.0,0.0
card_p5_beauty,153,200,0.0,0.0
card_p5_beauty,154,50,0.0,0.0
card_p5_beauty,154,100,0.0,0.0
card_p5_beauty,154,200,0.0,0.0
card_p5_beauty,155,50,0.0,0.0
card_p5_beauty,155,100,0.0,0.0
card_p5_beauty,155,200,0.0,0.0
card_p5_beauty,156,50,0.0,0.0
card_p5_beauty,156,100,0.0,0.0
card_p5_beauty,156,200,0.0,0.0
card_p5_beauty,157,50,0.0,0.0
card_p5_beauty,157,100,0.0,0.0
card_p5_beauty,157,200,0.0,0.0
card_p5_beauty,158,50,0.0,0.0
card_p5_beauty,158,100,0.0,0.0
card_p5_beauty,158,200,0.0,0.0
card_p5_beauty,159,50,0.0,0.0
card_p5_beauty,159,100,0.0,0.0
card_p5_beauty,159,200,0.0,0.0
card_p5_beauty,160,50,0.0,0.0
card_p5_beauty,160,100,0.0,0.0
card_p5_beauty,160,200,0.0,0.0
card_p5_beauty,161,50,0.0,0.0
card_p5_beauty,161,100,0.0,0.0
card_p5_beauty,161,200,0.0,0.0
card_p5_beauty,162,50,0.0,0.0
card_p5_beauty,162,100,0.0,0.0
card_p5_beauty,162,200,0.0,0.0
card_p5_beauty,163,50,0.0,0.0
card_p5_beauty,163,100,0.0,0.0
card_p5_beauty,163,200,0.0,0.0
card_p5_beauty,164,50,0.0,0.0
card_p5_beauty,164,100,0.0,0.0
card_p5_beauty,164,200,0.0,0.0
card_p5_beauty,165,50,0.0,0.0
card_p5_beauty,165,100,0.0,0.0
card_p5_beauty,165,200,0.0,0.0
card_p5_beauty,166,50,0.0,0.0
card_p5_beauty,166,100,0.0,0.0
card_p5_beauty,166,200,0.0,0.0
card_p5_beauty,167,50,0.0,0.0
card_p5_beauty,167,100,0.0,0.0
card_p5_beauty,167,200,0.0,0.0
card_p5_beauty,168,50,0.0,0.0
card_p5_beauty,168,100,0.0,0.0
card_p5_beauty,168,200,0.0,0.0
card_p5_beauty,169,50,1.0,0.2559580248098155
card_p5_beauty,169,100,1.0,0.2559580248098155
card_p5_beauty,169,200,1.0,0.2559580248098155
card_p5_beauty,170,50,0.0,0.0
card_p5_beauty,170,100,0.0,0.0
card_p5_beauty,170,200,0.0,0.0
card_p5_beauty,171,50,0.0,0.0
card_p5_beauty,171,100,0.0,0.0
card_p5_beauty,171,200,0.0,0.0
card_p5_beauty,172,50,0.0,0.0
card_p5_beauty,172,100,0.0,0.0
card_p5_beauty,172,200,0.0,0.0
card_p5_beauty,173,50,0.0,0.0
card_p5_beauty,173,100,0.0,0.0
card_p5_beauty,173,200,0.0,0.0
card_p5_beauty,174,50,0.0,0.0
card_p5_beauty,174,100,1.0,0.0
card_p5_beauty,174,200,1.0,0.0
card_p5_beauty,175,50,0.0,0.0
card_p5_beauty,175,100,0.0,0.0
card_p5_beauty,175,200,0.0,0.0
card_p5_beauty,176,50,0.0,0.0
card_p5_beauty,176,100,0.0,0.0
card_p5_beauty,176,200,0.0,0.0
card_p5_beauty,177,50,0.0,0.0
card_p5_beauty,177,100,0.0,0.0
card_p5_beauty,177,200,0.0,0.0
card_p5_beauty,178,50,0.0,0.0
card_p5_beauty,178,100,0.0,0.0
card_p5_beauty,178,200,0.0,0.0
card_p5_beauty,179,50,0.0,0.0
card_p5_beauty,179,100,0.0,0.0
card_p5_beauty,179,200,0.0,0.0
card_p5_beauty,180,50,0.0,0.0
card_p5_beauty,180,100,0.0,0.0
card_p5_beauty,180,200,0.0,0.0
card_p5_beauty,181,50,0.0,0.0
card_p5_beauty,181,100,0.0,0.0
card_p5_beauty,181,200,0.0,0.0
card_p5_beauty,182,50,0.0,0.0
card_p5_beauty,182,100,0.0,0.0
card_p5_beauty,182,200,0.0,0.0
card_p5_beauty,183,50,0.0,0.0
card_p5_beauty,183,100,0.0,0.0
card_p5_beauty,183,200,0.0,0.0
card_p5_beauty,184,50,0.0,0.0
card_p5_beauty,184,100,0.0,0.0
card_p5_beauty,184,200,0.0,0.0
card_p5_beauty,185,50,0.0,0.0
card_p5_beauty,185,100,0.0,0.0
card_p5_beauty,185,200,0.0,0.0
card_p5_beauty,186,50,0.0,0.0
card_p5_beauty,186,100,0.0,0.0
card_p5_beauty,186,200,0.0,0.0
card_p5_beauty,187,50,0.0,0.0
card_p5_beauty,187,100,0.0,0.0
card_p5_beauty,187,200,0.0,0.0
card_p5_beauty,188,50,0.0,0.0
card_p5_beauty,188,100,0.0,0.0
card_p5_beauty,188,200,0.0,0.0
card_p5_beauty,189,50,0.0,0.0
card_p5_beauty,189,100,0.0,0.0
card_p5_beauty,189,200,0.0,0.0
card_p5_beauty,190,50,0.0,0.0
card_p5_beauty,190,100,0.0,0.0
card_p5_beauty,190,200,0.0,0.0
card_p5_beauty,191,50,0.0,0.0
card_p5_beauty,191,100,0.0,0.0
card_p5_beauty,191,200,0.0,0.0
card_p5_beauty,192,50,0.0,0.0
card_p5_beauty,192,100,0.0,0.0
card_p5_beauty,192,200,0.0,0.0
card_p5_beauty,193,50,0.0,0.0
card_p5_beauty,193,100,0.0,0.0
card_p5_beauty,193,200,0.0,0.0
card_p5_beauty,194,50,0.0,0.0
card_p5_beauty,194,100,0.0,0.0
card_p5_beauty,194,200,0.0,0.0
card_p5_beauty,195,50,0.0,0.0
card_p5_beauty,195,100,0.0,0.0
card_p5_beauty,195,200,0.0,0.0
card_p5_beauty,196,50,0.0,0.0
card_p5_beauty,196,100,0.0,0.0
card_p5_beauty,196,200,0.0,0.0
card_p5_beauty,197,50,0.0,0.0
card_p5_beauty,197,100,0.0,0.0
card_p5_beauty,197,200,0.0,0.0
card_p5_beauty,198,50,0.0,0.0
card_p5_beauty,198,100,0.0,0.0
card_p5_beauty,198,200,0.0,0.0
card_p5_beauty,199,50,0.0,0.0
card_p5_beauty,199,100,0.0,0.0
card_p5_beauty,199,200,0.0,0.0
card_p5_beauty,200,50,0.0,0.0
card_p5_beauty,200,100,0.0,0.0
card_p5_beauty,200,200,0.0,0.0
card_p5_beauty,201,50,0.0,0.0
card_p5_beauty,201,100,0.0,0.0
card_p5_beauty,201,200,0.0,0.0
card_p5_beauty,202,50,0.0,0.0
card_p5_beauty,202,100,0.0,0.0
card_p5_beauty,202,200,0.0,0.0
card_p5_beauty,203,50,0.0,0.0
card_p5_beauty,203,100,0.0,0.0
card_p5_beauty,203,200,0.0,0.0
card_p5_beauty,204,50,0.0,0.0
card_p5_beauty,204,100,0.0,0.0
card_p5_beauty,204,200,0.0,0.0
card_p5_beauty,205,50,0.0,0.0
card_p5_beauty,205,100,0.0,0.0
card_p5_beauty,205,200,0.0,0.0
card_p5_beauty,206,50,0.0,0.0
card_p5_beauty,206,100,0.0,0.0
card_p5_beauty,206,200,0.0,0.0
card_p5_beauty,207,50,0.0,0.0
card_p5_beauty,207,100,0.0,0.0
card_p5_beauty,207,200,0.0,0.0
card_p5_beauty,208,50,0.0,0.0
card_p5_beauty,208,100,0.0,0.0
card_p5_beauty,208,200,0.0,0.0
card_p5_beauty,209,50,0.0,0.0
card_p5_beauty,209,100,1.0,0.0
card_p5_beauty,209,200,1.0,0.0
card_p5_beauty,210,50,0.0,0.0
card_p5_beauty,210,100,0.0,0.0
card_p5_beauty,210,200,0.0,0.0
card_p5_beauty,211,50,0.0,0.0
card_p5_beauty,211,100,0.0,0.0
card_p5_beauty,211,200,0.0,0.0
card_p5_beauty,212,50,0.0,0.0
card_p5_beauty,212,100,0.0,0.0
card_p5_beauty,212,200,0.0,0.0
card_p5_beauty,213,50,0.0,0.0
card_p5_beauty,213,100,0.0,0.0
card_p5_beauty,213,200,0.0,0.0
card_p5_beauty,214,50,0.0,0.0
card_p5_beauty,214,100,0.0,0.0
card_p5_beauty,214,200,0.0,0.0
card_p5_beauty,215,50,0.0,0.0
card_p5_beauty,215,100,0.0,0.0
card_p5_beauty,215,200,0.0,0.0
card_p5_beauty,216,50,1.0,1.0
card_p5_beauty,216,100,1.0,1.0
card_p5_beauty,216,200,1.0,1.0
card_p5_beauty,217,50,0.0,0.0
card_p5_beauty,217,100,0.0,0.0
card_p5_beauty,217,200,0.0,0.0
card_p5_beauty,218,50,0.0,0.0
card_p5_beauty,218,100,0.0,0.0
card_p5_beauty,218,200,1.0,0.0
card_p5_beauty,219,50,1.0,0.26264953503719357
card_p5_beauty,219,100,1.0,0.26264953503719357
card_p5_beauty,219,200,1.0,0.26264953503719357
card_p5_beauty,220,50,0.0,0.0
card_p5_beauty,220,100,0.0,0.0
card_p5_beauty,220,200,0.0,0.0
card_p5_beauty,221,50,0.0,0.0
card_p5_beauty,221,100,0.0,0.0
card_p5_beauty,221,200,0.0,0.0
card_p5_beauty,222,50,0.0,0.0
card_p5_beauty,222,100,0.0,0.0
card_p5_beauty,222,200,0.0,0.0
card_p5_beauty,223,50,0.0,0.0
card_p5_beauty,223,100,1.0,0.0
card_p5_beauty,223,200,1.0,0.0
card_p5_beauty,224,50,1.0,0.25
card_p5_beauty,224,100,1.0,0.25
card_p5_beauty,224,200,1.0,0.25
card_p5_beauty,225,50,0.0,0.0
card_p5_beauty,225,100,0.0,0.0
card_p5_beauty,225,200,0.0,0.0
card_p5_beauty,226,50,0.0,0.0
card_p5_beauty,226,100,1.0,0.0
card_p5_beauty,226,200,1.0,0.0
card_p5_beauty,227,50,0.0,0.0
card_p5_beauty,227,100,0.0,0.0
card_p5_beauty,227,200,0.0,0.0
card_p5_beauty,228,50,0.0,0.0
card_p5_beauty,228,100,0.0,0.0
card_p5_beauty,228,200,0.0,0.0
card_p5_beauty,229,50,0.0,0.0
card_p5_beauty,229,100,0.0,0.0
card_p5_beauty,229,200,0.0,0.0
card_p5_beauty,230,50,0.0,0.0
card_p5_beauty,230,100,0.0,0.0
card_p5_beauty,230,200,0.0,0.0
card_p5_beauty,231,50,0.0,0.0
card_p5_beauty,231,100,0.0,0.0
card_p5_beauty,231,200,0.0,0.0
card_p5_beauty,232,50,0.0,0.0
card_p5_beauty,232,100,0.0,0.0
card_p5_beauty,232,200,1.0,0.0
card_p5_beauty,233,50,0.0,0.0
card_p5_beauty,233,100,0.0,0.0
card_p5_beauty,233,200,0.0,0.0
card_p5_beauty,234,50,0.0,0.0
card_p5_beauty,234,100,0.0,0.0
card_p5_beauty,234,200,0.0,0.0
card_p5_beauty,235,50,0.0,0.0
card_p5_beauty,235,100,0.0,0.0
card_p5_beauty,235,200,0.0,0.0
card_p5_beauty,236,50,0.0,0.0
card_p5_beauty,236,100,0.0,0.0
card_p5_beauty,236,200,0.0,0.0
card_p5_beauty,237,50,1.0,0.25
card_p5_beauty,237,100,1.0,0.25
card_p5_beauty,237,200,1.0,0.25
card_p5_beauty,238,50,0.0,0.0
card_p5_beauty,238,100,0.0,0.0
card_p5_beauty,238,200,0.0,0.0
card_p5_beauty,239,50,0.0,0.0
card_p5_beauty,239,100,0.0,0.0
card_p5_beauty,239,200,0.0,0.0
card_p5_beauty,240,50,0.0,0.0
card_p5_beauty,240,100,0.0,0.0
card_p5_beauty,240,200,0.0,0.0
card_p5_beauty,241,50,0.0,0.0
card_p5_beauty,241,100,0.0,0.0
card_p5_beauty,241,200,0.0,0.0
card_p5_beauty,242,50,0.0,0.0
card_p5_beauty,242,100,0.0,0.0
card_p5_beauty,242,200,0.0,0.0
card_p5_beauty,243,50,0.0,0.0
card_p5_beauty,243,100,0.0,0.0
card_p5_beauty,243,200,0.0,0.0
card_p5_beauty,244,50,0.0,0.0
card_p5_beauty,244,100,0.0,0.0
card_p5_beauty,244,200,0.0,0.0
card_p5_beauty,245,50,0.0,0.0
card_p5_beauty,245,100,0.0,0.0
card_p5_beauty,245,200,0.0,0.0
card_p5_beauty,246,50,0.0,0.0
card_p5_beauty,246,100,0.0,0.0
card_p5_beauty,246,200,0.0,0.0
card_p5_beauty,247,50,0.0,0.0
card_p5_beauty,247,100,0.0,0.0
card_p5_beauty,247,200,0.0,0.0
card_p5_beauty,248,50,0.0,0.0
card_p5_beauty,248,100,0.0,0.0
card_p5_beauty,248,200,0.0,0.0
card_p5_beauty,249,50,0.0,0.0
card_p5_beauty,249,100,0.0,0.0
card_p5_beauty,249,200,0.0,0.0
card_p5_beauty,250,50,0.0,0.0
card_p5_beauty,250,100,0.0,0.0
card_p5_beauty,250,200,0.0,0.0
card_p5_beauty,251,50,0.0,0.0
card_p5_beauty,251,100,0.0,0.0
card_p5_beauty,251,200,0.0,0.0
card_p5_beauty,252,50,0.0,0.0
card_p5_beauty,252,100,0.0,0.0
card_p5_beauty,252,200,0.0,0.0
card_p5_beauty,253,50,0.0,0.0
card_p5_beauty,253,100,0.0,0.0
card_p5_beauty,253,200,0.0,0.0
card_p5_beauty,254,50,1.0,0.43067655807339306
card_p5_beauty,254,100,1.0,0.43067655807339306
card_p5_beauty,254,200,1.0,0.43067655807339306
card_p5_beauty,255,50,0.0,0.0
card_p5_beauty,255,100,0.0,0.0
card_p5_beauty,255,200,0.0,0.0
card_p5_beauty,256,50,0.0,0.0
card_p5_beauty,256,100,0.0,0.0
card_p5_beauty,256,200,0.0,0.0
card_p5_beauty,257,50,0.0,0.0
card_p5_beauty,257,100,0.0,0.0
card_p5_beauty,257,200,0.0,0.0
card_p5_beauty,258,50,0.0,0.0
card_p5_beauty,258,100,0.0,0.0
card_p5_beauty,258,200,0.0,0.0
card_p5_beauty,259,50,0.0,0.0
card_p5_beauty,259,100,0.0,0.0
card_p5_beauty,259,200,0.0,0.0
card_p5_beauty,260,50,0.0,0.0
card_p5_beauty,260,100,0.0,0.0
card_p5_beauty,260,200,0.0,0.0
card_p5_beauty,261,50,0.0,0.0
card_p5_beauty,261,100,0.0,0.0
card_p5_beauty,261,200,0.0,0.0
card_p5_beauty,262,50,0.0,0.0
card_p5_beauty,262,100,0.0,0.0
card_p5_beauty,262,200,0.0,0.0
card_p5_beauty,263,50,0.0,0.0
card_p5_beauty,263,100,0.0,0.0
card_p5_beauty,263,200,0.0,0.0
card_p5_beauty,264,50,0.0,0.0
card_p5_beauty,264,100,0.0,0.0
card_p5_beauty,264,200,0.0,0.0
card_p5_beauty,265,50,0.0,0.0
card_p5_beauty,265,100,0.0,0.0
card_p5_beauty,265,200,0.0,0.0
card_p5_beauty,266,50,0.0,0.0
card_p5_beauty,266,100,0.0,0.0
card_p5_beauty,266,200,0.0,0.0
card_p5_beauty,267,50,0.0,0.0
card_p5_beauty,267,100,0.0,0.0
card_p5_beauty,267,200,0.0,0.0
card_p5_beauty,268,50,0.0,0.0
card_p5_beauty,268,100,0.0,0.0
card_p5_beauty,268,200,0.0,0.0
card_p5_beauty,269,50,0.0,0.0
card_p5_beauty,269,100,0.0,0.0
card_p5_beauty,269,200,0.0,0.0
card_p5_beauty,270,50,0.0,0.0
card_p5_beauty,270,100,0.0,0.0
card_p5_beauty,270,200,0.0,0.0
card_p5_beauty,271,50,0.0,0.0
card_p5_beauty,271,100,0.0,0.0
card_p5_beauty,271,200,0.0,0.0
card_p5_beauty,272,50,0.0,0.0
card_p5_beauty,272,100,0.0,0.0
card_p5_beauty,272,200,0.0,0.0
card_p5_beauty,273,50,0.0,0.0
card_p5_beauty,273,100,0.0,0.0
card_p5_beauty,273,200,0.0,0.0
card_p5_beauty,274,50,0.0,0.0
card_p5_beauty,274,100,0.0,0.0
card_p5_beauty,274,200,1.0,0.0
card_p5_beauty,275,50,0.0,0.0
card_p5_beauty,275,100,0.0,0.0
card_p5_beauty,275,200,0.0,0.0
card_p5_beauty,276,50,0.0,0.0
card_p5_beauty,276,100,0.0,0.0
card_p5_beauty,276,200,0.0,0.0
card_p5_beauty,277,50,0.0,0.0
card_p5_beauty,277,100,0.0,0.0
card_p5_beauty,277,200,0.0,0.0
card_p5_beauty,278,50,0.0,0.0
card_p5_beauty,278,100,0.0,0.0
card_p5_beauty,278,200,0.0,0.0
card_p5_beauty,279,50,0.0,0.0
card_p5_beauty,279,100,0.0,0.0
card_p5_beauty,279,200,0.0,0.0
card_p5_beauty,280,50,0.0,0.0
card_p5_beauty,280,100,0.0,0.0
card_p5_beauty,280,200,0.0,0.0
card_p5_beauty,281,50,0.0,0.0
card_p5_beauty,281,100,0.0,0.0
card_p5_beauty,281,200,0.0,0.0
card_p5_beauty,282,50,0.0,0.0
card_p5_beauty,282,100,0.0,0.0
card_p5_beauty,282,200,0.0,0.0
card_p5_beauty,283,50,1.0,1.0
card_p5_beauty,283,100,1.0,1.0
card_p5_beauty,283,200,1.0,1.0
card_p5_beauty,284,50,0.0,0.0
card_p5_beauty,284,100,0.0,0.0
card_p5_beauty,284,200,0.0,0.0
card_p5_beauty,285,50,1.0,0.27894294565112987
card_p5_beauty,285,100,1.0,0.27894294565112987
card_p5_beauty,285,200,1.0,0.27894294565112987
card_p5_beauty,286,50,0.0,0.0
card_p5_beauty,286,100,0.0,0.0
card_p5_beauty,286,200,0.0,0.0
card_p5_beauty,287,50,0.0,0.0
card_p5_beauty,287,100,0.0,0.0
card_p5_beauty,287,200,0.0,0.0
card_p5_beauty,288,50,0.0,0.0
card_p5_beauty,288,100,0.0,0.0
card_p5_beauty,288,200,0.0,0.0
card_p5_beauty,289,50,0.0,0.0
card_p5_beauty,289,100,0.0,0.0
card_p5_beauty,289,200,0.0,0.0
card_p5_beauty,290,50,0.0,0.0
card_p5_beauty,290,100,0.0,0.0
card_p5_beauty,290,200,0.0,0.0
card_p5_beauty,291,50,0.0,0.0
card_p5_beauty,291,100,0.0,0.0
card_p5_beauty,291,200,0.0,0.0
card_p5_beauty,292,50,0.0,0.0
card_p5_beauty,292,100,0.0,0.0
card_p5_beauty,292,200,0.0,0.0
card_p5_beauty,293,50,0.0,0.0
card_p5_beauty,293,100,0.0,0.0
card_p5_beauty,293,200,0.0,0.0
card_p5_beauty,294,50,0.0,0.0
card_p5_beauty,294,100,0.0,0.0
card_p5_beauty,294,200,1.0,0.0
card_p5_beauty,295,50,0.0,0.0
card_p5_beauty,295,100,0.0,0.0
card_p5_beauty,295,200,0.0,0.0
card_p5_beauty,296,50,0.0,0.0
card_p5_beauty,296,100,0.0,0.0
card_p5_beauty,296,200,0.0,0.0
card_p5_beauty,297,50,0.0,0.0
card_p5_beauty,297,100,0.0,0.0
card_p5_beauty,297,200,0.0,0.0
card_p5_beauty,298,50,0.0,0.0
card_p5_beauty,298,100,0.0,0.0
card_p5_beauty,298,200,0.0,0.0
card_p5_beauty,299,50,0.0,0.0
card_p5_beauty,299,100,0.0,0.0
card_p5_beauty,299,200,0.0,0.0
card_p5_beauty,300,50,0.0,0.0
card_p5_beauty,300,100,0.0,0.0
card_p5_beauty,300,200,0.0,0.0
card_p5_beauty,301,50,0.0,0.0
card_p5_beauty,301,100,0.0,0.0
card_p5_beauty,301,200,0.0,0.0
card_p5_beauty,302,50,0.0,0.0
card_p5_beauty,302,100,0.0,0.0
card_p5_beauty,302,200,0.0,0.0
card_p5_beauty,303,50,0.0,0.0
card_p5_beauty,303,100,0.0,0.0
card_p5_beauty,303,200,0.0,0.0
card_p5_beauty,304,50,0.0,0.0
card_p5_beauty,304,100,0.0,0.0
card_p5_beauty,304,200,0.0,0.0
card_p5_beauty,305,50,0.0,0.0
card_p5_beauty,305,100,0.0,0.0
card_p5_beauty,305,200,0.0,0.0
card_p5_beauty,306,50,0.0,0.0
card_p5_beauty,306,100,0.0,0.0
card_p5_beauty,306,200,0.0,0.0
card_p5_beauty,307,50,0.0,0.0
card_p5_beauty,307,100,0.0,0.0
card_p5_beauty,307,200,0.0,0.0
card_p5_beauty,308,50,0.0,0.0
card_p5_beauty,308,100,0.0,0.0
card_p5_beauty,308,200,0.0,0.0
card_p5_beauty,309,50,0.0,0.0
card_p5_beauty,309,100,0.0,0.0
card_p5_beauty,309,200,0.0,0.0
card_p5_beauty,310,50,0.0,0.0
card_p5_beauty,310,100,0.0,0.0
card_p5_beauty,310,200,1.0,0.0
card_p5_beauty,311,50,0.0,0.0
card_p5_beauty,311,100,0.0,0.0
card_p5_beauty,311,200,0.0,0.0
card_p5_beauty,312,50,0.0,0.0
card_p5_beauty,312,100,0.0,0.0
card_p5_beauty,312,200,0.0,0.0
card_p5_beauty,313,50,0.0,0.0
card_p5_beauty,313,100,0.0,0.0
card_p5_beauty,313,200,0.0,0.0
card_p5_beauty,314,50,0.0,0.0
card_p5_beauty,314,100,0.0,0.0
card_p5_beauty,314,200,0.0,0.0
card_p5_beauty,315,50,0.0,0.0
card_p5_beauty,315,100,0.0,0.0
card_p5_beauty,315,200,0.0,0.0
card_p5_beauty,316,50,0.0,0.0
card_p5_beauty,316,100,0.0,0.0
card_p5_beauty,316,200,0.0,0.0
card_p5_beauty,317,50,0.0,0.0
card_p5_beauty,317,100,0.0,0.0
card_p5_beauty,317,200,0.0,0.0
card_p5_beauty,318,50,0.0,0.0
card_p5_beauty,318,100,0.0,0.0
card_p5_beauty,318,200,0.0,0.0
card_p5_beauty,319,50,1.0,0.0
card_p5_beauty,319,100,1.0,0.0
card_p5_beauty,319,200,1.0,0.0
card_p5_beauty,320,50,0.0,0.0
card_p5_beauty,320,100,0.0,0.0
card_p5_beauty,320,200,0.0,0.0
card_p5_beauty,321,50,0.0,0.0
card_p5_beauty,321,100,0.0,0.0
card_p5_beauty,321,200,0.0,0.0
card_p5_beauty,322,50,0.0,0.0
card_p5_beauty,322,100,0.0,0.0
card_p5_beauty,322,200,0.0,0.0
card_p5_beauty,323,50,0.0,0.0
card_p5_beauty,323,100,0.0,0.0
card_p5_beauty,323,200,0.0,0.0
card_p5_beauty,324,50,0.0,0.0
card_p5_beauty,324,100,0.0,0.0
card_p5_beauty,324,200,0.0,0.0
card_p5_beauty,325,50,0.0,0.0
card_p5_beauty,325,100,0.0,0.0
card_p5_beauty,325,200,0.0,0.0
card_p5_beauty,326,50,0.0,0.0
card_p5_beauty,326,100,0.0,0.0
card_p5_beauty,326,200,0.0,0.0
card_p5_beauty,327,50,0.0,0.0
card_p5_beauty,327,100,1.0,0.0
card_p5_beauty,327,200,1.0,0.0
card_p5_beauty,328,50,0.0,0.0
card_p5_beauty,328,100,0.0,0.0
card_p5_beauty,328,200,0.0,0.0
card_p5_beauty,329,50,0.0,0.0
card_p5_beauty,329,100,0.0,0.0
card_p5_beauty,329,200,0.0,0.0
card_p5_beauty,330,50,0.0,0.0
card_p5_beauty,330,100,0.0,0.0
card_p5_beauty,330,200,0.0,0.0
card_p5_beauty,331,50,0.0,0.0
card_p5_beauty,331,100,0.0,0.0
card_p5_beauty,331,200,0.0,0.0
card_p5_beauty,332,50,0.0,0.0
card_p5_beauty,332,100,0.0,0.0
card_p5_beauty,332,200,0.0,0.0
card_p5_beauty,333,50,0.0,0.0
card_p5_beauty,333,100,0.0,0.0
card_p5_beauty,333,200,0.0,0.0
card_p5_beauty,334,50,0.0,0.0
card_p5_beauty,334,100,0.0,0.0
card_p5_beauty,334,200,0.0,0.0
card_p5_beauty,335,50,0.0,0.0
card_p5_beauty,335,100,0.0,0.0
card_p5_beauty,335,200,0.0,0.0
card_p5_beauty,336,50,0.0,0.0
card_p5_beauty,336,100,0.0,0.0
card_p5_beauty,336,200,0.0,0.0
card_p5_beauty,337,50,0.0,0.0
card_p5_beauty,337,100,0.0,0.0
card_p5_beauty,337,200,0.0,0.0
card_p5_beauty,338,50,0.0,0.0
card_p5_beauty,338,100,0.0,0.0
card_p5_beauty,338,200,0.0,0.0
card_p5_beauty,339,50,0.0,0.0
card_p5_beauty,339,100,0.0,0.0
card_p5_beauty,339,200,0.0,0.0
card_p5_beauty,340,50,0.0,0.0
card_p5_beauty,340,100,0.0,0.0
card_p5_beauty,340,200,0.0,0.0
card_p5_beauty,341,50,0.0,0.0
card_p5_beauty,341,100,0.0,0.0
card_p5_beauty,341,200,0.0,0.0
card_p5_beauty,342,50,0.0,0.0
card_p5_beauty,342,100,0.0,0.0
card_p5_beauty,342,200,0.0,0.0
card_p5_beauty,343,50,0.0,0.0
card_p5_beauty,343,100,0.0,0.0
card_p5_beauty,343,200,0.0,0.0
card_p5_beauty,344,50,0.0,0.0
card_p5_beauty,344,100,0.0,0.0
card_p5_beauty,344,200,0.0,0.0
card_p5_beauty,345,50,0.0,0.0
card_p5_beauty,345,100,0.0,0.0
card_p5_beauty,345,200,0.0,0.0
card_p5_beauty,346,50,0.0,0.0
card_p5_beauty,346,100,0.0,0.0
card_p5_beauty,346,200,0.0,0.0
card_p5_beauty,347,50,0.0,0.0
card_p5_beauty,347,100,0.0,0.0
card_p5_beauty,347,200,0.0,0.0
card_p5_beauty,348,50,0.0,0.0
card_p5_beauty,348,100,0.0,0.0
card_p5_beauty,348,200,0.0,0.0
card_p5_beauty,349,50,1.0,0.3333333333333333
card_p5_beauty,349,100,1.0,0.3333333333333333
card_p5_beauty,349,200,1.0,0.3333333333333333
card_p5_beauty,350,50,0.0,0.0
card_p5_beauty,350,100,0.0,0.0
card_p5_beauty,350,200,0.0,0.0
card_p5_beauty,351,50,0.0,0.0
card_p5_beauty,351,100,0.0,0.0
card_p5_beauty,351,200,0.0,0.0
card_p5_beauty,352,50,0.0,0.0
card_p5_beauty,352,100,0.0,0.0
card_p5_beauty,352,200,0.0,0.0
card_p5_beauty,353,50,0.0,0.0
card_p5_beauty,353,100,0.0,0.0
card_p5_beauty,353,200,0.0,0.0
card_p5_beauty,354,50,0.0,0.0
card_p5_beauty,354,100,0.0,0.0
card_p5_beauty,354,200,0.0,0.0
card_p5_beauty,355,50,0.0,0.0
card_p5_beauty,355,100,0.0,0.0
card_p5_beauty,355,200,0.0,0.0
card_p5_beauty,356,50,0.0,0.0
card_p5_beauty,356,100,0.0,0.0
card_p5_beauty,356,200,0.0,0.0
card_p5_beauty,357,50,0.0,0.0
card_p5_beauty,357,100,0.0,0.0
card_p5_beauty,357,200,0.0,0.0
card_p5_beauty,358,50,0.0,0.0
card_p5_beauty,358,100,0.0,0.0
card_p5_beauty,358,200,0.0,0.0
card_p5_beauty,359,50,0.0,0.0
card_p5_beauty,359,100,0.0,0.0
card_p5_beauty,359,200,0.0,0.0
card_p5_beauty,360,50,0.0,0.0
card_p5_beauty,360,100,0.0,0.0
card_p5_beauty,360,200,0.0,0.0
card_p5_beauty,361,50,0.0,0.0
card_p5_beauty,361,100,0.0,0.0
card_p5_beauty,361,200,0.0,0.0
card_p5_beauty,362,50,0.0,0.0
card_p5_beauty,362,100,0.0,0.0
card_p5_beauty,362,200,0.0,0.0
card_p5_beauty,363,50,0.0,0.0
card_p5_beauty,363,100,0.0,0.0
card_p5_beauty,363,200,0.0,0.0
card_p5_beauty,364,50,0.0,0.0
card_p5_beauty,364,100,0.0,0.0
card_p5_beauty,364,200,0.0,0.0
card_p5_beauty,365,50,0.0,0.0
card_p5_beauty,365,100,0.0,0.0
card_p5_beauty,365,200,0.0,0.0
card_p5_beauty,366,50,0.0,0.0
card_p5_beauty,366,100,0.0,0.0
card_p5_beauty,366,200,0.0,0.0
card_p5_beauty,367,50,0.0,0.0
card_p5_beauty,367,100,0.0,0.0
card_p5_beauty,367,200,0.0,0.0
card_p5_beauty,368,50,0.0,0.0
card_p5_beauty,368,100,0.0,0.0
card_p5_beauty,368,200,0.0,0.0
card_p5_beauty,369,50,0.0,0.0
card_p5_beauty,369,100,0.0,0.0
card_p5_beauty,369,200,0.0,0.0
card_p5_beauty,370,50,0.0,0.0
card_p5_beauty,370,100,0.0,0.0
card_p5_beauty,370,200,0.0,0.0
card_p5_beauty,371,50,0.0,0.0
card_p5_beauty,371,100,0.0,0.0
card_p5_beauty,371,200,0.0,0.0
card_p5_beauty,372,50,0.0,0.0
card_p5_beauty,372,100,0.0,0.0
card_p5_beauty,372,200,0.0,0.0
card_p5_beauty,373,50,0.0,0.0
card_p5_beauty,373,100,0.0,0.0
card_p5_beauty,373,200,0.0,0.0
card_p5_beauty,374,50,0.0,0.0
card_p5_beauty,374,100,0.0,0.0
card_p5_beauty,374,200,0.0,0.0
card_p5_beauty,375,50,0.0,0.0
card_p5_beauty,375,100,0.0,0.0
card_p5_beauty,375,200,0.0,0.0
card_p5_beauty,376,50,0.0,0.0
card_p5_beauty,376,100,0.0,0.0
card_p5_beauty,376,200,0.0,0.0
card_p5_beauty,377,50,0.0,0.0
card_p5_beauty,377,100,0.0,0.0
card_p5_beauty,377,200,0.0,0.0
card_p5_beauty,378,50,0.0,0.0
card_p5_beauty,378,100,0.0,0.0
card_p5_beauty,378,200,0.0,0.0
card_p5_beauty,379,50,1.0,0.0
card_p5_beauty,379,100,1.0,0.0
card_p5_beauty,379,200,1.0,0.0
card_p5_beauty,380,50,0.0,0.0
card_p5_beauty,380,100,0.0,0.0
card_p5_beauty,380,200,0.0,0.0
card_p5_beauty,381,50,0.0,0.0
card_p5_beauty,381,100,0.0,0.0
card_p5_beauty,381,200,0.0,0.0
card_p5_beauty,382,50,0.0,0.0
card_p5_beauty,382,100,0.0,0.0
card_p5_beauty,382,200,0.0,0.0
card_p5_beauty,383,50,0.0,0.0
card_p5_beauty,383,100,0.0,0.0
card_p5_beauty,383,200,0.0,0.0
card_p5_beauty,384,50,0.0,0.0
card_p5_beauty,384,100,0.0,0.0
card_p5_beauty,384,200,0.0,0.0
card_p5_beauty,385,50,0.0,0.0
card_p5_beauty,385,100,0.0,0.0
card_p5_beauty,385,200,0.0,0.0
card_p5_beauty,386,50,0.0,0.0
card_p5_beauty,386,100,0.0,0.0
card_p5_beauty,386,200,0.0,0.0
card_p5_beauty,387,50,0.0,0.0
card_p5_beauty,387,100,0.0,0.0
card_p5_beauty,387,200,0.0,0.0
card_p5_beauty,388,50,0.0,0.0
card_p5_beauty,388,100,0.0,0.0
card_p5_beauty,388,200,0.0,0.0
card_p5_beauty,389,50,0.0,0.0
card_p5_beauty,389,100,0.0,0.0
card_p5_beauty,389,200,0.0,0.0
card_p5_beauty,390,50,0.0,0.0
card_p5_beauty,390,100,0.0,0.0
card_p5_beauty,390,200,0.0,0.0
card_p5_beauty,391,50,0.0,0.0
card_p5_beauty,391,100,0.0,0.0
card_p5_beauty,391,200,0.0,0.0
card_p5_beauty,392,50,0.0,0.0
card_p5_beauty,392,100,0.0,0.0
card_p5_beauty,392,200,0.0,0.0
card_p5_beauty,393,50,0.0,0.0
card_p5_beauty,393,100,0.0,0.0
card_p5_beauty,393,200,0.0,0.0
card_p5_beauty,394,50,0.0,0.0
card_p5_beauty,394,100,0.0,0.0
card_p5_beauty,394,200,0.0,0.0
card_p5_beauty,395,50,0.0,0.0
card_p5_beauty,395,100,0.0,0.0
card_p5_beauty,395,200,0.0,0.0
card_p5_beauty,396,50,0.0,0.0
card_p5_beauty,396,100,0.0,0.0
card_p5_beauty,396,200,0.0,0.0
card_p5_beauty,397,50,0.0,0.0
card_p5_beauty,397,100,0.0,0.0
card_p5_beauty,397,200,0.0,0.0
card_p5_beauty,398,50,0.0,0.0
card_p5_beauty,398,100,0.0,0.0
card_p5_beauty,398,200,0.0,0.0
card_p5_beauty,399,50,0.0,0.0
card_p5_beauty,399,100,0.0,0.0
card_p5_beauty,399,200,1.0,0.0
card_p5_beauty,400,50,0.0,0.0
card_p5_beauty,400,100,0.0,0.0
card_p5_beauty,400,200,0.0,0.0
card_p5_beauty,401,50,0.0,0.0
card_p5_beauty,401,100,0.0,0.0
card_p5_beauty,401,200,0.0,0.0
card_p5_beauty,402,50,0.0,0.0
card_p5_beauty,402,100,0.0,0.0
card_p5_beauty,402,200,0.0,0.0
card_p5_beauty,403,50,0.0,0.0
card_p5_beauty,403,100,0.0,0.0
card_p5_beauty,403,200,0.0,0.0
card_p5_beauty,404,50,0.0,0.0
card_p5_beauty,404,100,0.0,0.0
card_p5_beauty,404,200,0.0,0.0
card_p5_beauty,405,50,0.0,0.0
card_p5_beauty,405,100,0.0,0.0
card_p5_beauty,405,200,0.0,0.0
card_p5_beauty,406,50,0.0,0.0
card_p5_beauty,406,100,0.0,0.0
card_p5_beauty,406,200,0.0,0.0
card_p5_beauty,407,50,0.0,0.0
card_p5_beauty,407,100,0.0,0.0
card_p5_beauty,407,200,0.0,0.0
card_p5_beauty,408,50,0.0,0.0
card_p5_beauty,408,100,0.0,0.0
card_p5_beauty,408,200,0.0,0.0
card_p5_beauty,409,50,0.0,0.0
card_p5_beauty,409,100,0.0,0.0
card_p5_beauty,409,200,0.0,0.0
card_p5_beauty,410,50,0.0,0.0
card_p5_beauty,410,100,0.0,0.0
card_p5_beauty,410,200,0.0,0.0
card_p5_beauty,411,50,0.0,0.0
card_p5_beauty,411,100,0.0,0.0
card_p5_beauty,411,200,0.0,0.0
card_p5_beauty,412,50,0.0,0.0
card_p5_beauty,412,100,0.0,0.0
card_p5_beauty,412,200,0.0,0.0
card_p5_beauty,413,50,0.0,0.0
card_p5_beauty,413,100,1.0,0.0
card_p5_beauty,413,200,1.0,0.0
card_p5_beauty,414,50,0.0,0.0
card_p5_beauty,414,100,0.0,0.0
card_p5_beauty,414,200,0.0,0.0
card_p5_beauty,415,50,0.0,0.0
card_p5_beauty,415,100,0.0,0.0
card_p5_beauty,415,200,0.0,0.0
card_p5_beauty,416,50,0.0,0.0
card_p5_beauty,416,100,0.0,0.0
card_p5_beauty,416,200,0.0,0.0
card_p5_beauty,417,50,0.0,0.0
card_p5_beauty,417,100,0.0,0.0
card_p5_beauty,417,200,0.0,0.0
card_p5_beauty,418,50,0.0,0.0
card_p5_beauty,418,100,0.0,0.0
card_p5_beauty,418,200,0.0,0.0
card_p5_beauty,419,50,0.0,0.0
card_p5_beauty,419,100,0.0,0.0
card_p5_beauty,419,200,0.0,0.0
card_p5_beauty,420,50,0.0,0.0
card_p5_beauty,420,100,0.0,0.0
card_p5_beauty,420,200,0.0,0.0
card_p5_beauty,421,50,0.0,0.0
card_p5_beauty,421,100,0.0,0.0
card_p5_beauty,421,200,0.0,0.0
card_p5_beauty,422,50,0.0,0.0
card_p5_beauty,422,100,0.0,0.0
card_p5_beauty,422,200,1.0,0.0
card_p5_beauty,423,50,0.0,0.0
card_p5_beauty,423,100,0.0,0.0
card_p5_beauty,423,200,0.0,0.0
card_p5_beauty,424,50,0.0,0.0
card_p5_beauty,424,100,0.0,0.0
card_p5_beauty,424,200,0.0,0.0
card_p5_beauty,425,50,0.0,0.0
card_p5_beauty,425,100,0.0,0.0
card_p5_beauty,425,200,0.0,0.0
card_p5_beauty,426,50,0.0,0.0
card_p5_beauty,426,100,0.0,0.0
card_p5_beauty,426,200,0.0,0.0
card_p5_beauty,427,50,0.0,0.0
card_p5_beauty,427,100,1.0,0.0
card_p5_beauty,427,200,1.0,0.0
card_p5_beauty,428,50,0.0,0.0
card_p5_beauty,428,100,0.0,0.0
card_p5_beauty,428,200,0.0,0.0
card_p5_beauty,429,50,0.0,0.0
card_p5_beauty,429,100,1.0,0.0
card_p5_beauty,429,200,1.0,0.0
card_p5_beauty,430,50,0.0,0.0
card_p5_beauty,430,100,0.0,0.0
card_p5_beauty,430,200,0.0,0.0
card_p5_beauty,431,50,0.0,0.0
card_p5_beauty,431,100,0.0,0.0
card_p5_beauty,431,200,0.0,0.0
card_p5_beauty,432,50,0.0,0.0
card_p5_beauty,432,100,0.0,0.0
card_p5_beauty,432,200,0.0,0.0
card_p5_beauty,433,50,0.0,0.0
card_p5_beauty,433,100,0.0,0.0
card_p5_beauty,433,200,0.0,0.0
card_p5_beauty,434,50,0.0,0.0
card_p5_beauty,434,100,0.0,0.0
card_p5_beauty,434,200,0.0,0.0
card_p5_beauty,435,50,0.0,0.0
card_p5_beauty,435,100,0.0,0.0
card_p5_beauty,435,200,0.0,0.0
card_p5_beauty,436,50,0.0,0.0
card_p5_beauty,436,100,0.0,0.0
card_p5_beauty,436,200,0.0,0.0
card_p5_beauty,437,50,0.0,0.0
card_p5_beauty,437,100,0.0,0.0
card_p5_beauty,437,200,1.0,0.0
card_p5_beauty,438,50,0.0,0.0
card_p5_beauty,438,100,0.0,0.0
card_p5_beauty,438,200,0.0,0.0
card_p5_beauty,439,50,0.0,0.0
card_p5_beauty,439,100,0.0,0.0
card_p5_beauty,439,200,0.0,0.0
card_p5_beauty,440,50,0.0,0.0
card_p5_beauty,440,100,0.0,0.0
card_p5_beauty,440,200,1.0,0.0
card_p5_beauty,441,50,1.0,0.31546487678572877
card_p5_beauty,441,100,1.0,0.31546487678572877
card_p5_beauty,441,200,1.0,0.31546487678572877
card_p5_beauty,442,50,0.0,0.0
card_p5_beauty,442,100,0.0,0.0
card_p5_beauty,442,200,0.0,0.0
card_p5_beauty,443,50,0.0,0.0
card_p5_beauty,443,100,0.0,0.0
card_p5_beauty,443,200,0.0,0.0
card_p5_beauty,444,50,0.0,0.0
card_p5_beauty,444,100,0.0,0.0
card_p5_beauty,444,200,0.0,0.0
card_p5_beauty,445,50,0.0,0.0
card_p5_beauty,445,100,0.0,0.0
card_p5_beauty,445,200,0.0,0.0
card_p5_beauty,446,50,0.0,0.0
card_p5_beauty,446,100,0.0,0.0
card_p5_beauty,446,200,0.0,0.0
card_p5_beauty,447,50,0.0,0.0
card_p5_beauty,447,100,0.0,0.0
card_p5_beauty,447,200,0.0,0.0
card_p5_beauty,448,50,0.0,0.0
card_p5_beauty,448,100,0.0,0.0
card_p5_beauty,448,200,0.0,0.0
card_p5_beauty,449,50,1.0,1.0
card_p5_beauty,449,100,1.0,1.0
card_p5_beauty,449,200,1.0,1.0
card_p5_beauty,450,50,0.0,0.0
card_p5_beauty,450,100,0.0,0.0
card_p5_beauty,450,200,0.0,0.0
card_p5_beauty,451,50,0.0,0.0
card_p5_beauty,451,100,0.0,0.0
card_p5_beauty,451,200,0.0,0.0
card_p5_beauty,452,50,1.0,0.3333333333333333
card_p5_beauty,452,100,1.0,0.3333333333333333
card_p5_beauty,452,200,1.0,0.3333333333333333
card_p5_beauty,453,50,0.0,0.0
card_p5_beauty,453,100,0.0,0.0
card_p5_beauty,453,200,0.0,0.0
card_p5_beauty,454,50,0.0,0.0
card_p5_beauty,454,100,0.0,0.0
card_p5_beauty,454,200,0.0,0.0
card_p5_beauty,455,50,0.0,0.0
card_p5_beauty,455,100,0.0,0.0
card_p5_beauty,455,200,0.0,0.0
card_p5_beauty,456,50,0.0,0.0
card_p5_beauty,456,100,0.0,0.0
card_p5_beauty,456,200,0.0,0.0
card_p5_beauty,457,50,0.0,0.0
card_p5_beauty,457,100,0.0,0.0
card_p5_beauty,457,200,0.0,0.0
card_p5_beauty,458,50,0.0,0.0
card_p5_beauty,458,100,0.0,0.0
card_p5_beauty,458,200,0.0,0.0
card_p5_beauty,459,50,0.0,0.0
card_p5_beauty,459,100,0.0,0.0
card_p5_beauty,459,200,0.0,0.0
card_p5_beauty,460,50,0.0,0.0
card_p5_beauty,460,100,0.0,0.0
card_p5_beauty,460,200,0.0,0.0
card_p5_beauty,461,50,0.0,0.0
card_p5_beauty,461,100,0.0,0.0
card_p5_beauty,461,200,0.0,0.0
card_p5_beauty,462,50,0.0,0.0
card_p5_beauty,462,100,0.0,0.0
card_p5_beauty,462,200,0.0,0.0
card_p5_beauty,463,50,0.0,0.0
card_p5_beauty,463,100,0.0,0.0
card_p5_beauty,463,200,0.0,0.0
card_p5_beauty,464,50,0.0,0.0
card_p5_beauty,464,100,0.0,0.0
card_p5_beauty,464,200,0.0,0.0
card_p5_beauty,465,50,0.0,0.0
card_p5_beauty,465,100,0.0,0.0
card_p5_beauty,465,200,0.0,0.0
card_p5_beauty,466,50,0.0,0.0
card_p5_beauty,466,100,0.0,0.0
card_p5_beauty,466,200,0.0,0.0
card_p5_beauty,467,50,0.0,0.0
card_p5_beauty,467,100,0.0,0.0
card_p5_beauty,467,200,0.0,0.0
card_p5_beauty,468,50,0.0,0.0
card_p5_beauty,468,100,0.0,0.0
card_p5_beauty,468,200,0.0,0.0
card_p5_beauty,469,50,1.0,0.0
card_p5_beauty,469,100,1.0,0.0
card_p5_beauty,469,200,1.0,0.0
card_p5_beauty,470,50,0.0,0.0
card_p5_beauty,470,100,0.0,0.0
card_p5_beauty,470,200,0.0,0.0
card_p5_beauty,471,50,0.0,0.0
card_p5_beauty,471,100,0.0,0.0
card_p5_beauty,471,200,0.0,0.0
card_p5_beauty,472,50,0.0,0.0
card_p5_beauty,472,100,0.0,0.0
card_p5_beauty,472,200,0.0,0.0
card_p5_beauty,473,50,0.0,0.0
card_p5_beauty,473,100,0.0,0.0
card_p5_beauty,473,200,0.0,0.0
card_p5_beauty,474,50,0.0,0.0
card_p5_beauty,474,100,1.0,0.0
card_p5_beauty,474,200,1.0,0.0
card_p5_beauty,475,50,0.0,0.0
card_p5_beauty,475,100,0.0,0.0
card_p5_beauty,475,200,0.0,0.0
card_p5_beauty,476,50,0.0,0.0
card_p5_beauty,476,100,0.0,0.0
card_p5_beauty,476,200,0.0,0.0
card_p5_beauty,477,50,0.0,0.0
card_p5_beauty,477,100,0.0,0.0
card_p5_beauty,477,200,0.0,0.0
card_p5_beauty,478,50,0.0,0.0
card_p5_beauty,478,100,0.0,0.0
card_p5_beauty,478,200,0.0,0.0
card_p5_beauty,479,50,0.0,0.0
card_p5_beauty,479,100,0.0,0.0
card_p5_beauty,479,200,0.0,0.0
card_p5_beauty,480,50,0.0,0.0
card_p5_beauty,480,100,0.0,0.0
card_p5_beauty,480,200,0.0,0.0
card_p5_beauty,481,50,0.0,0.0
card_p5_beauty,481,100,0.0,0.0
card_p5_beauty,481,200,0.0,0.0
card_p5_beauty,482,50,0.0,0.0
card_p5_beauty,482,100,0.0,0.0
card_p5_beauty,482,200,0.0,0.0
card_p5_beauty,483,50,0.0,0.0
card_p5_beauty,483,100,0.0,0.0
card_p5_beauty,483,200,0.0,0.0
card_p5_beauty,484,50,0.0,0.0
card_p5_beauty,484,100,0.0,0.0
card_p5_beauty,484,200,0.0,0.0
card_p5_beauty,485,50,0.0,0.0
card_p5_beauty,485,100,0.0,0.0
card_p5_beauty,485,200,0.0,0.0
card_p5_beauty,486,50,0.0,0.0
card_p5_beauty,486,100,0.0,0.0
card_p5_beauty,486,200,0.0,0.0
card_p5_beauty,487,50,0.0,0.0
card_p5_beauty,487,100,0.0,0.0
card_p5_beauty,487,200,0.0,0.0
card_p5_beauty,488,50,0.0,0.0
card_p5_beauty,488,100,0.0,0.0
card_p5_beauty,488,200,0.0,0.0
card_p5_beauty,489,50,0.0,0.0
card_p5_beauty,489,100,0.0,0.0
card_p5_beauty,489,200,0.0,0.0
card_p5_beauty,490,50,0.0,0.0
card_p5_beauty,490,100,0.0,0.0
card_p5_beauty,490,200,0.0,0.0
card_p5_beauty,491,50,0.0,0.0
card_p5_beauty,491,100,0.0,0.0
card_p5_beauty,491,200,0.0,0.0
card_p5_beauty,492,50,0.0,0.0
card_p5_beauty,492,100,0.0,0.0
card_p5_beauty,492,200,0.0,0.0
card_p5_beauty,493,50,0.0,0.0
card_p5_beauty,493,100,0.0,0.0
card_p5_beauty,493,200,0.0,0.0
card_p5_beauty,494,50,0.0,0.0
card_p5_beauty,494,100,0.0,0.0
card_p5_beauty,494,200,0.0,0.0
card_p5_beauty,495,50,0.0,0.0
card_p5_beauty,495,100,0.0,0.0
card_p5_beauty,495,200,0.0,0.0
card_p5_beauty,496,50,0.0,0.0
card_p5_beauty,496,100,0.0,0.0
card_p5_beauty,496,200,0.0,0.0
card_p5_beauty,497,50,0.0,0.0
card_p5_beauty,497,100,0.0,0.0
card_p5_beauty,497,200,0.0,0.0
card_p5_beauty,498,50,0.0,0.0
card_p5_beauty,498,100,0.0,0.0
card_p5_beauty,498,200,0.0,0.0
card_p5_beauty,499,50,0.0,0.0
card_p5_beauty,499,100,0.0,0.0
card_p5_beauty,499,200,0.0,0.0
card_p5_beauty,500,50,0.0,0.0
card_p5_beauty,500,100,0.0,0.0
card_p5_beauty,500,200,0.0,0.0
card_p5_beauty,501,50,0.0,0.0
card_p5_beauty,501,100,0.0,0.0
card_p5_beauty,501,200,0.0,0.0
card_p5_beauty,502,50,0.0,0.0
card_p5_beauty,502,100,0.0,0.0
card_p5_beauty,502,200,0.0,0.0
card_p5_beauty,503,50,0.0,0.0
card_p5_beauty,503,100,0.0,0.0
card_p5_beauty,503,200,0.0,0.0
card_p5_beauty,504,50,0.0,0.0
card_p5_beauty,504,100,0.0,0.0
card_p5_beauty,504,200,0.0,0.0
card_p5_beauty,505,50,0.0,0.0
card_p5_beauty,505,100,0.0,0.0
card_p5_beauty,505,200,0.0,0.0
card_p5_beauty,506,50,0.0,0.0
card_p5_beauty,506,100,0.0,0.0
card_p5_beauty,506,200,0.0,0.0
card_p5_beauty,507,50,0.0,0.0
card_p5_beauty,507,100,0.0,0.0
card_p5_beauty,507,200,0.0,0.0
card_p5_beauty,508,50,0.0,0.0
card_p5_beauty,508,100,0.0,0.0
card_p5_beauty,508,200,0.0,0.0
card_p5_beauty,509,50,0.0,0.0
card_p5_beauty,509,100,0.0,0.0
card_p5_beauty,509,200,0.0,0.0
card_p5_beauty,510,50,0.0,0.0
card_p5_beauty,510,100,0.0,0.0
card_p5_beauty,510,200,0.0,0.0
card_p5_beauty,511,50,0.0,0.0
card_p5_beauty,511,100,0.0,0.0
card_p5_beauty,511,200,0.0,0.0
card_p5_beauty,512,50,0.0,0.0
card_p5_beauty,512,100,0.0,0.0
card_p5_beauty,512,200,0.0,0.0
card_p5_beauty,513,50,0.0,0.0
card_p5_beauty,513,100,0.0,0.0
card_p5_beauty,513,200,0.0,0.0
card_p5_beauty,514,50,0.0,0.0
card_p5_beauty,514,100,0.0,0.0
card_p5_beauty,514,200,0.0,0.0
card_p5_beauty,515,50,0.0,0.0
card_p5_beauty,515,100,0.0,0.0
card_p5_beauty,515,200,0.0,0.0
card_p5_beauty,516,50,0.0,0.0
card_p5_beauty,516,100,0.0,0.0
card_p5_beauty,516,200,0.0,0.0
card_p5_beauty,517,50,0.0,0.0
card_p5_beauty,517,100,0.0,0.0
card_p5_beauty,517,200,0.0,0.0
card_p5_beauty,518,50,0.0,0.0
card_p5_beauty,518,100,0.0,0.0
card_p5_beauty,518,200,0.0,0.0
card_p5_beauty,519,50,0.0,0.0
card_p5_beauty,519,100,0.0,0.0
card_p5_beauty,519,200,0.0,0.0
card_p5_beauty,520,50,0.0,0.0
card_p5_beauty,520,100,0.0,0.0
card_p5_beauty,520,200,0.0,0.0
card_p5_beauty,521,50,0.0,0.0
card_p5_beauty,521,100,0.0,0.0
card_p5_beauty,521,200,0.0,0.0
card_p5_beauty,522,50,0.0,0.0
card_p5_beauty,522,100,1.0,0.0
card_p5_beauty,522,200,1.0,0.0
card_p5_beauty,523,50,0.0,0.0
card_p5_beauty,523,100,0.0,0.0
card_p5_beauty,523,200,0.0,0.0
card_p5_beauty,524,50,0.0,0.0
card_p5_beauty,524,100,0.0,0.0
card_p5_beauty,524,200,0.0,0.0
card_p5_beauty,525,50,0.0,0.0
card_p5_beauty,525,100,0.0,0.0
card_p5_beauty,525,200,0.0,0.0
card_p5_beauty,526,50,0.0,0.0
card_p5_beauty,526,100,0.0,0.0
card_p5_beauty,526,200,0.0,0.0
card_p5_beauty,527,50,0.0,0.0
card_p5_beauty,527,100,0.0,0.0
card_p5_beauty,527,200,0.0,0.0
card_p5_beauty,528,50,0.0,0.0
card_p5_beauty,528,100,0.0,0.0
card_p5_beauty,528,200,0.0,0.0
card_p5_beauty,529,50,0.0,0.0
card_p5_beauty,529,100,0.0,0.0
card_p5_beauty,529,200,0.0,0.0
card_p5_beauty,530,50,0.0,0.0
card_p5_beauty,530,100,0.0,0.0
card_p5_beauty,530,200,0.0,0.0
card_p5_beauty,531,50,0.0,0.0
card_p5_beauty,531,100,0.0,0.0
card_p5_beauty,531,200,0.0,0.0
card_p5_beauty,532,50,0.0,0.0
card_p5_beauty,532,100,0.0,0.0
card_p5_beauty,532,200,0.0,0.0
card_p5_beauty,533,50,0.0,0.0
card_p5_beauty,533,100,0.0,0.0
card_p5_beauty,533,200,0.0,0.0
card_p5_beauty,534,50,0.0,0.0
card_p5_beauty,534,100,0.0,0.0
card_p5_beauty,534,200,0.0,0.0
card_p5_beauty,535,50,0.0,0.0
card_p5_beauty,535,100,0.0,0.0
card_p5_beauty,535,200,0.0,0.0
card_p5_beauty,536,50,0.0,0.0
card_p5_beauty,536,100,0.0,0.0
card_p5_beauty,536,200,0.0,0.0
card_p5_beauty,537,50,0.0,0.0
card_p5_beauty,537,100,0.0,0.0
card_p5_beauty,537,200,0.0,0.0
card_p5_beauty,538,50,0.0,0.0
card_p5_beauty,538,100,0.0,0.0
card_p5_beauty,538,200,0.0,0.0
card_p5_beauty,539,50,1.0,0.0
card_p5_beauty,539,100,1.0,0.0
card_p5_beauty,539,200,1.0,0.0
card_p5_beauty,540,50,0.0,0.0
card_p5_beauty,540,100,0.0,0.0
card_p5_beauty,540,200,0.0,0.0
card_p5_beauty,541,50,0.0,0.0
card_p5_beauty,541,100,0.0,0.0
card_p5_beauty,541,200,0.0,0.0
card_p5_beauty,542,50,0.0,0.0
card_p5_beauty,542,100,0.0,0.0
card_p5_beauty,542,200,0.0,0.0
card_p5_beauty,543,50,0.0,0.0
card_p5_beauty,543,100,0.0,0.0
card_p5_beauty,543,200,0.0,0.0
card_p5_beauty,544,50,0.0,0.0
card_p5_beauty,544,100,0.0,0.0
card_p5_beauty,544,200,0.0,0.0
card_p5_beauty,545,50,0.0,0.0
card_p5_beauty,545,100,0.0,0.0
card_p5_beauty,545,200,0.0,0.0
card_p5_beauty,546,50,0.0,0.0
card_p5_beauty,546,100,0.0,0.0
card_p5_beauty,546,200,0.0,0.0
card_p5_beauty,547,50,0.0,0.0
card_p5_beauty,547,100,0.0,0.0
card_p5_beauty,547,200,0.0,0.0
card_p5_beauty,548,50,0.0,0.0
card_p5_beauty,548,100,0.0,0.0
card_p5_beauty,548,200,0.0,0.0
card_p5_beauty,549,50,0.0,0.0
card_p5_beauty,549,100,0.0,0.0
card_p5_beauty,549,200,0.0,0.0
card_p5_beauty,550,50,0.0,0.0
card_p5_beauty,550,100,0.0,0.0
card_p5_beauty,550,200,0.0,0.0
card_p5_beauty,551,50,0.0,0.0
card_p5_beauty,551,100,0.0,0.0
card_p5_beauty,551,200,0.0,0.0
card_p5_beauty,552,50,0.0,0.0
card_p5_beauty,552,100,0.0,0.0
card_p5_beauty,552,200,0.0,0.0
card_p5_beauty,553,50,0.0,0.0
card_p5_beauty,553,100,0.0,0.0
card_p5_beauty,553,200,0.0,0.0
card_p5_beauty,554,50,0.0,0.0
card_p5_beauty,554,100,0.0,0.0
card_p5_beauty,554,200,0.0,0.0
card_p5_beauty,555,50,0.0,0.0
card_p5_beauty,555,100,0.0,0.0
card_p5_beauty,555,200,1.0,0.0
card_p5_beauty,556,50,0.0,0.0
card_p5_beauty,556,100,0.0,0.0
card_p5_beauty,556,200,0.0,0.0
card_p5_beauty,557,50,0.0,0.0
card_p5_beauty,557,100,0.0,0.0
card_p5_beauty,557,200,0.0,0.0
card_p5_beauty,558,50,0.0,0.0
card_p5_beauty,558,100,0.0,0.0
card_p5_beauty,558,200,0.0,0.0
card_p5_beauty,559,50,0.0,0.0
card_p5_beauty,559,100,0.0,0.0
card_p5_beauty,559,200,0.0,0.0
card_p5_beauty,560,50,0.0,0.0
card_p5_beauty,560,100,0.0,0.0
card_p5_beauty,560,200,0.0,0.0
card_p5_beauty,561,50,0.0,0.0
card_p5_beauty,561,100,0.0,0.0
card_p5_beauty,561,200,0.0,0.0
card_p5_beauty,562,50,0.0,0.0
card_p5_beauty,562,100,0.0,0.0
card_p5_beauty,562,200,0.0,0.0
card_p5_beauty,563,50,0.0,0.0
card_p5_beauty,563,100,0.0,0.0
card_p5_beauty,563,200,0.0,0.0
card_p5_beauty,564,50,0.0,0.0
card_p5_beauty,564,100,0.0,0.0
card_p5_beauty,564,200,0.0,0.0
card_p5_beauty,565,50,0.0,0.0
card_p5_beauty,565,100,0.0,0.0
card_p5_beauty,565,200,0.0,0.0
card_p5_beauty,566,50,0.0,0.0
card_p5_beauty,566,100,0.0,0.0
card_p5_beauty,566,200,0.0,0.0
card_p5_beauty,567,50,0.0,0.0
card_p5_beauty,567,100,0.0,0.0
card_p5_beauty,567,200,0.0,0.0
card_p5_beauty,568,50,0.0,0.0
card_p5_beauty,568,100,0.0,0.0
card_p5_beauty,568,200,0.0,0.0
card_p5_beauty,569,50,0.0,0.0
card_p5_beauty,569,100,0.0,0.0
card_p5_beauty,569,200,0.0,0.0
card_p5_beauty,570,50,0.0,0.0
card_p5_beauty,570,100,0.0,0.0
card_p5_beauty,570,200,0.0,0.0
card_p5_beauty,571,50,0.0,0.0
card_p5_beauty,571,100,0.0,0.0
card_p5_beauty,571,200,0.0,0.0
card_p5_beauty,572,50,0.0,0.0
card_p5_beauty,572,100,0.0,0.0
card_p5_beauty,572,200,0.0,0.0
card_p5_beauty,573,50,0.0,0.0
card_p5_beauty,573,100,0.0,0.0
card_p5_beauty,573,200,0.0,0.0
card_p5_beauty,574,50,0.0,0.0
card_p5_beauty,574,100,0.0,0.0
card_p5_beauty,574,200,0.0,0.0
card_p5_beauty,575,50,0.0,0.0
card_p5_beauty,575,100,0.0,0.0
card_p5_beauty,575,200,0.0,0.0
card_p5_beauty,576,50,0.0,0.0
card_p5_beauty,576,100,0.0,0.0
card_p5_beauty,576,200,0.0,0.0
card_p5_beauty,577,50,0.0,0.0
card_p5_beauty,577,100,0.0,0.0
card_p5_beauty,577,200,0.0,0.0
card_p5_beauty,578,50,0.0,0.0
card_p5_beauty,578,100,0.0,0.0
card_p5_beauty,578,200,0.0,0.0
card_p5_beauty,579,50,0.0,0.0
card_p5_beauty,579,100,0.0,0.0
card_p5_beauty,579,200,0.0,0.0
card_p5_beauty,580,50,0.0,0.0
card_p5_beauty,580,100,0.0,0.0
card_p5_beauty,580,200,0.0,0.0
card_p5_beauty,581,50,0.0,0.0
card_p5_beauty,581,100,0.0,0.0
card_p5_beauty,581,200,0.0,0.0
card_p5_beauty,582,50,0.0,0.0
card_p5_beauty,582,100,0.0,0.0
card_p5_beauty,582,200,0.0,0.0
card_p5_beauty,583,50,0.0,0.0
card_p5_beauty,583,100,0.0,0.0
card_p5_beauty,583,200,0.0,0.0
card_p5_beauty,584,50,0.0,0.0
card_p5_beauty,584,100,0.0,0.0
card_p5_beauty,584,200,0.0,0.0
card_p5_beauty,585,50,0.0,0.0
card_p5_beauty,585,100,0.0,0.0
card_p5_beauty,585,200,0.0,0.0
card_p5_beauty,586,50,0.0,0.0
card_p5_beauty,586,100,0.0,0.0
card_p5_beauty,586,200,0.0,0.0
card_p5_beauty,587,50,0.0,0.0
card_p5_beauty,587,100,0.0,0.0
card_p5_beauty,587,200,0.0,0.0
card_p5_beauty,588,50,0.0,0.0
card_p5_beauty,588,100,0.0,0.0
card_p5_beauty,588,200,0.0,0.0
card_p5_beauty,589,50,0.0,0.0
card_p5_beauty,589,100,0.0,0.0
card_p5_beauty,589,200,0.0,0.0
card_p5_beauty,590,50,0.0,0.0
card_p5_beauty,590,100,0.0,0.0
card_p5_beauty,590,200,1.0,0.0
card_p5_beauty,591,50,0.0,0.0
card_p5_beauty,591,100,0.0,0.0
card_p5_beauty,591,200,0.0,0.0
card_p5_beauty,592,50,0.0,0.0
card_p5_beauty,592,100,0.0,0.0
card_p5_beauty,592,200,0.0,0.0
card_p5_beauty,593,50,0.0,0.0
card_p5_beauty,593,100,0.0,0.0
card_p5_beauty,593,200,0.0,0.0
card_p5_beauty,594,50,0.0,0.0
card_p5_beauty,594,100,0.0,0.0
card_p5_beauty,594,200,0.0,0.0
card_p5_beauty,595,50,0.0,0.0
card_p5_beauty,595,100,0.0,0.0
card_p5_beauty,595,200,0.0,0.0
card_p5_beauty,596,50,0.0,0.0
card_p5_beauty,596,100,0.0,0.0
card_p5_beauty,596,200,0.0,0.0
card_p5_beauty,597,50,0.0,0.0
card_p5_beauty,597,100,0.0,0.0
card_p5_beauty,597,200,0.0,0.0
card_p5_beauty,598,50,0.0,0.0
card_p5_beauty,598,100,0.0,0.0
card_p5_beauty,598,200,0.0,0.0
card_p5_beauty,599,50,0.0,0.0
card_p5_beauty,599,100,0.0,0.0
card_p5_beauty,599,200,0.0,0.0
card_p5_beauty,600,50,0.0,0.0
card_p5_beauty,600,100,0.0,0.0
card_p5_beauty,600,200,0.0,0.0
card_p5_beauty,601,50,0.0,0.0
card_p5_beauty,601,100,0.0,0.0
card_p5_beauty,601,200,0.0,0.0
card_p5_beauty,602,50,0.0,0.0
card_p5_beauty,602,100,0.0,0.0
card_p5_beauty,602,200,0.0,0.0
card_p5_beauty,603,50,0.0,0.0
card_p5_beauty,603,100,0.0,0.0
card_p5_beauty,603,200,0.0,0.0
card_p5_beauty,604,50,0.0,0.0
card_p5_beauty,604,100,0.0,0.0
card_p5_beauty,604,200,0.0,0.0
card_p5_beauty,605,50,0.0,0.0
card_p5_beauty,605,100,0.0,0.0
card_p5_beauty,605,200,0.0,0.0
card_p5_beauty,606,50,0.0,0.0
card_p5_beauty,606,100,1.0,0.0
card_p5_beauty,606,200,1.0,0.0
card_p5_beauty,607,50,0.0,0.0
card_p5_beauty,607,100,0.0,0.0
card_p5_beauty,607,200,0.0,0.0
card_p5_beauty,608,50,0.0,0.0
card_p5_beauty,608,100,0.0,0.0
card_p5_beauty,608,200,0.0,0.0
card_p5_beauty,609,50,0.0,0.0
card_p5_beauty,609,100,1.0,0.0
card_p5_beauty,609,200,1.0,0.0
card_p5_beauty,610,50,0.0,0.0
card_p5_beauty,610,100,0.0,0.0
card_p5_beauty,610,200,0.0,0.0
card_p5_beauty,611,50,0.0,0.0
card_p5_beauty,611,100,0.0,0.0
card_p5_beauty,611,200,0.0,0.0
card_p5_beauty,612,50,0.0,0.0
card_p5_beauty,612,100,0.0,0.0
card_p5_beauty,612,200,0.0,0.0
card_p5_beauty,613,50,0.0,0.0
card_p5_beauty,613,100,0.0,0.0
card_p5_beauty,613,200,0.0,0.0
card_p5_beauty,614,50,0.0,0.0
card_p5_beauty,614,100,0.0,0.0
card_p5_beauty,614,200,0.0,0.0
card_p5_beauty,615,50,0.0,0.0
card_p5_beauty,615,100,0.0,0.0
card_p5_beauty,615,200,0.0,0.0
card_p5_beauty,616,50,0.0,0.0
card_p5_beauty,616,100,0.0,0.0
card_p5_beauty,616,200,0.0,0.0
card_p5_beauty,617,50,0.0,0.0
card_p5_beauty,617,100,0.0,0.0
card_p5_beauty,617,200,0.0,0.0
card_p5_beauty,618,50,0.0,0.0
card_p5_beauty,618,100,0.0,0.0
card_p5_beauty,618,200,0.0,0.0
card_p5_beauty,619,50,0.0,0.0
card_p5_beauty,619,100,0.0,0.0
card_p5_beauty,619,200,0.0,0.0
card_p5_beauty,620,50,0.0,0.0
card_p5_beauty,620,100,0.0,0.0
card_p5_beauty,620,200,0.0,0.0
card_p5_beauty,621,50,0.0,0.0
card_p5_beauty,621,100,0.0,0.0
card_p5_beauty,621,200,0.0,0.0
card_p5_beauty,622,50,0.0,0.0
card_p5_beauty,622,100,0.0,0.0
card_p5_beauty,622,200,0.0,0.0
card_p5_beauty,623,50,0.0,0.0
card_p5_beauty,623,100,0.0,0.0
card_p5_beauty,623,200,0.0,0.0
card_p5_beauty,624,50,0.0,0.0
card_p5_beauty,624,100,0.0,0.0
card_p5_beauty,624,200,0.0,0.0
card_p5_beauty,625,50,0.0,0.0
card_p5_beauty,625,100,0.0,0.0
card_p5_beauty,625,200,0.0,0.0
card_p5_beauty,626,50,0.0,0.0
card_p5_beauty,626,100,0.0,0.0
card_p5_beauty,626,200,0.0,0.0
card_p5_beauty,627,50,0.0,0.0
card_p5_beauty,627,100,0.0,0.0
card_p5_beauty,627,200,0.0,0.0
card_p5_beauty,628,50,0.0,0.0
card_p5_beauty,628,100,0.0,0.0
card_p5_beauty,628,200,0.0,0.0
card_p5_beauty,629,50,0.0,0.0
card_p5_beauty,629,100,0.0,0.0
card_p5_beauty,629,200,0.0,0.0
card_p5_beauty,630,50,0.0,0.0
card_p5_beauty,630,100,0.0,0.0
card_p5_beauty,630,200,0.0,0.0
card_p5_beauty,631,50,0.0,0.0
card_p5_beauty,631,100,0.0,0.0
card_p5_beauty,631,200,0.0,0.0
card_p5_beauty,632,50,0.0,0.0
card_p5_beauty,632,100,0.0,0.0
card_p5_beauty,632,200,0.0,0.0
card_p5_beauty,633,50,0.0,0.0
card_p5_beauty,633,100,0.0,0.0
card_p5_beauty,633,200,0.0,0.0
card_p5_beauty,634,50,0.0,0.0
card_p5_beauty,634,100,1.0,0.0
card_p5_beauty,634,200,1.0,0.0
card_p5_beauty,635,50,0.0,0.0
card_p5_beauty,635,100,0.0,0.0
card_p5_beauty,635,200,0.0,0.0
card_p5_beauty,636,50,0.0,0.0
card_p5_beauty,636,100,0.0,0.0
card_p5_beauty,636,200,0.0,0.0
card_p5_beauty,637,50,0.0,0.0
card_p5_beauty,637,100,0.0,0.0
card_p5_beauty,637,200,0.0,0.0
card_p5_beauty,638,50,0.0,0.0
card_p5_beauty,638,100,0.0,0.0
card_p5_beauty,638,200,0.0,0.0
card_p5_beauty,639,50,0.0,0.0
card_p5_beauty,639,100,0.0,0.0
card_p5_beauty,639,200,0.0,0.0
card_p5_beauty,640,50,0.0,0.0
card_p5_beauty,640,100,0.0,0.0
card_p5_beauty,640,200,0.0,0.0
card_p5_beauty,641,50,0.0,0.0
card_p5_beauty,641,100,0.0,0.0
card_p5_beauty,641,200,0.0,0.0
card_p5_beauty,642,50,0.0,0.0
card_p5_beauty,642,100,0.0,0.0
card_p5_beauty,642,200,0.0,0.0
card_p5_beauty,643,50,0.0,0.0
card_p5_beauty,643,100,0.0,0.0
card_p5_beauty,643,200,1.0,0.0
card_p5_beauty,644,50,0.0,0.0
card_p5_beauty,644,100,0.0,0.0
card_p5_beauty,644,200,0.0,0.0
card_p5_beauty,645,50,0.0,0.0
card_p5_beauty,645,100,0.0,0.0
card_p5_beauty,645,200,0.0,0.0
card_p5_beauty,646,50,0.0,0.0
card_p5_beauty,646,100,0.0,0.0
card_p5_beauty,646,200,0.0,0.0
card_p5_beauty,647,50,0.0,0.0
card_p5_beauty,647,100,0.0,0.0
card_p5_beauty,647,200,0.0,0.0
card_p5_beauty,648,50,0.0,0.0
card_p5_beauty,648,100,0.0,0.0
card_p5_beauty,648,200,0.0,0.0
card_p5_beauty,649,50,0.0,0.0
card_p5_beauty,649,100,0.0,0.0
card_p5_beauty,649,200,0.0,0.0
card_p5_beauty,650,50,0.0,0.0
card_p5_beauty,650,100,0.0,0.0
card_p5_beauty,650,200,0.0,0.0
card_p5_beauty,651,50,0.0,0.0
card_p5_beauty,651,100,0.0,0.0
card_p5_beauty,651,200,0.0,0.0
card_p5_beauty,652,50,0.0,0.0
card_p5_beauty,652,100,0.0,0.0
card_p5_beauty,652,200,0.0,0.0
card_p5_beauty,653,50,0.0,0.0
card_p5_beauty,653,100,0.0,0.0
card_p5_beauty,653,200,0.0,0.0
card_p5_beauty,654,50,0.0,0.0
card_p5_beauty,654,100,0.0,0.0
card_p5_beauty,654,200,0.0,0.0
card_p5_beauty,655,50,0.0,0.0
card_p5_beauty,655,100,0.0,0.0
card_p5_beauty,655,200,0.0,0.0
card_p5_beauty,656,50,0.0,0.0
card_p5_beauty,656,100,0.0,0.0
card_p5_beauty,656,200,0.0,0.0
card_p5_beauty,657,50,0.0,0.0
card_p5_beauty,657,100,0.0,0.0
card_p5_beauty,657,200,0.0,0.0
card_p5_beauty,658,50,0.0,0.0
card_p5_beauty,658,100,0.0,0.0
card_p5_beauty,658,200,0.0,0.0
card_p5_beauty,659,50,0.0,0.0
card_p5_beauty,659,100,0.0,0.0
card_p5_beauty,659,200,0.0,0.0
card_p5_beauty,660,50,0.0,0.0
card_p5_beauty,660,100,0.0,0.0
card_p5_beauty,660,200,0.0,0.0
card_p5_beauty,661,50,0.0,0.0
card_p5_beauty,661,100,0.0,0.0
card_p5_beauty,661,200,0.0,0.0
card_p5_beauty,662,50,0.0,0.0
card_p5_beauty,662,100,0.0,0.0
card_p5_beauty,662,200,0.0,0.0
card_p5_beauty,663,50,0.0,0.0
card_p5_beauty,663,100,0.0,0.0
card_p5_beauty,663,200,0.0,0.0
card_p5_beauty,664,50,0.0,0.0
card_p5_beauty,664,100,0.0,0.0
card_p5_beauty,664,200,0.0,0.0
card_p5_beauty,665,50,0.0,0.0
card_p5_beauty,665,100,0.0,0.0
card_p5_beauty,665,200,0.0,0.0
card_p5_beauty,666,50,1.0,0.0
card_p5_beauty,666,100,1.0,0.0
card_p5_beauty,666,200,1.0,0.0
card_p5_beauty,667,50,0.0,0.0
card_p5_beauty,667,100,0.0,0.0
card_p5_beauty,667,200,0.0,0.0
card_p5_beauty,668,50,0.0,0.0
card_p5_beauty,668,100,0.0,0.0
card_p5_beauty,668,200,0.0,0.0
card_p5_beauty,669,50,0.0,0.0
card_p5_beauty,669,100,0.0,0.0
card_p5_beauty,669,200,0.0,0.0
card_p5_beauty,670,50,0.0,0.0
card_p5_beauty,670,100,0.0,0.0
card_p5_beauty,670,200,0.0,0.0
card_p5_beauty,671,50,0.0,0.0
card_p5_beauty,671,100,1.0,0.0
card_p5_beauty,671,200,1.0,0.0
card_p5_beauty,672,50,0.0,0.0
card_p5_beauty,672,100,0.0,0.0
card_p5_beauty,672,200,0.0,0.0
card_p5_beauty,673,50,0.0,0.0
card_p5_beauty,673,100,0.0,0.0
card_p5_beauty,673,200,0.0,0.0
card_p5_beauty,674,50,0.0,0.0
card_p5_beauty,674,100,0.0,0.0
card_p5_beauty,674,200,0.0,0.0
card_p5_beauty,675,50,0.0,0.0
card_p5_beauty,675,100,0.0,0.0
card_p5_beauty,675,200,0.0,0.0
card_p5_beauty,676,50,0.0,0.0
card_p5_beauty,676,100,0.0,0.0
card_p5_beauty,676,200,0.0,0.0
card_p5_beauty,677,50,0.0,0.0
card_p5_beauty,677,100,0.0,0.0
card_p5_beauty,677,200,1.0,0.0
card_p5_beauty,678,50,0.0,0.0
card_p5_beauty,678,100,0.0,0.0
card_p5_beauty,678,200,0.0,0.0
card_p5_beauty,679,50,0.0,0.0
card_p5_beauty,679,100,0.0,0.0
card_p5_beauty,679,200,0.0,0.0
card_p5_beauty,680,50,0.0,0.0
card_p5_beauty,680,100,0.0,0.0
card_p5_beauty,680,200,0.0,0.0
card_p5_beauty,681,50,0.0,0.0
card_p5_beauty,681,100,0.0,0.0
card_p5_beauty,681,200,0.0,0.0
card_p5_beauty,682,50,0.0,0.0
card_p5_beauty,682,100,0.0,0.0
card_p5_beauty,682,200,0.0,0.0
card_p5_beauty,683,50,0.0,0.0
card_p5_beauty,683,100,0.0,0.0
card_p5_beauty,683,200,0.0,0.0
card_p5_beauty,684,50,0.0,0.0
card_p5_beauty,684,100,0.0,0.0
card_p5_beauty,684,200,0.0,0.0
card_p5_beauty,685,50,0.0,0.0
card_p5_beauty,685,100,0.0,0.0
card_p5_beauty,685,200,0.0,0.0
card_p5_beauty,686,50,0.0,0.0
card_p5_beauty,686,100,0.0,0.0
card_p5_beauty,686,200,1.0,0.0
card_p5_beauty,687,50,0.0,0.0
card_p5_beauty,687,100,0.0,0.0
card_p5_beauty,687,200,1.0,0.0
card_p5_beauty,688,50,0.0,0.0
card_p5_beauty,688,100,0.0,0.0
card_p5_beauty,688,200,0.0,0.0
card_p5_beauty,689,50,0.0,0.0
card_p5_beauty,689,100,0.0,0.0
card_p5_beauty,689,200,0.0,0.0
card_p5_beauty,690,50,0.0,0.0
card_p5_beauty,690,100,0.0,0.0
card_p5_beauty,690,200,0.0,0.0
card_p5_beauty,691,50,0.0,0.0
card_p5_beauty,691,100,0.0,0.0
card_p5_beauty,691,200,0.0,0.0
card_p5_beauty,692,50,0.0,0.0
card_p5_beauty,692,100,0.0,0.0
card_p5_beauty,692,200,0.0,0.0
card_p5_beauty,693,50,0.0,0.0
card_p5_beauty,693,100,0.0,0.0
card_p5_beauty,693,200,0.0,0.0
card_p5_beauty,694,50,0.0,0.0
card_p5_beauty,694,100,0.0,0.0
card_p5_beauty,694,200,0.0,0.0
card_p5_beauty,695,50,0.0,0.0
card_p5_beauty,695,100,0.0,0.0
card_p5_beauty,695,200,0.0,0.0
card_p5_beauty,696,50,0.0,0.0
card_p5_beauty,696,100,0.0,0.0
card_p5_beauty,696,200,0.0,0.0
card_p5_beauty,697,50,0.0,0.0
card_p5_beauty,697,100,0.0,0.0
card_p5_beauty,697,200,0.0,0.0
card_p5_beauty,698,50,0.0,0.0
card_p5_beauty,698,100,0.0,0.0
card_p5_beauty,698,200,0.0,0.0
card_p5_beauty,699,50,0.0,0.0
card_p5_beauty,699,100,0.0,0.0
card_p5_beauty,699,200,0.0,0.0
card_p5_beauty,700,50,0.0,0.0
card_p5_beauty,700,100,0.0,0.0
card_p5_beauty,700,200,0.0,0.0
card_p5_beauty,701,50,0.0,0.0
card_p5_beauty,701,100,0.0,0.0
card_p5_beauty,701,200,1.0,0.0
card_p5_beauty,702,50,0.0,0.0
card_p5_beauty,702,100,0.0,0.0
card_p5_beauty,702,200,0.0,0.0
card_p5_beauty,703,50,0.0,0.0
card_p5_beauty,703,100,0.0,0.0
card_p5_beauty,703,200,0.0,0.0
card_p5_beauty,704,50,0.0,0.0
card_p5_beauty,704,100,0.0,0.0
card_p5_beauty,704,200,0.0,0.0
card_p5_beauty,705,50,0.0,0.0
card_p5_beauty,705,100,0.0,0.0
card_p5_beauty,705,200,1.0,0.0
card_p5_beauty,706,50,0.0,0.0
card_p5_beauty,706,100,0.0,0.0
card_p5_beauty,706,200,0.0,0.0
card_p5_beauty,707,50,1.0,0.0
card_p5_beauty,707,100,1.0,0.0
card_p5_beauty,707,200,1.0,0.0
card_p5_beauty,708,50,0.0,0.0
card_p5_beauty,708,100,0.0,0.0
card_p5_beauty,708,200,0.0,0.0
card_p5_beauty,709,50,0.0,0.0
card_p5_beauty,709,100,0.0,0.0
card_p5_beauty,709,200,0.0,0.0
card_p5_beauty,710,50,0.0,0.0
card_p5_beauty,710,100,0.0,0.0
card_p5_beauty,710,200,0.0,0.0
card_p5_beauty,711,50,0.0,0.0
card_p5_beauty,711,100,0.0,0.0
card_p5_beauty,711,200,0.0,0.0
card_p5_beauty,712,50,0.0,0.0
card_p5_beauty,712,100,0.0,0.0
card_p5_beauty,712,200,0.0,0.0
card_p5_beauty,713,50,0.0,0.0
card_p5_beauty,713,100,0.0,0.0
card_p5_beauty,713,200,0.0,0.0
card_p5_beauty,714,50,0.0,0.0
card_p5_beauty,714,100,0.0,0.0
card_p5_beauty,714,200,0.0,0.0
card_p5_beauty,715,50,0.0,0.0
card_p5_beauty,715,100,0.0,0.0
card_p5_beauty,715,200,0.0,0.0
card_p5_beauty,716,50,0.0,0.0
card_p5_beauty,716,100,0.0,0.0
card_p5_beauty,716,200,0.0,0.0
card_p5_beauty,717,50,0.0,0.0
card_p5_beauty,717,100,0.0,0.0
card_p5_beauty,717,200,0.0,0.0
card_p5_beauty,718,50,0.0,0.0
card_p5_beauty,718,100,0.0,0.0
card_p5_beauty,718,200,0.0,0.0
card_p5_beauty,719,50,0.0,0.0
card_p5_beauty,719,100,0.0,0.0
card_p5_beauty,719,200,0.0,0.0
card_p5_beauty,720,50,0.0,0.0
card_p5_beauty,720,100,0.0,0.0
card_p5_beauty,720,200,1.0,0.0
card_p5_beauty,721,50,0.0,0.0
card_p5_beauty,721,100,0.0,0.0
card_p5_beauty,721,200,1.0,0.0
card_p5_beauty,722,50,0.0,0.0
card_p5_beauty,722,100,0.0,0.0
card_p5_beauty,722,200,0.0,0.0
card_p5_beauty,723,50,1.0,0.2890648263178879
card_p5_beauty,723,100,1.0,0.2890648263178879
card_p5_beauty,723,200,1.0,0.2890648263178879
card_p5_beauty,724,50,0.0,0.0
card_p5_beauty,724,100,0.0,0.0
card_p5_beauty,724,200,0.0,0.0
card_p5_beauty,725,50,0.0,0.0
card_p5_beauty,725,100,0.0,0.0
card_p5_beauty,725,200,0.0,0.0
card_p5_beauty,726,50,0.0,0.0
card_p5_beauty,726,100,0.0,0.0
card_p5_beauty,726,200,0.0,0.0
card_p5_beauty,727,50,0.0,0.0
card_p5_beauty,727,100,0.0,0.0
card_p5_beauty,727,200,0.0,0.0
card_p5_beauty,728,50,0.0,0.0
card_p5_beauty,728,100,0.0,0.0
card_p5_beauty,728,200,0.0,0.0
card_p5_beauty,729,50,0.0,0.0
card_p5_beauty,729,100,0.0,0.0
card_p5_beauty,729,200,0.0,0.0
card_p5_beauty,730,50,0.0,0.0
card_p5_beauty,730,100,0.0,0.0
card_p5_beauty,730,200,0.0,0.0
card_p5_beauty,731,50,0.0,0.0
card_p5_beauty,731,100,0.0,0.0
card_p5_beauty,731,200,0.0,0.0
card_p5_beauty,732,50,0.0,0.0
card_p5_beauty,732,100,0.0,0.0
card_p5_beauty,732,200,0.0,0.0
card_p5_beauty,733,50,0.0,0.0
card_p5_beauty,733,100,0.0,0.0
card_p5_beauty,733,200,0.0,0.0
card_p5_beauty,734,50,0.0,0.0
card_p5_beauty,734,100,0.0,0.0
card_p5_beauty,734,200,0.0,0.0
card_p5_beauty,735,50,0.0,0.0
card_p5_beauty,735,100,0.0,0.0
card_p5_beauty,735,200,0.0,0.0
card_p5_beauty,736,50,0.0,0.0
card_p5_beauty,736,100,0.0,0.0
card_p5_beauty,736,200,0.0,0.0
card_p5_beauty,737,50,1.0,0.27023815442731974
card_p5_beauty,737,100,1.0,0.27023815442731974
card_p5_beauty,737,200,1.0,0.27023815442731974
card_p5_beauty,738,50,0.0,0.0
card_p5_beauty,738,100,0.0,0.0
card_p5_beauty,738,200,0.0,0.0
card_p5_beauty,739,50,0.0,0.0
card_p5_beauty,739,100,0.0,0.0
card_p5_beauty,739,200,0.0,0.0
card_p5_beauty,740,50,0.0,0.0
card_p5_beauty,740,100,0.0,0.0
card_p5_beauty,740,200,0.0,0.0
card_p5_beauty,741,50,0.0,0.0
card_p5_beauty,741,100,0.0,0.0
card_p5_beauty,741,200,0.0,0.0
card_p5_beauty,742,50,0.0,0.0
card_p5_beauty,742,100,1.0,0.0
card_p5_beauty,742,200,1.0,0.0
card_p5_beauty,743,50,0.0,0.0
card_p5_beauty,743,100,0.0,0.0
card_p5_beauty,743,200,0.0,0.0
card_p5_beauty,744,50,0.0,0.0
card_p5_beauty,744,100,0.0,0.0
card_p5_beauty,744,200,0.0,0.0
card_p5_beauty,745,50,0.0,0.0
card_p5_beauty,745,100,0.0,0.0
card_p5_beauty,745,200,0.0,0.0
card_p5_beauty,746,50,0.0,0.0
card_p5_beauty,746,100,0.0,0.0
card_p5_beauty,746,200,0.0,0.0
card_p5_beauty,747,50,0.0,0.0
card_p5_beauty,747,100,0.0,0.0
card_p5_beauty,747,200,0.0,0.0
card_p5_beauty,748,50,0.0,0.0
card_p5_beauty,748,100,0.0,0.0
card_p5_beauty,748,200,0.0,0.0
card_p5_beauty,749,50,0.0,0.0
card_p5_beauty,749,100,0.0,0.0
card_p5_beauty,749,200,0.0,0.0
card_p5_beauty,750,50,0.0,0.0
card_p5_beauty,750,100,0.0,0.0
card_p5_beauty,750,200,0.0,0.0
card_p5_beauty,751,50,0.0,0.0
card_p5_beauty,751,100,0.0,0.0
card_p5_beauty,751,200,0.0,0.0
card_p5_beauty,752,50,0.0,0.0
card_p5_beauty,752,100,0.0,0.0
card_p5_beauty,752,200,0.0,0.0
card_p5_beauty,753,50,0.0,0.0
card_p5_beauty,753,100,0.0,0.0
card_p5_beauty,753,200,0.0,0.0
card_p5_beauty,754,50,0.0,0.0
card_p5_beauty,754,100,0.0,0.0
card_p5_beauty,754,200,0.0,0.0
card_p5_beauty,755,50,0.0,0.0
card_p5_beauty,755,100,0.0,0.0
card_p5_beauty,755,200,0.0,0.0
card_p5_beauty,756,50,0.0,0.0
card_p5_beauty,756,100,0.0,0.0
card_p5_beauty,756,200,0.0,0.0
card_p5_beauty,757,50,0.0,0.0
card_p5_beauty,757,100,0.0,0.0
card_p5_beauty,757,200,0.0,0.0
card_p5_beauty,758,50,0.0,0.0
card_p5_beauty,758,100,0.0,0.0
card_p5_beauty,758,200,0.0,0.0
card_p5_beauty,759,50,0.0,0.0
card_p5_beauty,759,100,0.0,0.0
card_p5_beauty,759,200,0.0,0.0
card_p5_beauty,760,50,0.0,0.0
card_p5_beauty,760,100,0.0,0.0
card_p5_beauty,760,200,0.0,0.0
card_p5_beauty,761,50,0.0,0.0
card_p5_beauty,761,100,0.0,0.0
card_p5_beauty,761,200,0.0,0.0
card_p5_beauty,762,50,0.0,0.0
card_p5_beauty,762,100,0.0,0.0
card_p5_beauty,762,200,0.0,0.0
card_p5_beauty,763,50,0.0,0.0
card_p5_beauty,763,100,0.0,0.0
card_p5_beauty,763,200,0.0,0.0
card_p5_beauty,764,50,0.0,0.0
card_p5_beauty,764,100,0.0,0.0
card_p5_beauty,764,200,0.0,0.0
card_p5_beauty,765,50,0.0,0.0
card_p5_beauty,765,100,0.0,0.0
card_p5_beauty,765,200,0.0,0.0
card_p5_beauty,766,50,0.0,0.0
card_p5_beauty,766,100,0.0,0.0
card_p5_beauty,766,200,0.0,0.0
card_p5_beauty,767,50,0.0,0.0
card_p5_beauty,767,100,0.0,0.0
card_p5_beauty,767,200,0.0,0.0
card_p5_beauty,768,50,0.0,0.0
card_p5_beauty,768,100,0.0,0.0
card_p5_beauty,768,200,0.0,0.0
card_p5_beauty,769,50,0.0,0.0
card_p5_beauty,769,100,1.0,0.0
card_p5_beauty,769,200,1.0,0.0
card_p5_beauty,770,50,0.0,0.0
card_p5_beauty,770,100,0.0,0.0
card_p5_beauty,770,200,0.0,0.0
card_p5_beauty,771,50,1.0,0.0
card_p5_beauty,771,100,1.0,0.0
card_p5_beauty,771,200,1.0,0.0
card_p5_beauty,772,50,0.0,0.0
card_p5_beauty,772,100,1.0,0.0
card_p5_beauty,772,200,1.0,0.0
card_p5_beauty,773,50,0.0,0.0
card_p5_beauty,773,100,0.0,0.0
card_p5_beauty,773,200,0.0,0.0
card_p5_beauty,774,50,0.0,0.0
card_p5_beauty,774,100,0.0,0.0
card_p5_beauty,774,200,0.0,0.0
card_p5_beauty,775,50,0.0,0.0
card_p5_beauty,775,100,0.0,0.0
card_p5_beauty,775,200,0.0,0.0
card_p5_beauty,776,50,0.0,0.0
card_p5_beauty,776,100,0.0,0.0
card_p5_beauty,776,200,0.0,0.0
card_p5_beauty,777,50,0.0,0.0
card_p5_beauty,777,100,0.0,0.0
card_p5_beauty,777,200,0.0,0.0
card_p5_beauty,778,50,0.0,0.0
card_p5_beauty,778,100,0.0,0.0
card_p5_beauty,778,200,0.0,0.0
card_p5_beauty,779,50,0.0,0.0
card_p5_beauty,779,100,1.0,0.0
card_p5_beauty,779,200,1.0,0.0
card_p5_beauty,780,50,0.0,0.0
card_p5_beauty,780,100,0.0,0.0
card_p5_beauty,780,200,0.0,0.0
card_p5_beauty,781,50,0.0,0.0
card_p5_beauty,781,100,0.0,0.0
card_p5_beauty,781,200,0.0,0.0
card_p5_beauty,782,50,0.0,0.0
card_p5_beauty,782,100,0.0,0.0
card_p5_beauty,782,200,0.0,0.0
card_p5_beauty,783,50,0.0,0.0
card_p5_beauty,783,100,0.0,0.0
card_p5_beauty,783,200,0.0,0.0
card_p5_beauty,784,50,0.0,0.0
card_p5_beauty,784,100,0.0,0.0
card_p5_beauty,784,200,0.0,0.0
card_p5_beauty,785,50,0.0,0.0
card_p5_beauty,785,100,0.0,0.0
card_p5_beauty,785,200,0.0,0.0
card_p5_beauty,786,50,1.0,0.43067655807339306
card_p5_beauty,786,100,1.0,0.43067655807339306
card_p5_beauty,786,200,1.0,0.43067655807339306
card_p5_beauty,787,50,0.0,0.0
card_p5_beauty,787,100,0.0,0.0
card_p5_beauty,787,200,0.0,0.0
card_p5_beauty,788,50,0.0,0.0
card_p5_beauty,788,100,0.0,0.0
card_p5_beauty,788,200,0.0,0.0
card_p5_beauty,789,50,0.0,0.0
card_p5_beauty,789,100,0.0,0.0
card_p5_beauty,789,200,0.0,0.0
card_p5_beauty,790,50,0.0,0.0
card_p5_beauty,790,100,0.0,0.0
card_p5_beauty,790,200,0.0,0.0
card_p5_beauty,791,50,0.0,0.0
card_p5_beauty,791,100,0.0,0.0
card_p5_beauty,791,200,0.0,0.0
card_p5_beauty,792,50,0.0,0.0
card_p5_beauty,792,100,0.0,0.0
card_p5_beauty,792,200,0.0,0.0
card_p5_beauty,793,50,0.0,0.0
card_p5_beauty,793,100,0.0,0.0
card_p5_beauty,793,200,0.0,0.0
card_p5_beauty,794,50,0.0,0.0
card_p5_beauty,794,100,0.0,0.0
card_p5_beauty,794,200,0.0,0.0
card_p5_beauty,795,50,1.0,0.2559580248098155
card_p5_beauty,795,100,1.0,0.2559580248098155
card_p5_beauty,795,200,1.0,0.2559580248098155
card_p5_beauty,796,50,0.0,0.0
card_p5_beauty,796,100,0.0,0.0
card_p5_beauty,796,200,0.0,0.0
card_p5_beauty,797,50,0.0,0.0
card_p5_beauty,797,100,0.0,0.0
card_p5_beauty,797,200,0.0,0.0
card_p5_beauty,798,50,0.0,0.0
card_p5_beauty,798,100,0.0,0.0
card_p5_beauty,798,200,0.0,0.0
card_p5_beauty,799,50,0.0,0.0
card_p5_beauty,799,100,0.0,0.0
card_p5_beauty,799,200,0.0,0.0
card_p5_beauty,800,50,0.0,0.0
card_p5_beauty,800,100,0.0,0.0
card_p5_beauty,800,200,0.0,0.0
card_p5_beauty,801,50,0.0,0.0
card_p5_beauty,801,100,0.0,0.0
card_p5_beauty,801,200,0.0,0.0
card_p5_beauty,802,50,0.0,0.0
card_p5_beauty,802,100,0.0,0.0
card_p5_beauty,802,200,0.0,0.0
card_p5_beauty,803,50,0.0,0.0
card_p5_beauty,803,100,0.0,0.0
card_p5_beauty,803,200,0.0,0.0
card_p5_beauty,804,50,0.0,0.0
card_p5_beauty,804,100,1.0,0.0
card_p5_beauty,804,200,1.0,0.0
card_p5_beauty,805,50,0.0,0.0
card_p5_beauty,805,100,0.0,0.0
card_p5_beauty,805,200,0.0,0.0
card_p5_beauty,806,50,0.0,0.0
card_p5_beauty,806,100,0.0,0.0
card_p5_beauty,806,200,0.0,0.0
card_p5_beauty,807,50,0.0,0.0
card_p5_beauty,807,100,0.0,0.0
card_p5_beauty,807,200,0.0,0.0
card_p5_beauty,808,50,0.0,0.0
card_p5_beauty,808,100,0.0,0.0
card_p5_beauty,808,200,0.0,0.0
card_p5_beauty,809,50,0.0,0.0
card_p5_beauty,809,100,0.0,0.0
card_p5_beauty,809,200,0.0,0.0
card_p5_beauty,810,50,0.0,0.0
card_p5_beauty,810,100,0.0,0.0
card_p5_beauty,810,200,0.0,0.0
card_p5_beauty,811,50,0.0,0.0
card_p5_beauty,811,100,0.0,0.0
card_p5_beauty,811,200,0.0,0.0
card_p5_beauty,812,50,0.0,0.0
card_p5_beauty,812,100,0.0,0.0
card_p5_beauty,812,200,0.0,0.0
card_p5_beauty,813,50,0.0,0.0
card_p5_beauty,813,100,0.0,0.0
card_p5_beauty,813,200,0.0,0.0
card_p5_beauty,814,50,0.0,0.0
card_p5_beauty,814,100,0.0,0.0
card_p5_beauty,814,200,1.0,0.0
card_p5_beauty,815,50,0.0,0.0
card_p5_beauty,815,100,0.0,0.0
card_p5_beauty,815,200,0.0,0.0
card_p5_beauty,816,50,0.0,0.0
card_p5_beauty,816,100,0.0,0.0
card_p5_beauty,816,200,0.0,0.0
card_p5_beauty,817,50,0.0,0.0
card_p5_beauty,817,100,0.0,0.0
card_p5_beauty,817,200,0.0,0.0
card_p5_beauty,818,50,0.0,0.0
card_p5_beauty,818,100,0.0,0.0
card_p5_beauty,818,200,0.0,0.0
card_p5_beauty,819,50,0.0,0.0
card_p5_beauty,819,100,0.0,0.0
card_p5_beauty,819,200,0.0,0.0
card_p5_beauty,820,50,0.0,0.0
card_p5_beauty,820,100,0.0,0.0
card_p5_beauty,820,200,1.0,0.0
card_p5_beauty,821,50,0.0,0.0
card_p5_beauty,821,100,0.0,0.0
card_p5_beauty,821,200,0.0,0.0
card_p5_beauty,822,50,0.0,0.0
card_p5_beauty,822,100,0.0,0.0
card_p5_beauty,822,200,0.0,0.0
card_p5_beauty,823,50,0.0,0.0
card_p5_beauty,823,100,0.0,0.0
card_p5_beauty,823,200,0.0,0.0
card_p5_beauty,824,50,0.0,0.0
card_p5_beauty,824,100,0.0,0.0
card_p5_beauty,824,200,0.0,0.0
card_p5_beauty,825,50,0.0,0.0
card_p5_beauty,825,100,0.0,0.0
card_p5_beauty,825,200,0.0,0.0
card_p5_beauty,826,50,0.0,0.0
card_p5_beauty,826,100,0.0,0.0
card_p5_beauty,826,200,0.0,0.0
card_p5_beauty,827,50,0.0,0.0
card_p5_beauty,827,100,0.0,0.0
card_p5_beauty,827,200,0.0,0.0
card_p5_beauty,828,50,0.0,0.0
card_p5_beauty,828,100,0.0,0.0
card_p5_beauty,828,200,0.0,0.0
card_p5_beauty,829,50,0.0,0.0
card_p5_beauty,829,100,0.0,0.0
card_p5_beauty,829,200,0.0,0.0
card_p5_beauty,830,50,0.0,0.0
card_p5_beauty,830,100,0.0,0.0
card_p5_beauty,830,200,0.0,0.0
card_p5_beauty,831,50,0.0,0.0
card_p5_beauty,831,100,0.0,0.0
card_p5_beauty,831,200,0.0,0.0
card_p5_beauty,832,50,0.0,0.0
card_p5_beauty,832,100,0.0,0.0
card_p5_beauty,832,200,0.0,0.0
card_p5_beauty,833,50,0.0,0.0
card_p5_beauty,833,100,0.0,0.0
card_p5_beauty,833,200,0.0,0.0
card_p5_beauty,834,50,0.0,0.0
card_p5_beauty,834,100,0.0,0.0
card_p5_beauty,834,200,0.0,0.0
card_p5_beauty,835,50,0.0,0.0
card_p5_beauty,835,100,0.0,0.0
card_p5_beauty,835,200,0.0,0.0
card_p5_beauty,836,50,0.0,0.0
card_p5_beauty,836,100,0.0,0.0
card_p5_beauty,836,200,0.0,0.0
card_p5_beauty,837,50,0.0,0.0
card_p5_beauty,837,100,0.0,0.0
card_p5_beauty,837,200,0.0,0.0
card_p5_beauty,838,50,0.0,0.0
card_p5_beauty,838,100,0.0,0.0
card_p5_beauty,838,200,0.0,0.0
card_p5_beauty,839,50,0.0,0.0
card_p5_beauty,839,100,0.0,0.0
card_p5_beauty,839,200,0.0,0.0
card_p5_beauty,840,50,0.0,0.0
card_p5_beauty,840,100,0.0,0.0
card_p5_beauty,840,200,0.0,0.0
card_p5_beauty,841,50,0.0,0.0
card_p5_beauty,841,100,0.0,0.0
card_p5_beauty,841,200,1.0,0.0
card_p5_beauty,842,50,0.0,0.0
card_p5_beauty,842,100,0.0,0.0
card_p5_beauty,842,200,1.0,0.0
card_p5_beauty,843,50,0.0,0.0
card_p5_beauty,843,100,0.0,0.0
card_p5_beauty,843,200,0.0,0.0
card_p5_beauty,844,50,0.0,0.0
card_p5_beauty,844,100,0.0,0.0
card_p5_beauty,844,200,0.0,0.0
card_p5_beauty,845,50,0.0,0.0
card_p5_beauty,845,100,0.0,0.0
card_p5_beauty,845,200,0.0,0.0
card_p5_beauty,846,50,0.0,0.0
card_p5_beauty,846,100,0.0,0.0
card_p5_beauty,846,200,0.0,0.0
card_p5_beauty,847,50,0.0,0.0
card_p5_beauty,847,100,0.0,0.0
card_p5_beauty,847,200,0.0,0.0
card_p5_beauty,848,50,0.0,0.0
card_p5_beauty,848,100,0.0,0.0
card_p5_beauty,848,200,0.0,0.0
card_p5_beauty,849,50,0.0,0.0
card_p5_beauty,849,100,0.0,0.0
card_p5_beauty,849,200,0.0,0.0
card_p5_beauty,850,50,0.0,0.0
card_p5_beauty,850,100,0.0,0.0
card_p5_beauty,850,200,0.0,0.0
card_p5_beauty,851,50,0.0,0.0
card_p5_beauty,851,100,0.0,0.0
card_p5_beauty,851,200,0.0,0.0
card_p5_beauty,852,50,0.0,0.0
card_p5_beauty,852,100,0.0,0.0
card_p5_beauty,852,200,0.0,0.0
card_p5_beauty,853,50,0.0,0.0
card_p5_beauty,853,100,0.0,0.0
card_p5_beauty,853,200,0.0,0.0
card_p5_beauty,854,50,0.0,0.0
card_p5_beauty,854,100,0.0,0.0
card_p5_beauty,854,200,0.0,0.0
card_p5_beauty,855,50,0.0,0.0
card_p5_beauty,855,100,0.0,0.0
card_p5_beauty,855,200,0.0,0.0
card_p5_beauty,856,50,0.0,0.0
card_p5_beauty,856,100,0.0,0.0
card_p5_beauty,856,200,0.0,0.0
card_p5_beauty,857,50,0.0,0.0
card_p5_beauty,857,100,0.0,0.0
card_p5_beauty,857,200,0.0,0.0
card_p5_beauty,858,50,0.0,0.0
card_p5_beauty,858,100,0.0,0.0
card_p5_beauty,858,200,0.0,0.0
card_p5_beauty,859,50,0.0,0.0
card_p5_beauty,859,100,0.0,0.0
card_p5_beauty,859,200,0.0,0.0
card_p5_beauty,860,50,0.0,0.0
card_p5_beauty,860,100,0.0,0.0
card_p5_beauty,860,200,0.0,0.0
card_p5_beauty,861,50,0.0,0.0
card_p5_beauty,861,100,0.0,0.0
card_p5_beauty,861,200,0.0,0.0
card_p5_beauty,862,50,0.0,0.0
card_p5_beauty,862,100,0.0,0.0
card_p5_beauty,862,200,0.0,0.0
card_p5_beauty,863,50,0.0,0.0
card_p5_beauty,863,100,0.0,0.0
card_p5_beauty,863,200,0.0,0.0
card_p5_beauty,864,50,0.0,0.0
card_p5_beauty,864,100,0.0,0.0
card_p5_beauty,864,200,0.0,0.0
card_p5_beauty,865,50,0.0,0.0
card_p5_beauty,865,100,0.0,0.0
card_p5_beauty,865,200,0.0,0.0
card_p5_beauty,866,50,1.0,0.24465054211822604
card_p5_beauty,866,100,1.0,0.24465054211822604
card_p5_beauty,866,200,1.0,0.24465054211822604
card_p5_beauty,867,50,0.0,0.0
card_p5_beauty,867,100,0.0,0.0
card_p5_beauty,867,200,0.0,0.0
card_p5_beauty,868,50,0.0,0.0
card_p5_beauty,868,100,0.0,0.0
card_p5_beauty,868,200,0.0,0.0
card_p5_beauty,869,50,0.0,0.0
card_p5_beauty,869,100,0.0,0.0
card_p5_beauty,869,200,0.0,0.0
card_p5_beauty,870,50,0.0,0.0
card_p5_beauty,870,100,0.0,0.0
card_p5_beauty,870,200,0.0,0.0
card_p5_beauty,871,50,0.0,0.0
card_p5_beauty,871,100,0.0,0.0
card_p5_beauty,871,200,0.0,0.0
card_p5_beauty,872,50,0.0,0.0
card_p5_beauty,872,100,0.0,0.0
card_p5_beauty,872,200,0.0,0.0
card_p5_beauty,873,50,0.0,0.0
card_p5_beauty,873,100,0.0,0.0
card_p5_beauty,873,200,0.0,0.0
card_p5_beauty,874,50,0.0,0.0
card_p5_beauty,874,100,0.0,0.0
card_p5_beauty,874,200,0.0,0.0
card_p5_beauty,875,50,0.0,0.0
card_p5_beauty,875,100,0.0,0.0
card_p5_beauty,875,200,0.0,0.0
card_p5_beauty,876,50,1.0,0.5
card_p5_beauty,876,100,1.0,0.5
card_p5_beauty,876,200,1.0,0.5
card_p5_beauty,877,50,1.0,0.0
card_p5_beauty,877,100,1.0,0.0
card_p5_beauty,877,200,1.0,0.0
card_p5_beauty,878,50,0.0,0.0
card_p5_beauty,878,100,0.0,0.0
card_p5_beauty,878,200,0.0,0.0
card_p5_beauty,879,50,0.0,0.0
card_p5_beauty,879,100,0.0,0.0
card_p5_beauty,879,200,0.0,0.0
card_p5_beauty,880,50,0.0,0.0
card_p5_beauty,880,100,0.0,0.0
card_p5_beauty,880,200,0.0,0.0
card_p5_beauty,881,50,0.0,0.0
card_p5_beauty,881,100,0.0,0.0
card_p5_beauty,881,200,0.0,0.0
card_p5_beauty,882,50,0.0,0.0
card_p5_beauty,882,100,0.0,0.0
card_p5_beauty,882,200,0.0,0.0
card_p5_beauty,883,50,0.0,0.0
card_p5_beauty,883,100,0.0,0.0
card_p5_beauty,883,200,0.0,0.0
card_p5_beauty,884,50,0.0,0.0
card_p5_beauty,884,100,0.0,0.0
card_p5_beauty,884,200,1.0,0.0
card_p5_beauty,885,50,0.0,0.0
card_p5_beauty,885,100,0.0,0.0
card_p5_beauty,885,200,0.0,0.0
card_p5_beauty,886,50,0.0,0.0
card_p5_beauty,886,100,0.0,0.0
card_p5_beauty,886,200,0.0,0.0
card_p5_beauty,887,50,0.0,0.0
card_p5_beauty,887,100,0.0,0.0
card_p5_beauty,887,200,0.0,0.0
card_p5_beauty,888,50,0.0,0.0
card_p5_beauty,888,100,0.0,0.0
card_p5_beauty,888,200,0.0,0.0
card_p5_beauty,889,50,0.0,0.0
card_p5_beauty,889,100,0.0,0.0
card_p5_beauty,889,200,0.0,0.0
card_p5_beauty,890,50,0.0,0.0
card_p5_beauty,890,100,0.0,0.0
card_p5_beauty,890,200,0.0,0.0
card_p5_beauty,891,50,0.0,0.0
card_p5_beauty,891,100,0.0,0.0
card_p5_beauty,891,200,0.0,0.0
card_p5_beauty,892,50,0.0,0.0
card_p5_beauty,892,100,0.0,0.0
card_p5_beauty,892,200,0.0,0.0
card_p5_beauty,893,50,0.0,0.0
card_p5_beauty,893,100,0.0,0.0
card_p5_beauty,893,200,0.0,0.0
card_p5_beauty,894,50,0.0,0.0
card_p5_beauty,894,100,0.0,0.0
card_p5_beauty,894,200,0.0,0.0
card_p5_beauty,895,50,0.0,0.0
card_p5_beauty,895,100,0.0,0.0
card_p5_beauty,895,200,0.0,0.0
card_p5_beauty,896,50,0.0,0.0
card_p5_beauty,896,100,0.0,0.0
card_p5_beauty,896,200,0.0,0.0
card_p5_beauty,897,50,0.0,0.0
card_p5_beauty,897,100,0.0,0.0
card_p5_beauty,897,200,0.0,0.0
card_p5_beauty,898,50,0.0,0.0
card_p5_beauty,898,100,0.0,0.0
card_p5_beauty,898,200,0.0,0.0
card_p5_beauty,899,50,0.0,0.0
card_p5_beauty,899,100,0.0,0.0
card_p5_beauty,899,200,0.0,0.0
card_p5_beauty,900,50,0.0,0.0
card_p5_beauty,900,100,0.0,0.0
card_p5_beauty,900,200,0.0,0.0
card_p5_beauty,901,50,0.0,0.0
card_p5_beauty,901,100,0.0,0.0
card_p5_beauty,901,200,0.0,0.0
card_p5_beauty,902,50,0.0,0.0
card_p5_beauty,902,100,0.0,0.0
card_p5_beauty,902,200,0.0,0.0
card_p5_beauty,903,50,0.0,0.0
card_p5_beauty,903,100,0.0,0.0
card_p5_beauty,903,200,0.0,0.0
card_p5_beauty,904,50,0.0,0.0
card_p5_beauty,904,100,0.0,0.0
card_p5_beauty,904,200,0.0,0.0
card_p5_beauty,905,50,0.0,0.0
card_p5_beauty,905,100,0.0,0.0
card_p5_beauty,905,200,0.0,0.0
card_p5_beauty,906,50,0.0,0.0
card_p5_beauty,906,100,0.0,0.0
card_p5_beauty,906,200,0.0,0.0
card_p5_beauty,907,50,0.0,0.0
card_p5_beauty,907,100,0.0,0.0
card_p5_beauty,907,200,0.0,0.0
card_p5_beauty,908,50,0.0,0.0
card_p5_beauty,908,100,0.0,0.0
card_p5_beauty,908,200,0.0,0.0
card_p5_beauty,909,50,0.0,0.0
card_p5_beauty,909,100,0.0,0.0
card_p5_beauty,909,200,0.0,0.0
card_p5_beauty,910,50,0.0,0.0
card_p5_beauty,910,100,0.0,0.0
card_p5_beauty,910,200,0.0,0.0
card_p5_beauty,911,50,1.0,0.25
card_p5_beauty,911,100,1.0,0.25
card_p5_beauty,911,200,1.0,0.25
card_p5_beauty,912,50,0.0,0.0
card_p5_beauty,912,100,0.0,0.0
card_p5_beauty,912,200,0.0,0.0
card_p5_beauty,913,50,0.0,0.0
card_p5_beauty,913,100,0.0,0.0
card_p5_beauty,913,200,0.0,0.0
card_p5_beauty,914,50,0.0,0.0
card_p5_beauty,914,100,0.0,0.0
card_p5_beauty,914,200,0.0,0.0
card_p5_beauty,915,50,0.0,0.0
card_p5_beauty,915,100,0.0,0.0
card_p5_beauty,915,200,0.0,0.0
card_p5_beauty,916,50,0.0,0.0
card_p5_beauty,916,100,0.0,0.0
card_p5_beauty,916,200,0.0,0.0
card_p5_beauty,917,50,0.0,0.0
card_p5_beauty,917,100,0.0,0.0
card_p5_beauty,917,200,0.0,0.0
card_p5_beauty,918,50,0.0,0.0
card_p5_beauty,918,100,0.0,0.0
card_p5_beauty,918,200,1.0,0.0
card_p5_beauty,919,50,0.0,0.0
card_p5_beauty,919,100,0.0,0.0
card_p5_beauty,919,200,0.0,0.0
card_p5_beauty,920,50,1.0,0.2890648263178879
card_p5_beauty,920,100,1.0,0.2890648263178879
card_p5_beauty,920,200,1.0,0.2890648263178879
card_p5_beauty,921,50,1.0,0.0
card_p5_beauty,921,100,1.0,0.0
card_p5_beauty,921,200,1.0,0.0
card_p5_beauty,922,50,0.0,0.0
card_p5_beauty,922,100,0.0,0.0
card_p5_beauty,922,200,0.0,0.0
card_p5_beauty,923,50,0.0,0.0
card_p5_beauty,923,100,0.0,0.0
card_p5_beauty,923,200,0.0,0.0
card_p5_beauty,924,50,0.0,0.0
card_p5_beauty,924,100,0.0,0.0
card_p5_beauty,924,200,0.0,0.0
card_p5_beauty,925,50,0.0,0.0
card_p5_beauty,925,100,0.0,0.0
card_p5_beauty,925,200,0.0,0.0
card_p5_beauty,926,50,1.0,0.0
card_p5_beauty,926,100,1.0,0.0
card_p5_beauty,926,200,1.0,0.0
card_p5_beauty,927,50,0.0,0.0
card_p5_beauty,927,100,0.0,0.0
card_p5_beauty,927,200,1.0,0.0
card_p5_beauty,928,50,1.0,0.26264953503719357
card_p5_beauty,928,100,1.0,0.26264953503719357
card_p5_beauty,928,200,1.0,0.26264953503719357
card_p5_beauty,929,50,0.0,0.0
card_p5_beauty,929,100,0.0,0.0
card_p5_beauty,929,200,0.0,0.0
card_p5_beauty,930,50,0.0,0.0
card_p5_beauty,930,100,0.0,0.0
card_p5_beauty,930,200,0.0,0.0
card_p5_beauty,931,50,0.0,0.0
card_p5_beauty,931,100,0.0,0.0
card_p5_beauty,931,200,1.0,0.0
card_p5_beauty,932,50,0.0,0.0
card_p5_beauty,932,100,0.0,0.0
card_p5_beauty,932,200,0.0,0.0
card_p5_beauty,933,50,0.0,0.0
card_p5_beauty,933,100,0.0,0.0
card_p5_beauty,933,200,0.0,0.0
card_p5_beauty,934,50,0.0,0.0
card_p5_beauty,934,100,0.0,0.0
card_p5_beauty,934,200,0.0,0.0
card_p5_beauty,935,50,0.0,0.0
card_p5_beauty,935,100,0.0,0.0
card_p5_beauty,935,200,0.0,0.0
card_p5_beauty,936,50,0.0,0.0
card_p5_beauty,936,100,0.0,0.0
card_p5_beauty,936,200,0.0,0.0
card_p5_beauty,937,50,0.0,0.0
card_p5_beauty,937,100,0.0,0.0
card_p5_beauty,937,200,0.0,0.0
card_p5_beauty,938,50,0.0,0.0
card_p5_beauty,938,100,0.0,0.0
card_p5_beauty,938,200,1.0,0.0
card_p5_beauty,939,50,0.0,0.0
card_p5_beauty,939,100,0.0,0.0
card_p5_beauty,939,200,0.0,0.0
card_p5_beauty,940,50,0.0,0.0
card_p5_beauty,940,100,0.0,0.0
card_p5_beauty,940,200,0.0,0.0
card_p5_beauty,941,50,0.0,0.0
card_p5_beauty,941,100,0.0,0.0
card_p5_beauty,941,200,0.0,0.0
card_p5_beauty,942,50,0.0,0.0
card_p5_beauty,942,100,0.0,0.0
card_p5_beauty,942,200,0.0,0.0
card_p5_beauty,943,50,0.0,0.0
card_p5_beauty,943,100,0.0,0.0
card_p5_beauty,943,200,0.0,0.0
card_p5_beauty,944,50,0.0,0.0
card_p5_beauty,944,100,0.0,0.0
card_p5_beauty,944,200,0.0,0.0
card_p5_beauty,945,50,0.0,0.0
card_p5_beauty,945,100,0.0,0.0
card_p5_beauty,945,200,0.0,0.0
card_p5_beauty,946,50,0.0,0.0
card_p5_beauty,946,100,0.0,0.0
card_p5_beauty,946,200,0.0,0.0
card_p5_beauty,947,50,0.0,0.0
card_p5_beauty,947,100,0.0,0.0
card_p5_beauty,947,200,0.0,0.0
card_p5_beauty,948,50,0.0,0.0
card_p5_beauty,948,100,0.0,0.0
card_p5_beauty,948,200,0.0,0.0
card_p5_beauty,949,50,0.0,0.0
card_p5_beauty,949,100,0.0,0.0
card_p5_beauty,949,200,0.0,0.0
card_p5_beauty,950,50,0.0,0.0
card_p5_beauty,950,100,0.0,0.0
card_p5_beauty,950,200,0.0,0.0
card_p5_beauty,951,50,0.0,0.0
card_p5_beauty,951,100,0.0,0.0
card_p5_beauty,951,200,0.0,0.0
card_p5_beauty,952,50,0.0,0.0
card_p5_beauty,952,100,0.0,0.0
card_p5_beauty,952,200,0.0,0.0
card_p5_beauty,953,50,0.0,0.0
card_p5_beauty,953,100,0.0,0.0
card_p5_beauty,953,200,0.0,0.0
card_p5_beauty,954,50,0.0,0.0
card_p5_beauty,954,100,0.0,0.0
card_p5_beauty,954,200,0.0,0.0
card_p5_beauty,955,50,0.0,0.0
card_p5_beauty,955,100,0.0,0.0
card_p5_beauty,955,200,0.0,0.0
card_p5_beauty,956,50,0.0,0.0
card_p5_beauty,956,100,0.0,0.0
card_p5_beauty,956,200,0.0,0.0
card_p5_beauty,957,50,0.0,0.0
card_p5_beauty,957,100,0.0,0.0
card_p5_beauty,957,200,0.0,0.0
card_p5_beauty,958,50,0.0,0.0
card_p5_beauty,958,100,0.0,0.0
card_p5_beauty,958,200,0.0,0.0
card_p5_beauty,959,50,0.0,0.0
card_p5_beauty,959,100,0.0,0.0
card_p5_beauty,959,200,0.0,0.0
card_p5_beauty,960,50,0.0,0.0
card_p5_beauty,960,100,0.0,0.0
card_p5_beauty,960,200,0.0,0.0
card_p5_beauty,961,50,0.0,0.0
card_p5_beauty,961,100,0.0,0.0
card_p5_beauty,961,200,0.0,0.0
card_p5_beauty,962,50,0.0,0.0
card_p5_beauty,962,100,0.0,0.0
card_p5_beauty,962,200,0.0,0.0
card_p5_beauty,963,50,0.0,0.0
card_p5_beauty,963,100,0.0,0.0
card_p5_beauty,963,200,0.0,0.0
card_p5_beauty,964,50,0.0,0.0
card_p5_beauty,964,100,0.0,0.0
card_p5_beauty,964,200,0.0,0.0
card_p5_beauty,965,50,0.0,0.0
card_p5_beauty,965,100,0.0,0.0
card_p5_beauty,965,200,0.0,0.0
card_p5_beauty,966,50,0.0,0.0
card_p5_beauty,966,100,0.0,0.0
card_p5_beauty,966,200,0.0,0.0
card_p5_beauty,967,50,1.0,0.25
card_p5_beauty,967,100,1.0,0.25
card_p5_beauty,967,200,1.0,0.25
card_p5_beauty,968,50,0.0,0.0
card_p5_beauty,968,100,0.0,0.0
card_p5_beauty,968,200,0.0,0.0
card_p5_beauty,969,50,0.0,0.0
card_p5_beauty,969,100,0.0,0.0
card_p5_beauty,969,200,0.0,0.0
card_p5_beauty,970,50,0.0,0.0
card_p5_beauty,970,100,0.0,0.0
card_p5_beauty,970,200,0.0,0.0
card_p5_beauty,971,50,0.0,0.0
card_p5_beauty,971,100,0.0,0.0
card_p5_beauty,971,200,0.0,0.0
card_p5_beauty,972,50,0.0,0.0
card_p5_beauty,972,100,0.0,0.0
card_p5_beauty,972,200,0.0,0.0
card_p5_beauty,973,50,0.0,0.0
card_p5_beauty,973,100,0.0,0.0
card_p5_beauty,973,200,0.0,0.0
card_p5_beauty,974,50,0.0,0.0
card_p5_beauty,974,100,0.0,0.0
card_p5_beauty,974,200,0.0,0.0
card_p5_beauty,975,50,0.0,0.0
card_p5_beauty,975,100,0.0,0.0
card_p5_beauty,975,200,0.0,0.0
card_p5_beauty,976,50,0.0,0.0
card_p5_beauty,976,100,0.0,0.0
card_p5_beauty,976,200,0.0,0.0
card_p5_beauty,977,50,0.0,0.0
card_p5_beauty,977,100,0.0,0.0
card_p5_beauty,977,200,0.0,0.0
card_p5_beauty,978,50,0.0,0.0
card_p5_beauty,978,100,0.0,0.0
card_p5_beauty,978,200,0.0,0.0
card_p5_beauty,979,50,0.0,0.0
card_p5_beauty,979,100,0.0,0.0
card_p5_beauty,979,200,0.0,0.0
card_p5_beauty,980,50,0.0,0.0
card_p5_beauty,980,100,0.0,0.0
card_p5_beauty,980,200,0.0,0.0
card_p5_beauty,981,50,0.0,0.0
card_p5_beauty,981,100,0.0,0.0
card_p5_beauty,981,200,0.0,0.0
card_p5_beauty,982,50,0.0,0.0
card_p5_beauty,982,100,0.0,0.0
card_p5_beauty,982,200,0.0,0.0
card_p5_beauty,983,50,0.0,0.0
card_p5_beauty,983,100,0.0,0.0
card_p5_beauty,983,200,0.0,0.0
card_p5_beauty,984,50,0.0,0.0
card_p5_beauty,984,100,0.0,0.0
card_p5_beauty,984,200,0.0,0.0
card_p5_beauty,985,50,0.0,0.0
card_p5_beauty,985,100,0.0,0.0
card_p5_beauty,985,200,0.0,0.0
card_p5_beauty,986,50,0.0,0.0
card_p5_beauty,986,100,0.0,0.0
card_p5_beauty,986,200,0.0,0.0
card_p5_beauty,987,50,0.0,0.0
card_p5_beauty,987,100,0.0,0.0
card_p5_beauty,987,200,0.0,0.0
card_p5_beauty,988,50,0.0,0.0
card_p5_beauty,988,100,0.0,0.0
card_p5_beauty,988,200,0.0,0.0
card_p5_beauty,989,50,0.0,0.0
card_p5_beauty,989,100,0.0,0.0
card_p5_beauty,989,200,0.0,0.0
card_p5_beauty,990,50,0.0,0.0
card_p5_beauty,990,100,0.0,0.0
card_p5_beauty,990,200,0.0,0.0
card_p5_beauty,991,50,0.0,0.0
card_p5_beauty,991,100,0.0,0.0
card_p5_beauty,991,200,0.0,0.0
card_p5_beauty,992,50,0.0,0.0
card_p5_beauty,992,100,0.0,0.0
card_p5_beauty,992,200,0.0,0.0
card_p5_beauty,993,50,0.0,0.0
card_p5_beauty,993,100,0.0,0.0
card_p5_beauty,993,200,0.0,0.0
card_p5_beauty,994,50,0.0,0.0
card_p5_beauty,994,100,0.0,0.0
card_p5_beauty,994,200,0.0,0.0
card_p5_beauty,995,50,0.0,0.0
card_p5_beauty,995,100,0.0,0.0
card_p5_beauty,995,200,0.0,0.0
card_p5_beauty,996,50,0.0,0.0
card_p5_beauty,996,100,0.0,0.0
card_p5_beauty,996,200,0.0,0.0
card_p5_beauty,997,50,0.0,0.0
card_p5_beauty,997,100,0.0,0.0
card_p5_beauty,997,200,1.0,0.0
card_p5_beauty,998,50,1.0,0.0
card_p5_beauty,998,100,1.0,0.0
card_p5_beauty,998,200,1.0,0.0
card_p5_beauty,999,50,0.0,0.0
card_p5_beauty,999,100,0.0,0.0
card_p5_beauty,999,200,0.0,0.0
card_p5_beauty,1000,50,0.0,0.0
card_p5_beauty,1000,100,0.0,0.0
card_p5_beauty,1000,200,0.0,0.0
card_p5_beauty,1001,50,0.0,0.0
card_p5_beauty,1001,100,0.0,0.0
card_p5_beauty,1001,200,0.0,0.0
card_p5_beauty,1002,50,0.0,0.0
card_p5_beauty,1002,100,0.0,0.0
card_p5_beauty,1002,200,0.0,0.0
card_p5_beauty,1003,50,0.0,0.0
card_p5_beauty,1003,100,0.0,0.0
card_p5_beauty,1003,200,0.0,0.0
card_p5_beauty,1004,50,1.0,0.6309297535714575
card_p5_beauty,1004,100,1.0,0.6309297535714575
card_p5_beauty,1004,200,1.0,0.6309297535714575
card_p5_beauty,1005,50,1.0,0.0
card_p5_beauty,1005,100,1.0,0.0
card_p5_beauty,1005,200,1.0,0.0
card_p5_beauty,1006,50,0.0,0.0
card_p5_beauty,1006,100,0.0,0.0
card_p5_beauty,1006,200,0.0,0.0
card_p5_beauty,1007,50,0.0,0.0
card_p5_beauty,1007,100,0.0,0.0
card_p5_beauty,1007,200,0.0,0.0
card_p5_beauty,1008,50,0.0,0.0
card_p5_beauty,1008,100,0.0,0.0
card_p5_beauty,1008,200,0.0,0.0
card_p5_beauty,1009,50,0.0,0.0
card_p5_beauty,1009,100,0.0,0.0
card_p5_beauty,1009,200,1.0,0.0
card_p5_beauty,1010,50,0.0,0.0
card_p5_beauty,1010,100,0.0,0.0
card_p5_beauty,1010,200,0.0,0.0
card_p5_beauty,1011,50,0.0,0.0
card_p5_beauty,1011,100,0.0,0.0
card_p5_beauty,1011,200,0.0,0.0
card_p5_beauty,1012,50,0.0,0.0
card_p5_beauty,1012,100,0.0,0.0
card_p5_beauty,1012,200,0.0,0.0
card_p5_beauty,1013,50,0.0,0.0
card_p5_beauty,1013,100,0.0,0.0
card_p5_beauty,1013,200,0.0,0.0
card_p5_beauty,1014,50,0.0,0.0
card_p5_beauty,1014,100,0.0,0.0
card_p5_beauty,1014,200,0.0,0.0
card_p5_beauty,1015,50,0.0,0.0
card_p5_beauty,1015,100,0.0,0.0
card_p5_beauty,1015,200,0.0,0.0
card_p5_beauty,1016,50,0.0,0.0
card_p5_beauty,1016,100,0.0,0.0
card_p5_beauty,1016,200,0.0,0.0
card_p5_beauty,1017,50,0.0,0.0
card_p5_beauty,1017,100,0.0,0.0
card_p5_beauty,1017,200,0.0,0.0
card_p5_beauty,1018,50,0.0,0.0
card_p5_beauty,1018,100,1.0,0.0
card_p5_beauty,1018,200,1.0,0.0
card_p5_beauty,1019,50,0.0,0.0
card_p5_beauty,1019,100,0.0,0.0
card_p5_beauty,1019,200,0.0,0.0
card_p5_beauty,1020,50,0.0,0.0
card_p5_beauty,1020,100,0.0,0.0
card_p5_beauty,1020,200,0.0,0.0
card_p5_beauty,1021,50,0.0,0.0
card_p5_beauty,1021,100,0.0,0.0
card_p5_beauty,1021,200,0.0,0.0
card_p5_beauty,1022,50,0.0,0.0
card_p5_beauty,1022,100,0.0,0.0
card_p5_beauty,1022,200,0.0,0.0
card_p5_beauty,1023,50,0.0,0.0
card_p5_beauty,1023,100,0.0,0.0
card_p5_beauty,1023,200,0.0,0.0
card_p5_beauty,1024,50,0.0,0.0
card_p5_beauty,1024,100,0.0,0.0
card_p5_beauty,1024,200,0.0,0.0
card_p5_beauty,1025,50,0.0,0.0
card_p5_beauty,1025,100,0.0,0.0
card_p5_beauty,1025,200,0.0,0.0
card_p5_beauty,1026,50,0.0,0.0
card_p5_beauty,1026,100,0.0,0.0
card_p5_beauty,1026,200,0.0,0.0
card_p5_beauty,1027,50,0.0,0.0
card_p5_beauty,1027,100,0.0,0.0
card_p5_beauty,1027,200,0.0,0.0
card_p5_beauty,1028,50,0.0,0.0
card_p5_beauty,1028,100,0.0,0.0
card_p5_beauty,1028,200,0.0,0.0
card_p5_beauty,1029,50,0.0,0.0
card_p5_beauty,1029,100,0.0,0.0
card_p5_beauty,1029,200,0.0,0.0
card_p5_beauty,1030,50,0.0,0.0
card_p5_beauty,1030,100,0.0,0.0
card_p5_beauty,1030,200,0.0,0.0
card_p5_beauty,1031,50,0.0,0.0
card_p5_beauty,1031,100,0.0,0.0
card_p5_beauty,1031,200,0.0,0.0
card_p5_beauty,1032,50,0.0,0.0
card_p5_beauty,1032,100,0.0,0.0
card_p5_beauty,1032,200,0.0,0.0
card_p5_beauty,1033,50,0.0,0.0
card_p5_beauty,1033,100,0.0,0.0
card_p5_beauty,1033,200,0.0,0.0
card_p5_beauty,1034,50,0.0,0.0
card_p5_beauty,1034,100,0.0,0.0
card_p5_beauty,1034,200,0.0,0.0
card_p5_beauty,1035,50,0.0,0.0
card_p5_beauty,1035,100,0.0,0.0
card_p5_beauty,1035,200,0.0,0.0
card_p5_beauty,1036,50,0.0,0.0
card_p5_beauty,1036,100,0.0,0.0
card_p5_beauty,1036,200,0.0,0.0
card_p5_beauty,1037,50,0.0,0.0
card_p5_beauty,1037,100,0.0,0.0
card_p5_beauty,1037,200,0.0,0.0
card_p5_beauty,1038,50,0.0,0.0
card_p5_beauty,1038,100,0.0,0.0
card_p5_beauty,1038,200,0.0,0.0
card_p5_beauty,1039,50,0.0,0.0
card_p5_beauty,1039,100,0.0,0.0
card_p5_beauty,1039,200,0.0,0.0
card_p5_beauty,1040,50,0.0,0.0
card_p5_beauty,1040,100,0.0,0.0
card_p5_beauty,1040,200,0.0,0.0
card_p5_beauty,1041,50,0.0,0.0
card_p5_beauty,1041,100,0.0,0.0
card_p5_beauty,1041,200,0.0,0.0
card_p5_beauty,1042,50,0.0,0.0
card_p5_beauty,1042,100,0.0,0.0
card_p5_beauty,1042,200,0.0,0.0
card_p5_beauty,1043,50,0.0,0.0
card_p5_beauty,1043,100,0.0,0.0
card_p5_beauty,1043,200,0.0,0.0
card_p5_beauty,1044,50,0.0,0.0
card_p5_beauty,1044,100,0.0,0.0
card_p5_beauty,1044,200,0.0,0.0
card_p5_beauty,1045,50,0.0,0.0
card_p5_beauty,1045,100,0.0,0.0
card_p5_beauty,1045,200,0.0,0.0
card_p5_beauty,1046,50,0.0,0.0
card_p5_beauty,1046,100,0.0,0.0
card_p5_beauty,1046,200,0.0,0.0
card_p5_beauty,1047,50,0.0,0.0
card_p5_beauty,1047,100,0.0,0.0
card_p5_beauty,1047,200,0.0,0.0
card_p5_beauty,1048,50,0.0,0.0
card_p5_beauty,1048,100,0.0,0.0
card_p5_beauty,1048,200,0.0,0.0
card_p5_beauty,1049,50,0.0,0.0
card_p5_beauty,1049,100,0.0,0.0
card_p5_beauty,1049,200,0.0,0.0
card_p5_beauty,1050,50,0.0,0.0
card_p5_beauty,1050,100,0.0,0.0
card_p5_beauty,1050,200,0.0,0.0
card_p5_beauty,1051,50,1.0,0.0
card_p5_beauty,1051,100,1.0,0.0
card_p5_beauty,1051,200,1.0,0.0
card_p5_beauty,1052,50,0.0,0.0
card_p5_beauty,1052,100,0.0,0.0
card_p5_beauty,1052,200,1.0,0.0
card_p5_beauty,1053,50,0.0,0.0
card_p5_beauty,1053,100,0.0,0.0
card_p5_beauty,1053,200,0.0,0.0
card_p5_beauty,1054,50,0.0,0.0
card_p5_beauty,1054,100,0.0,0.0
card_p5_beauty,1054,200,0.0,0.0
card_p5_beauty,1055,50,0.0,0.0
card_p5_beauty,1055,100,0.0,0.0
card_p5_beauty,1055,200,0.0,0.0
card_p5_beauty,1056,50,0.0,0.0
card_p5_beauty,1056,100,0.0,0.0
card_p5_beauty,1056,200,0.0,0.0
card_p5_beauty,1057,50,0.0,0.0
card_p5_beauty,1057,100,0.0,0.0
card_p5_beauty,1057,200,0.0,0.0
card_p5_beauty,1058,50,0.0,0.0
card_p5_beauty,1058,100,0.0,0.0
card_p5_beauty,1058,200,0.0,0.0
card_p5_beauty,1059,50,0.0,0.0
card_p5_beauty,1059,100,0.0,0.0
card_p5_beauty,1059,200,0.0,0.0
card_p5_beauty,1060,50,0.0,0.0
card_p5_beauty,1060,100,0.0,0.0
card_p5_beauty,1060,200,0.0,0.0
card_p5_beauty,1061,50,0.0,0.0
card_p5_beauty,1061,100,0.0,0.0
card_p5_beauty,1061,200,0.0,0.0
card_p5_beauty,1062,50,0.0,0.0
card_p5_beauty,1062,100,1.0,0.0
card_p5_beauty,1062,200,1.0,0.0
card_p5_beauty,1063,50,1.0,0.26264953503719357
card_p5_beauty,1063,100,1.0,0.26264953503719357
card_p5_beauty,1063,200,1.0,0.26264953503719357
card_p5_beauty,1064,50,0.0,0.0
card_p5_beauty,1064,100,0.0,0.0
card_p5_beauty,1064,200,0.0,0.0
card_p5_beauty,1065,50,0.0,0.0
card_p5_beauty,1065,100,0.0,0.0
card_p5_beauty,1065,200,0.0,0.0
card_p5_beauty,1066,50,0.0,0.0
card_p5_beauty,1066,100,0.0,0.0
card_p5_beauty,1066,200,0.0,0.0
card_p5_beauty,1067,50,0.0,0.0
card_p5_beauty,1067,100,0.0,0.0
card_p5_beauty,1067,200,0.0,0.0
card_p5_beauty,1068,50,0.0,0.0
card_p5_beauty,1068,100,0.0,0.0
card_p5_beauty,1068,200,0.0,0.0
card_p5_beauty,1069,50,0.0,0.0
card_p5_beauty,1069,100,0.0,0.0
card_p5_beauty,1069,200,0.0,0.0
card_p5_beauty,1070,50,0.0,0.0
card_p5_beauty,1070,100,0.0,0.0
card_p5_beauty,1070,200,1.0,0.0
card_p5_beauty,1071,50,0.0,0.0
card_p5_beauty,1071,100,0.0,0.0
card_p5_beauty,1071,200,0.0,0.0
card_p5_beauty,1072,50,0.0,0.0
card_p5_beauty,1072,100,0.0,0.0
card_p5_beauty,1072,200,0.0,0.0
card_p5_beauty,1073,50,0.0,0.0
card_p5_beauty,1073,100,0.0,0.0
card_p5_beauty,1073,200,0.0,0.0
card_p5_beauty,1074,50,0.0,0.0
card_p5_beauty,1074,100,0.0,0.0
card_p5_beauty,1074,200,0.0,0.0
card_p5_beauty,1075,50,0.0,0.0
card_p5_beauty,1075,100,0.0,0.0
card_p5_beauty,1075,200,0.0,0.0
card_p5_beauty,1076,50,0.0,0.0
card_p5_beauty,1076,100,0.0,0.0
card_p5_beauty,1076,200,0.0,0.0
card_p5_beauty,1077,50,0.0,0.0
card_p5_beauty,1077,100,0.0,0.0
card_p5_beauty,1077,200,0.0,0.0
card_p5_beauty,1078,50,1.0,0.0
card_p5_beauty,1078,100,1.0,0.0
card_p5_beauty,1078,200,1.0,0.0
card_p5_beauty,1079,50,0.0,0.0
card_p5_beauty,1079,100,0.0,0.0
card_p5_beauty,1079,200,0.0,0.0
card_p5_beauty,1080,50,0.0,0.0
card_p5_beauty,1080,100,0.0,0.0
card_p5_beauty,1080,200,0.0,0.0
card_p5_beauty,1081,50,0.0,0.0
card_p5_beauty,1081,100,0.0,0.0
card_p5_beauty,1081,200,0.0,0.0
card_p5_beauty,1082,50,0.0,0.0
card_p5_beauty,1082,100,0.0,0.0
card_p5_beauty,1082,200,0.0,0.0
card_p5_beauty,1083,50,0.0,0.0
card_p5_beauty,1083,100,0.0,0.0
card_p5_beauty,1083,200,0.0,0.0
card_p5_beauty,1084,50,0.0,0.0
card_p5_beauty,1084,100,0.0,0.0
card_p5_beauty,1084,200,0.0,0.0
card_p5_beauty,1085,50,0.0,0.0
card_p5_beauty,1085,100,0.0,0.0
card_p5_beauty,1085,200,0.0,0.0
card_p5_beauty,1086,50,0.0,0.0
card_p5_beauty,1086,100,0.0,0.0
card_p5_beauty,1086,200,0.0,0.0
card_p5_beauty,1087,50,0.0,0.0
card_p5_beauty,1087,100,0.0,0.0
card_p5_beauty,1087,200,0.0,0.0
card_p5_beauty,1088,50,0.0,0.0
card_p5_beauty,1088,100,0.0,0.0
card_p5_beauty,1088,200,0.0,0.0
card_p5_beauty,1089,50,0.0,0.0
card_p5_beauty,1089,100,1.0,0.0
card_p5_beauty,1089,200,1.0,0.0
card_p5_beauty,1090,50,0.0,0.0
card_p5_beauty,1090,100,0.0,0.0
card_p5_beauty,1090,200,0.0,0.0
card_p5_beauty,1091,50,0.0,0.0
card_p5_beauty,1091,100,0.0,0.0
card_p5_beauty,1091,200,0.0,0.0
card_p5_beauty,1092,50,0.0,0.0
card_p5_beauty,1092,100,0.0,0.0
card_p5_beauty,1092,200,0.0,0.0
card_p5_beauty,1093,50,0.0,0.0
card_p5_beauty,1093,100,0.0,0.0
card_p5_beauty,1093,200,0.0,0.0
card_p5_beauty,1094,50,0.0,0.0
card_p5_beauty,1094,100,0.0,0.0
card_p5_beauty,1094,200,1.0,0.0
card_p5_beauty,1095,50,0.0,0.0
card_p5_beauty,1095,100,0.0,0.0
card_p5_beauty,1095,200,0.0,0.0
card_p5_beauty,1096,50,0.0,0.0
card_p5_beauty,1096,100,0.0,0.0
card_p5_beauty,1096,200,0.0,0.0
card_p5_beauty,1097,50,0.0,0.0
card_p5_beauty,1097,100,0.0,0.0
card_p5_beauty,1097,200,0.0,0.0
card_p5_beauty,1098,50,0.0,0.0
card_p5_beauty,1098,100,0.0,0.0
card_p5_beauty,1098,200,0.0,0.0
card_p5_beauty,1099,50,0.0,0.0
card_p5_beauty,1099,100,0.0,0.0
card_p5_beauty,1099,200,0.0,0.0
card_p5_beauty,1100,50,0.0,0.0
card_p5_beauty,1100,100,0.0,0.0
card_p5_beauty,1100,200,0.0,0.0
card_p5_beauty,1101,50,0.0,0.0
card_p5_beauty,1101,100,0.0,0.0
card_p5_beauty,1101,200,0.0,0.0
card_p5_beauty,1102,50,0.0,0.0
card_p5_beauty,1102,100,1.0,0.0
card_p5_beauty,1102,200,1.0,0.0
card_p5_beauty,1103,50,0.0,0.0
card_p5_beauty,1103,100,0.0,0.0
card_p5_beauty,1103,200,0.0,0.0
card_p5_beauty,1104,50,0.0,0.0
card_p5_beauty,1104,100,0.0,0.0
card_p5_beauty,1104,200,0.0,0.0
card_p5_beauty,1105,50,0.0,0.0
card_p5_beauty,1105,100,0.0,0.0
card_p5_beauty,1105,200,0.0,0.0
card_p5_beauty,1106,50,0.0,0.0
card_p5_beauty,1106,100,0.0,0.0
card_p5_beauty,1106,200,0.0,0.0
card_p5_beauty,1107,50,0.0,0.0
card_p5_beauty,1107,100,0.0,0.0
card_p5_beauty,1107,200,0.0,0.0
card_p5_beauty,1108,50,0.0,0.0
card_p5_beauty,1108,100,0.0,0.0
card_p5_beauty,1108,200,0.0,0.0
card_p5_beauty,1109,50,0.0,0.0
card_p5_beauty,1109,100,0.0,0.0
card_p5_beauty,1109,200,0.0,0.0
card_p5_beauty,1110,50,0.0,0.0
card_p5_beauty,1110,100,0.0,0.0
card_p5_beauty,1110,200,0.0,0.0
card_p5_beauty,1111,50,0.0,0.0
card_p5_beauty,1111,100,1.0,0.0
card_p5_beauty,1111,200,1.0,0.0
card_p5_beauty,1112,50,0.0,0.0
card_p5_beauty,1112,100,0.0,0.0
card_p5_beauty,1112,200,0.0,0.0
card_p5_beauty,1113,50,0.0,0.0
card_p5_beauty,1113,100,0.0,0.0
card_p5_beauty,1113,200,0.0,0.0
card_p5_beauty,1114,50,0.0,0.0
card_p5_beauty,1114,100,0.0,0.0
card_p5_beauty,1114,200,0.0,0.0
card_p5_beauty,1115,50,0.0,0.0
card_p5_beauty,1115,100,0.0,0.0
card_p5_beauty,1115,200,0.0,0.0
card_p5_beauty,1116,50,0.0,0.0
card_p5_beauty,1116,100,0.0,0.0
card_p5_beauty,1116,200,0.0,0.0
card_p5_beauty,1117,50,0.0,0.0
card_p5_beauty,1117,100,0.0,0.0
card_p5_beauty,1117,200,0.0,0.0
card_p5_beauty,1118,50,0.0,0.0
card_p5_beauty,1118,100,0.0,0.0
card_p5_beauty,1118,200,0.0,0.0
card_p5_beauty,1119,50,0.0,0.0
card_p5_beauty,1119,100,0.0,0.0
card_p5_beauty,1119,200,0.0,0.0
card_p5_beauty,1120,50,0.0,0.0
card_p5_beauty,1120,100,0.0,0.0
card_p5_beauty,1120,200,0.0,0.0
card_p5_beauty,1121,50,0.0,0.0
card_p5_beauty,1121,100,0.0,0.0
card_p5_beauty,1121,200,0.0,0.0
card_p5_beauty,1122,50,0.0,0.0
card_p5_beauty,1122,100,0.0,0.0
card_p5_beauty,1122,200,0.0,0.0
card_p5_beauty,1123,50,0.0,0.0
card_p5_beauty,1123,100,0.0,0.0
card_p5_beauty,1123,200,0.0,0.0
card_p5_beauty,1124,50,0.0,0.0
card_p5_beauty,1124,100,0.0,0.0
card_p5_beauty,1124,200,0.0,0.0
card_p5_beauty,1125,50,0.0,0.0
card_p5_beauty,1125,100,0.0,0.0
card_p5_beauty,1125,200,0.0,0.0
card_p5_beauty,1126,50,0.0,0.0
card_p5_beauty,1126,100,0.0,0.0
card_p5_beauty,1126,200,1.0,0.0
card_p5_beauty,1127,50,0.0,0.0
card_p5_beauty,1127,100,0.0,0.0
card_p5_beauty,1127,200,0.0,0.0
card_p5_beauty,1128,50,0.0,0.0
card_p5_beauty,1128,100,0.0,0.0
card_p5_beauty,1128,200,0.0,0.0
card_p5_beauty,1129,50,0.0,0.0
card_p5_beauty,1129,100,1.0,0.0
card_p5_beauty,1129,200,1.0,0.0
card_p5_beauty,1130,50,0.0,0.0
card_p5_beauty,1130,100,0.0,0.0
card_p5_beauty,1130,200,0.0,0.0
card_p5_beauty,1131,50,0.0,0.0
card_p5_beauty,1131,100,0.0,0.0
card_p5_beauty,1131,200,0.0,0.0
card_p5_beauty,1132,50,0.0,0.0
card_p5_beauty,1132,100,0.0,0.0
card_p5_beauty,1132,200,0.0,0.0
card_p5_beauty,1133,50,0.0,0.0
card_p5_beauty,1133,100,0.0,0.0
card_p5_beauty,1133,200,0.0,0.0
card_p5_beauty,1134,50,0.0,0.0
card_p5_beauty,1134,100,0.0,0.0
card_p5_beauty,1134,200,0.0,0.0
card_p5_beauty,1135,50,0.0,0.0
card_p5_beauty,1135,100,0.0,0.0
card_p5_beauty,1135,200,0.0,0.0
card_p5_beauty,1136,50,0.0,0.0
card_p5_beauty,1136,100,0.0,0.0
card_p5_beauty,1136,200,0.0,0.0
card_p5_beauty,1137,50,0.0,0.0
card_p5_beauty,1137,100,0.0,0.0
card_p5_beauty,1137,200,0.0,0.0
card_p5_beauty,1138,50,0.0,0.0
card_p5_beauty,1138,100,0.0,0.0
card_p5_beauty,1138,200,0.0,0.0
card_p5_beauty,1139,50,0.0,0.0
card_p5_beauty,1139,100,0.0,0.0
card_p5_beauty,1139,200,0.0,0.0
card_p5_beauty,1140,50,0.0,0.0
card_p5_beauty,1140,100,0.0,0.0
card_p5_beauty,1140,200,0.0,0.0
card_p5_beauty,1141,50,0.0,0.0
card_p5_beauty,1141,100,0.0,0.0
card_p5_beauty,1141,200,0.0,0.0
card_p5_beauty,1142,50,0.0,0.0
card_p5_beauty,1142,100,0.0,0.0
card_p5_beauty,1142,200,0.0,0.0
card_p5_beauty,1143,50,0.0,0.0
card_p5_beauty,1143,100,0.0,0.0
card_p5_beauty,1143,200,0.0,0.0
card_p5_beauty,1144,50,0.0,0.0
card_p5_beauty,1144,100,0.0,0.0
card_p5_beauty,1144,200,0.0,0.0
card_p5_beauty,1145,50,0.0,0.0
card_p5_beauty,1145,100,0.0,0.0
card_p5_beauty,1145,200,0.0,0.0
card_p5_beauty,1146,50,0.0,0.0
card_p5_beauty,1146,100,0.0,0.0
card_p5_beauty,1146,200,0.0,0.0
card_p5_beauty,1147,50,0.0,0.0
card_p5_beauty,1147,100,0.0,0.0
card_p5_beauty,1147,200,0.0,0.0
card_p5_beauty,1148,50,0.0,0.0
card_p5_beauty,1148,100,0.0,0.0
card_p5_beauty,1148,200,0.0,0.0
card_p5_beauty,1149,50,0.0,0.0
card_p5_beauty,1149,100,0.0,0.0
card_p5_beauty,1149,200,0.0,0.0
card_p5_beauty,1150,50,0.0,0.0
card_p5_beauty,1150,100,0.0,0.0
card_p5_beauty,1150,200,0.0,0.0
card_p5_beauty,1151,50,0.0,0.0
card_p5_beauty,1151,100,0.0,0.0
card_p5_beauty,1151,200,1.0,0.0
card_p5_beauty,1152,50,0.0,0.0
card_p5_beauty,1152,100,0.0,0.0
card_p5_beauty,1152,200,0.0,0.0
card_p5_beauty,1153,50,0.0,0.0
card_p5_beauty,1153,100,0.0,0.0
card_p5_beauty,1153,200,0.0,0.0
card_p5_beauty,1154,50,0.0,0.0
card_p5_beauty,1154,100,0.0,0.0
card_p5_beauty,1154,200,0.0,0.0
card_p5_beauty,1155,50,0.0,0.0
card_p5_beauty,1155,100,0.0,0.0
card_p5_beauty,1155,200,0.0,0.0
card_p5_beauty,1156,50,0.0,0.0
card_p5_beauty,1156,100,0.0,0.0
card_p5_beauty,1156,200,0.0,0.0
card_p5_beauty,1157,50,1.0,0.0
card_p5_beauty,1157,100,1.0,0.0
card_p5_beauty,1157,200,1.0,0.0
card_p5_beauty,1158,50,0.0,0.0
card_p5_beauty,1158,100,0.0,0.0
card_p5_beauty,1158,200,0.0,0.0
card_p5_beauty,1159,50,0.0,0.0
card_p5_beauty,1159,100,0.0,0.0
card_p5_beauty,1159,200,0.0,0.0
card_p5_beauty,1160,50,0.0,0.0
card_p5_beauty,1160,100,0.0,0.0
card_p5_beauty,1160,200,1.0,0.0
card_p5_beauty,1161,50,0.0,0.0
card_p5_beauty,1161,100,0.0,0.0
card_p5_beauty,1161,200,0.0,0.0
card_p5_beauty,1162,50,0.0,0.0
card_p5_beauty,1162,100,0.0,0.0
card_p5_beauty,1162,200,0.0,0.0
card_p5_beauty,1163,50,0.0,0.0
card_p5_beauty,1163,100,0.0,0.0
card_p5_beauty,1163,200,0.0,0.0
card_p5_beauty,1164,50,0.0,0.0
card_p5_beauty,1164,100,0.0,0.0
card_p5_beauty,1164,200,0.0,0.0
card_p5_beauty,1165,50,0.0,0.0
card_p5_beauty,1165,100,0.0,0.0
card_p5_beauty,1165,200,0.0,0.0
card_p5_beauty,1166,50,0.0,0.0
card_p5_beauty,1166,100,0.0,0.0
card_p5_beauty,1166,200,0.0,0.0
card_p5_beauty,1167,50,0.0,0.0
card_p5_beauty,1167,100,0.0,0.0
card_p5_beauty,1167,200,0.0,0.0
card_p5_beauty,1168,50,0.0,0.0
card_p5_beauty,1168,100,0.0,0.0
card_p5_beauty,1168,200,0.0,0.0
card_p5_beauty,1169,50,0.0,0.0
card_p5_beauty,1169,100,0.0,0.0
card_p5_beauty,1169,200,0.0,0.0
card_p5_beauty,1170,50,0.0,0.0
card_p5_beauty,1170,100,0.0,0.0
card_p5_beauty,1170,200,0.0,0.0
card_p5_beauty,1171,50,0.0,0.0
card_p5_beauty,1171,100,0.0,0.0
card_p5_beauty,1171,200,0.0,0.0
card_p5_beauty,1172,50,0.0,0.0
card_p5_beauty,1172,100,0.0,0.0
card_p5_beauty,1172,200,0.0,0.0
card_p5_beauty,1173,50,0.0,0.0
card_p5_beauty,1173,100,0.0,0.0
card_p5_beauty,1173,200,0.0,0.0
card_p5_beauty,1174,50,0.0,0.0
card_p5_beauty,1174,100,0.0,0.0
card_p5_beauty,1174,200,0.0,0.0
card_p5_beauty,1175,50,0.0,0.0
card_p5_beauty,1175,100,0.0,0.0
card_p5_beauty,1175,200,0.0,0.0
card_p5_beauty,1176,50,0.0,0.0
card_p5_beauty,1176,100,0.0,0.0
card_p5_beauty,1176,200,0.0,0.0
card_p5_beauty,1177,50,0.0,0.0
card_p5_beauty,1177,100,0.0,0.0
card_p5_beauty,1177,200,0.0,0.0
card_p5_beauty,1178,50,0.0,0.0
card_p5_beauty,1178,100,0.0,0.0
card_p5_beauty,1178,200,0.0,0.0
card_p5_beauty,1179,50,0.0,0.0
card_p5_beauty,1179,100,0.0,0.0
card_p5_beauty,1179,200,0.0,0.0
card_p5_beauty,1180,50,0.0,0.0
card_p5_beauty,1180,100,0.0,0.0
card_p5_beauty,1180,200,0.0,0.0
card_p5_beauty,1181,50,0.0,0.0
card_p5_beauty,1181,100,0.0,0.0
card_p5_beauty,1181,200,0.0,0.0
card_p5_beauty,1182,50,0.0,0.0
card_p5_beauty,1182,100,0.0,0.0
card_p5_beauty,1182,200,0.0,0.0
card_p5_beauty,1183,50,0.0,0.0
card_p5_beauty,1183,100,0.0,0.0
card_p5_beauty,1183,200,0.0,0.0
card_p5_beauty,1184,50,0.0,0.0
card_p5_beauty,1184,100,0.0,0.0
card_p5_beauty,1184,200,0.0,0.0
card_p5_beauty,1185,50,0.0,0.0
card_p5_beauty,1185,100,0.0,0.0
card_p5_beauty,1185,200,0.0,0.0
card_p5_beauty,1186,50,0.0,0.0
card_p5_beauty,1186,100,0.0,0.0
card_p5_beauty,1186,200,0.0,0.0
card_p5_beauty,1187,50,0.0,0.0
card_p5_beauty,1187,100,0.0,0.0
card_p5_beauty,1187,200,0.0,0.0
card_p5_beauty,1188,50,0.0,0.0
card_p5_beauty,1188,100,0.0,0.0
card_p5_beauty,1188,200,0.0,0.0
card_p5_beauty,1189,50,0.0,0.0
card_p5_beauty,1189,100,0.0,0.0
card_p5_beauty,1189,200,0.0,0.0
card_p5_beauty,1190,50,0.0,0.0
card_p5_beauty,1190,100,0.0,0.0
card_p5_beauty,1190,200,0.0,0.0
card_p5_beauty,1191,50,0.0,0.0
card_p5_beauty,1191,100,0.0,0.0
card_p5_beauty,1191,200,1.0,0.0
card_p5_beauty,1192,50,0.0,0.0
card_p5_beauty,1192,100,0.0,0.0
card_p5_beauty,1192,200,0.0,0.0
card_p5_beauty,1193,50,0.0,0.0
card_p5_beauty,1193,100,0.0,0.0
card_p5_beauty,1193,200,0.0,0.0
card_p5_beauty,1194,50,0.0,0.0
card_p5_beauty,1194,100,0.0,0.0
card_p5_beauty,1194,200,0.0,0.0
card_p5_beauty,1195,50,0.0,0.0
card_p5_beauty,1195,100,0.0,0.0
card_p5_beauty,1195,200,0.0,0.0
card_p5_beauty,1196,50,0.0,0.0
card_p5_beauty,1196,100,0.0,0.0
card_p5_beauty,1196,200,0.0,0.0
card_p5_beauty,1197,50,0.0,0.0
card_p5_beauty,1197,100,0.0,0.0
card_p5_beauty,1197,200,0.0,0.0
card_p5_beauty,1198,50,0.0,0.0
card_p5_beauty,1198,100,0.0,0.0
card_p5_beauty,1198,200,0.0,0.0
card_p5_beauty,1199,50,0.0,0.0
card_p5_beauty,1199,100,0.0,0.0
card_p5_beauty,1199,200,0.0,0.0
card_p5_beauty,1200,50,0.0,0.0
card_p5_beauty,1200,100,1.0,0.0
card_p5_beauty,1200,200,1.0,0.0
card_p5_beauty,1201,50,0.0,0.0
card_p5_beauty,1201,100,0.0,0.0
card_p5_beauty,1201,200,0.0,0.0
card_p5_beauty,1202,50,0.0,0.0
card_p5_beauty,1202,100,0.0,0.0
card_p5_beauty,1202,200,0.0,0.0
card_p5_beauty,1203,50,0.0,0.0
card_p5_beauty,1203,100,0.0,0.0
card_p5_beauty,1203,200,0.0,0.0
card_p5_beauty,1204,50,0.0,0.0
card_p5_beauty,1204,100,0.0,0.0
card_p5_beauty,1204,200,0.0,0.0
card_p5_beauty,1205,50,0.0,0.0
card_p5_beauty,1205,100,0.0,0.0
card_p5_beauty,1205,200,0.0,0.0
card_p5_beauty,1206,50,0.0,0.0
card_p5_beauty,1206,100,0.0,0.0
card_p5_beauty,1206,200,0.0,0.0
card_p5_beauty,1207,50,0.0,0.0
card_p5_beauty,1207,100,0.0,0.0
card_p5_beauty,1207,200,0.0,0.0
card_p5_beauty,1208,50,0.0,0.0
card_p5_beauty,1208,100,0.0,0.0
card_p5_beauty,1208,200,0.0,0.0
card_p5_beauty,1209,50,0.0,0.0
card_p5_beauty,1209,100,0.0,0.0
card_p5_beauty,1209,200,0.0,0.0
card_p5_beauty,1210,50,0.0,0.0
card_p5_beauty,1210,100,0.0,0.0
card_p5_beauty,1210,200,0.0,0.0
card_p5_beauty,1211,50,0.0,0.0
card_p5_beauty,1211,100,0.0,0.0
card_p5_beauty,1211,200,0.0,0.0
card_p5_beauty,1212,50,0.0,0.0
card_p5_beauty,1212,100,0.0,0.0
card_p5_beauty,1212,200,0.0,0.0
card_p5_beauty,1213,50,0.0,0.0
card_p5_beauty,1213,100,0.0,0.0
card_p5_beauty,1213,200,0.0,0.0
card_p5_beauty,1214,50,1.0,0.5
card_p5_beauty,1214,100,1.0,0.5
card_p5_beauty,1214,200,1.0,0.5
card_p5_beauty,1215,50,0.0,0.0
card_p5_beauty,1215,100,0.0,0.0
card_p5_beauty,1215,200,0.0,0.0
card_p5_beauty,1216,50,0.0,0.0
card_p5_beauty,1216,100,0.0,0.0
card_p5_beauty,1216,200,0.0,0.0
card_p5_beauty,1217,50,0.0,0.0
card_p5_beauty,1217,100,0.0,0.0
card_p5_beauty,1217,200,0.0,0.0
card_p5_beauty,1218,50,0.0,0.0
card_p5_beauty,1218,100,0.0,0.0
card_p5_beauty,1218,200,0.0,0.0
card_p5_beauty,1219,50,0.0,0.0
card_p5_beauty,1219,100,0.0,0.0
card_p5_beauty,1219,200,0.0,0.0
card_p5_beauty,1220,50,0.0,0.0
card_p5_beauty,1220,100,0.0,0.0
card_p5_beauty,1220,200,0.0,0.0
card_p5_beauty,1221,50,1.0,0.2890648263178879
card_p5_beauty,1221,100,1.0,0.2890648263178879
card_p5_beauty,1221,200,1.0,0.2890648263178879
card_p5_beauty,1222,50,0.0,0.0
card_p5_beauty,1222,100,0.0,0.0
card_p5_beauty,1222,200,0.0,0.0
card_p5_beauty,1223,50,0.0,0.0
card_p5_beauty,1223,100,0.0,0.0
card_p5_beauty,1223,200,0.0,0.0
card_p5_beauty,1224,50,0.0,0.0
card_p5_beauty,1224,100,0.0,0.0
card_p5_beauty,1224,200,0.0,0.0
card_p5_beauty,1225,50,0.0,0.0
card_p5_beauty,1225,100,0.0,0.0
card_p5_beauty,1225,200,0.0,0.0
card_p5_beauty,1226,50,0.0,0.0
card_p5_beauty,1226,100,0.0,0.0
card_p5_beauty,1226,200,0.0,0.0
card_p5_beauty,1227,50,0.0,0.0
card_p5_beauty,1227,100,0.0,0.0
card_p5_beauty,1227,200,0.0,0.0
card_p5_beauty,1228,50,0.0,0.0
card_p5_beauty,1228,100,0.0,0.0
card_p5_beauty,1228,200,0.0,0.0
card_p5_beauty,1229,50,0.0,0.0
card_p5_beauty,1229,100,0.0,0.0
card_p5_beauty,1229,200,0.0,0.0
card_p5_beauty,1230,50,0.0,0.0
card_p5_beauty,1230,100,0.0,0.0
card_p5_beauty,1230,200,0.0,0.0
card_p5_beauty,1231,50,0.0,0.0
card_p5_beauty,1231,100,0.0,0.0
card_p5_beauty,1231,200,0.0,0.0
card_p5_beauty,1232,50,0.0,0.0
card_p5_beauty,1232,100,0.0,0.0
card_p5_beauty,1232,200,0.0,0.0
card_p5_beauty,1233,50,0.0,0.0
card_p5_beauty,1233,100,0.0,0.0
card_p5_beauty,1233,200,0.0,0.0
card_p5_beauty,1234,50,0.0,0.0
card_p5_beauty,1234,100,0.0,0.0
card_p5_beauty,1234,200,0.0,0.0
card_p5_beauty,1235,50,0.0,0.0
card_p5_beauty,1235,100,0.0,0.0
card_p5_beauty,1235,200,0.0,0.0
card_p5_beauty,1236,50,0.0,0.0
card_p5_beauty,1236,100,0.0,0.0
card_p5_beauty,1236,200,0.0,0.0
card_p5_beauty,1237,50,0.0,0.0
card_p5_beauty,1237,100,0.0,0.0
card_p5_beauty,1237,200,0.0,0.0
card_p5_beauty,1238,50,1.0,0.0
card_p5_beauty,1238,100,1.0,0.0
card_p5_beauty,1238,200,1.0,0.0
card_p5_beauty,1239,50,0.0,0.0
card_p5_beauty,1239,100,0.0,0.0
card_p5_beauty,1239,200,0.0,0.0
card_p5_beauty,1240,50,0.0,0.0
card_p5_beauty,1240,100,0.0,0.0
card_p5_beauty,1240,200,0.0,0.0
card_p5_beauty,1241,50,0.0,0.0
card_p5_beauty,1241,100,0.0,0.0
card_p5_beauty,1241,200,0.0,0.0
card_p5_beauty,1242,50,0.0,0.0
card_p5_beauty,1242,100,0.0,0.0
card_p5_beauty,1242,200,0.0,0.0
card_p5_beauty,1243,50,0.0,0.0
card_p5_beauty,1243,100,0.0,0.0
card_p5_beauty,1243,200,0.0,0.0
card_p5_beauty,1244,50,0.0,0.0
card_p5_beauty,1244,100,0.0,0.0
card_p5_beauty,1244,200,0.0,0.0
card_p5_beauty,1245,50,0.0,0.0
card_p5_beauty,1245,100,0.0,0.0
card_p5_beauty,1245,200,0.0,0.0
card_p5_beauty,1246,50,0.0,0.0
card_p5_beauty,1246,100,0.0,0.0
card_p5_beauty,1246,200,0.0,0.0
card_p5_beauty,1247,50,0.0,0.0
card_p5_beauty,1247,100,0.0,0.0
card_p5_beauty,1247,200,0.0,0.0
card_p5_beauty,1248,50,0.0,0.0
card_p5_beauty,1248,100,0.0,0.0
card_p5_beauty,1248,200,0.0,0.0
card_p5_beauty,1249,50,1.0,0.0
card_p5_beauty,1249,100,1.0,0.0
card_p5_beauty,1249,200,1.0,0.0
card_p5_beauty,1250,50,0.0,0.0
card_p5_beauty,1250,100,0.0,0.0
card_p5_beauty,1250,200,0.0,0.0
card_p5_beauty,1251,50,0.0,0.0
card_p5_beauty,1251,100,0.0,0.0
card_p5_beauty,1251,200,0.0,0.0
card_p5_beauty,1252,50,0.0,0.0
card_p5_beauty,1252,100,1.0,0.0
card_p5_beauty,1252,200,1.0,0.0
card_p5_beauty,1253,50,0.0,0.0
card_p5_beauty,1253,100,0.0,0.0
card_p5_beauty,1253,200,0.0,0.0
card_p5_beauty,1254,50,0.0,0.0
card_p5_beauty,1254,100,0.0,0.0
card_p5_beauty,1254,200,0.0,0.0
card_p5_beauty,1255,50,0.0,0.0
card_p5_beauty,1255,100,0.0,0.0
card_p5_beauty,1255,200,0.0,0.0
card_p5_beauty,1256,50,0.0,0.0
card_p5_beauty,1256,100,0.0,0.0
card_p5_beauty,1256,200,0.0,0.0
card_p5_beauty,1257,50,0.0,0.0
card_p5_beauty,1257,100,0.0,0.0
card_p5_beauty,1257,200,0.0,0.0
card_p5_beauty,1258,50,0.0,0.0
card_p5_beauty,1258,100,0.0,0.0
card_p5_beauty,1258,200,0.0,0.0
card_p5_beauty,1259,50,0.0,0.0
card_p5_beauty,1259,100,0.0,0.0
card_p5_beauty,1259,200,0.0,0.0
card_p5_beauty,1260,50,0.0,0.0
card_p5_beauty,1260,100,0.0,0.0
card_p5_beauty,1260,200,0.0,0.0
card_p5_beauty,1261,50,0.0,0.0
card_p5_beauty,1261,100,0.0,0.0
card_p5_beauty,1261,200,0.0,0.0
card_p5_beauty,1262,50,0.0,0.0
card_p5_beauty,1262,100,0.0,0.0
card_p5_beauty,1262,200,0.0,0.0
card_p5_beauty,1263,50,0.0,0.0
card_p5_beauty,1263,100,0.0,0.0
card_p5_beauty,1263,200,0.0,0.0
card_p5_beauty,1264,50,0.0,0.0
card_p5_beauty,1264,100,0.0,0.0
card_p5_beauty,1264,200,0.0,0.0
card_p5_beauty,1265,50,0.0,0.0
card_p5_beauty,1265,100,0.0,0.0
card_p5_beauty,1265,200,0.0,0.0
card_p5_beauty,1266,50,0.0,0.0
card_p5_beauty,1266,100,1.0,0.0
card_p5_beauty,1266,200,1.0,0.0
card_p5_beauty,1267,50,0.0,0.0
card_p5_beauty,1267,100,0.0,0.0
card_p5_beauty,1267,200,0.0,0.0
card_p5_beauty,1268,50,0.0,0.0
card_p5_beauty,1268,100,0.0,0.0
card_p5_beauty,1268,200,0.0,0.0
card_p5_beauty,1269,50,0.0,0.0
card_p5_beauty,1269,100,0.0,0.0
card_p5_beauty,1269,200,1.0,0.0
card_p5_beauty,1270,50,0.0,0.0
card_p5_beauty,1270,100,1.0,0.0
card_p5_beauty,1270,200,1.0,0.0
card_p5_beauty,1271,50,0.0,0.0
card_p5_beauty,1271,100,0.0,0.0
card_p5_beauty,1271,200,0.0,0.0
card_p5_beauty,1272,50,0.0,0.0
card_p5_beauty,1272,100,0.0,0.0
card_p5_beauty,1272,200,0.0,0.0
card_p5_beauty,1273,50,0.0,0.0
card_p5_beauty,1273,100,1.0,0.0
card_p5_beauty,1273,200,1.0,0.0
card_p5_beauty,1274,50,0.0,0.0
card_p5_beauty,1274,100,0.0,0.0
card_p5_beauty,1274,200,0.0,0.0
card_p5_beauty,1275,50,0.0,0.0
card_p5_beauty,1275,100,0.0,0.0
card_p5_beauty,1275,200,0.0,0.0
card_p5_beauty,1276,50,0.0,0.0
card_p5_beauty,1276,100,0.0,0.0
card_p5_beauty,1276,200,0.0,0.0
card_p5_beauty,1277,50,0.0,0.0
card_p5_beauty,1277,100,0.0,0.0
card_p5_beauty,1277,200,0.0,0.0
card_p5_beauty,1278,50,0.0,0.0
card_p5_beauty,1278,100,0.0,0.0
card_p5_beauty,1278,200,0.0,0.0
card_p5_beauty,1279,50,0.0,0.0
card_p5_beauty,1279,100,0.0,0.0
card_p5_beauty,1279,200,0.0,0.0
card_p5_beauty,1280,50,0.0,0.0
card_p5_beauty,1280,100,0.0,0.0
card_p5_beauty,1280,200,0.0,0.0
card_p5_beauty,1281,50,0.0,0.0
card_p5_beauty,1281,100,0.0,0.0
card_p5_beauty,1281,200,0.0,0.0
card_p5_beauty,1282,50,0.0,0.0
card_p5_beauty,1282,100,0.0,0.0
card_p5_beauty,1282,200,0.0,0.0
card_p5_beauty,1283,50,0.0,0.0
card_p5_beauty,1283,100,0.0,0.0
card_p5_beauty,1283,200,0.0,0.0
card_p5_beauty,1284,50,0.0,0.0
card_p5_beauty,1284,100,0.0,0.0
card_p5_beauty,1284,200,0.0,0.0
card_p5_beauty,1285,50,0.0,0.0
card_p5_beauty,1285,100,0.0,0.0
card_p5_beauty,1285,200,1.0,0.0
card_p5_beauty,1286,50,0.0,0.0
card_p5_beauty,1286,100,0.0,0.0
card_p5_beauty,1286,200,0.0,0.0
card_p5_beauty,1287,50,0.0,0.0
card_p5_beauty,1287,100,0.0,0.0
card_p5_beauty,1287,200,0.0,0.0
card_p5_beauty,1288,50,0.0,0.0
card_p5_beauty,1288,100,0.0,0.0
card_p5_beauty,1288,200,0.0,0.0
card_p5_beauty,1289,50,0.0,0.0
card_p5_beauty,1289,100,0.0,0.0
card_p5_beauty,1289,200,0.0,0.0
card_p5_beauty,1290,50,0.0,0.0
card_p5_beauty,1290,100,0.0,0.0
card_p5_beauty,1290,200,0.0,0.0
card_p5_beauty,1291,50,0.0,0.0
card_p5_beauty,1291,100,0.0,0.0
card_p5_beauty,1291,200,0.0,0.0
card_p5_beauty,1292,50,0.0,0.0
card_p5_beauty,1292,100,0.0,0.0
card_p5_beauty,1292,200,0.0,0.0
card_p5_beauty,1293,50,0.0,0.0
card_p5_beauty,1293,100,0.0,0.0
card_p5_beauty,1293,200,0.0,0.0
card_p5_beauty,1294,50,0.0,0.0
card_p5_beauty,1294,100,0.0,0.0
card_p5_beauty,1294,200,0.0,0.0
card_p5_beauty,1295,50,0.0,0.0
card_p5_beauty,1295,100,0.0,0.0
card_p5_beauty,1295,200,0.0,0.0
card_p5_beauty,1296,50,0.0,0.0
card_p5_beauty,1296,100,0.0,0.0
card_p5_beauty,1296,200,0.0,0.0
card_p5_beauty,1297,50,1.0,0.3333333333333333
card_p5_beauty,1297,100,1.0,0.3333333333333333
card_p5_beauty,1297,200,1.0,0.3333333333333333
card_p5_beauty,1298,50,0.0,0.0
card_p5_beauty,1298,100,0.0,0.0
card_p5_beauty,1298,200,0.0,0.0
card_p5_beauty,1299,50,0.0,0.0
card_p5_beauty,1299,100,0.0,0.0
card_p5_beauty,1299,200,0.0,0.0
card_p5_beauty,1300,50,1.0,0.38685280723454163
card_p5_beauty,1300,100,1.0,0.38685280723454163
card_p5_beauty,1300,200,1.0,0.38685280723454163
card_p5_beauty,1301,50,0.0,0.0
card_p5_beauty,1301,100,0.0,0.0
card_p5_beauty,1301,200,0.0,0.0
card_p5_beauty,1302,50,0.0,0.0
card_p5_beauty,1302,100,0.0,0.0
card_p5_beauty,1302,200,1.0,0.0
card_p5_beauty,1303,50,0.0,0.0
card_p5_beauty,1303,100,0.0,0.0
card_p5_beauty,1303,200,0.0,0.0
card_p5_beauty,1304,50,0.0,0.0
card_p5_beauty,1304,100,0.0,0.0
card_p5_beauty,1304,200,0.0,0.0
card_p5_beauty,1305,50,0.0,0.0
card_p5_beauty,1305,100,1.0,0.0
card_p5_beauty,1305,200,1.0,0.0
card_p5_beauty,1306,50,0.0,0.0
card_p5_beauty,1306,100,0.0,0.0
card_p5_beauty,1306,200,0.0,0.0
card_p5_beauty,1307,50,0.0,0.0
card_p5_beauty,1307,100,0.0,0.0
card_p5_beauty,1307,200,0.0,0.0
card_p5_beauty,1308,50,0.0,0.0
card_p5_beauty,1308,100,0.0,0.0
card_p5_beauty,1308,200,0.0,0.0
card_p5_beauty,1309,50,0.0,0.0
card_p5_beauty,1309,100,0.0,0.0
card_p5_beauty,1309,200,0.0,0.0
card_p5_beauty,1310,50,0.0,0.0
card_p5_beauty,1310,100,0.0,0.0
card_p5_beauty,1310,200,0.0,0.0
card_p5_beauty,1311,50,0.0,0.0
card_p5_beauty,1311,100,0.0,0.0
card_p5_beauty,1311,200,0.0,0.0
card_p5_beauty,1312,50,0.0,0.0
card_p5_beauty,1312,100,0.0,0.0
card_p5_beauty,1312,200,0.0,0.0
card_p5_beauty,1313,50,0.0,0.0
card_p5_beauty,1313,100,0.0,0.0
card_p5_beauty,1313,200,0.0,0.0
card_p5_beauty,1314,50,0.0,0.0
card_p5_beauty,1314,100,1.0,0.0
card_p5_beauty,1314,200,1.0,0.0
card_p5_beauty,1315,50,0.0,0.0
card_p5_beauty,1315,100,0.0,0.0
card_p5_beauty,1315,200,0.0,0.0
card_p5_beauty,1316,50,0.0,0.0
card_p5_beauty,1316,100,0.0,0.0
card_p5_beauty,1316,200,0.0,0.0
card_p5_beauty,1317,50,0.0,0.0
card_p5_beauty,1317,100,0.0,0.0
card_p5_beauty,1317,200,0.0,0.0
card_p5_beauty,1318,50,0.0,0.0
card_p5_beauty,1318,100,0.0,0.0
card_p5_beauty,1318,200,0.0,0.0
card_p5_beauty,1319,50,0.0,0.0
card_p5_beauty,1319,100,1.0,0.0
card_p5_beauty,1319,200,1.0,0.0
card_p5_beauty,1320,50,0.0,0.0
card_p5_beauty,1320,100,0.0,0.0
card_p5_beauty,1320,200,0.0,0.0
card_p5_beauty,1321,50,1.0,0.0
card_p5_beauty,1321,100,1.0,0.0
card_p5_beauty,1321,200,1.0,0.0
card_p5_beauty,1322,50,0.0,0.0
card_p5_beauty,1322,100,0.0,0.0
card_p5_beauty,1322,200,0.0,0.0
card_p5_beauty,1323,50,0.0,0.0
card_p5_beauty,1323,100,0.0,0.0
card_p5_beauty,1323,200,0.0,0.0
card_p5_beauty,1324,50,0.0,0.0
card_p5_beauty,1324,100,0.0,0.0
card_p5_beauty,1324,200,0.0,0.0
card_p5_beauty,1325,50,0.0,0.0
card_p5_beauty,1325,100,0.0,0.0
card_p5_beauty,1325,200,0.0,0.0
card_p5_beauty,1326,50,1.0,0.26264953503719357
card_p5_beauty,1326,100,1.0,0.26264953503719357
card_p5_beauty,1326,200,1.0,0.26264953503719357
card_p5_beauty,1327,50,0.0,0.0
card_p5_beauty,1327,100,0.0,0.0
card_p5_beauty,1327,200,0.0,0.0
card_p5_beauty,1328,50,0.0,0.0
card_p5_beauty,1328,100,0.0,0.0
card_p5_beauty,1328,200,0.0,0.0
card_p5_beauty,1329,50,0.0,0.0
card_p5_beauty,1329,100,0.0,0.0
card_p5_beauty,1329,200,1.0,0.0
card_p5_beauty,1330,50,0.0,0.0
card_p5_beauty,1330,100,0.0,0.0
card_p5_beauty,1330,200,0.0,0.0
card_p5_beauty,1331,50,0.0,0.0
card_p5_beauty,1331,100,0.0,0.0
card_p5_beauty,1331,200,0.0,0.0
card_p5_beauty,1332,50,0.0,0.0
card_p5_beauty,1332,100,1.0,0.0
card_p5_beauty,1332,200,1.0,0.0
card_p5_beauty,1333,50,0.0,0.0
card_p5_beauty,1333,100,0.0,0.0
card_p5_beauty,1333,200,0.0,0.0
card_p5_beauty,1334,50,0.0,0.0
card_p5_beauty,1334,100,0.0,0.0
card_p5_beauty,1334,200,0.0,0.0
card_p5_beauty,1335,50,0.0,0.0
card_p5_beauty,1335,100,0.0,0.0
card_p5_beauty,1335,200,0.0,0.0
card_p5_beauty,1336,50,0.0,0.0
card_p5_beauty,1336,100,0.0,0.0
card_p5_beauty,1336,200,0.0,0.0
card_p5_beauty,1337,50,0.0,0.0
card_p5_beauty,1337,100,0.0,0.0
card_p5_beauty,1337,200,0.0,0.0
card_p5_beauty,1338,50,0.0,0.0
card_p5_beauty,1338,100,0.0,0.0
card_p5_beauty,1338,200,0.0,0.0
card_p5_beauty,1339,50,0.0,0.0
card_p5_beauty,1339,100,0.0,0.0
card_p5_beauty,1339,200,0.0,0.0
card_p5_beauty,1340,50,0.0,0.0
card_p5_beauty,1340,100,0.0,0.0
card_p5_beauty,1340,200,0.0,0.0
card_p5_beauty,1341,50,0.0,0.0
card_p5_beauty,1341,100,0.0,0.0
card_p5_beauty,1341,200,0.0,0.0
card_p5_beauty,1342,50,0.0,0.0
card_p5_beauty,1342,100,0.0,0.0
card_p5_beauty,1342,200,0.0,0.0
card_p5_beauty,1343,50,0.0,0.0
card_p5_beauty,1343,100,0.0,0.0
card_p5_beauty,1343,200,0.0,0.0
card_p5_beauty,1344,50,0.0,0.0
card_p5_beauty,1344,100,0.0,0.0
card_p5_beauty,1344,200,0.0,0.0
card_p5_beauty,1345,50,0.0,0.0
card_p5_beauty,1345,100,0.0,0.0
card_p5_beauty,1345,200,0.0,0.0
card_p5_beauty,1346,50,0.0,0.0
card_p5_beauty,1346,100,0.0,0.0
card_p5_beauty,1346,200,0.0,0.0
card_p5_beauty,1347,50,0.0,0.0
card_p5_beauty,1347,100,0.0,0.0
card_p5_beauty,1347,200,0.0,0.0
card_p5_beauty,1348,50,0.0,0.0
card_p5_beauty,1348,100,0.0,0.0
card_p5_beauty,1348,200,0.0,0.0
card_p5_beauty,1349,50,0.0,0.0
card_p5_beauty,1349,100,0.0,0.0
card_p5_beauty,1349,200,0.0,0.0
card_p5_beauty,1350,50,0.0,0.0
card_p5_beauty,1350,100,0.0,0.0
card_p5_beauty,1350,200,0.0,0.0
card_p5_beauty,1351,50,0.0,0.0
card_p5_beauty,1351,100,0.0,0.0
card_p5_beauty,1351,200,0.0,0.0
card_p5_beauty,1352,50,0.0,0.0
card_p5_beauty,1352,100,0.0,0.0
card_p5_beauty,1352,200,0.0,0.0
card_p5_beauty,1353,50,0.0,0.0
card_p5_beauty,1353,100,0.0,0.0
card_p5_beauty,1353,200,0.0,0.0
card_p5_beauty,1354,50,0.0,0.0
card_p5_beauty,1354,100,0.0,0.0
card_p5_beauty,1354,200,0.0,0.0
card_p5_beauty,1355,50,0.0,0.0
card_p5_beauty,1355,100,0.0,0.0
card_p5_beauty,1355,200,0.0,0.0
card_p5_beauty,1356,50,1.0,0.23137821315975915
card_p5_beauty,1356,100,1.0,0.23137821315975915
card_p5_beauty,1356,200,1.0,0.23137821315975915
card_p5_beauty,1357,50,0.0,0.0
card_p5_beauty,1357,100,0.0,0.0
card_p5_beauty,1357,200,0.0,0.0
card_p5_beauty,1358,50,0.0,0.0
card_p5_beauty,1358,100,0.0,0.0
card_p5_beauty,1358,200,1.0,0.0
card_p5_beauty,1359,50,0.0,0.0
card_p5_beauty,1359,100,0.0,0.0
card_p5_beauty,1359,200,0.0,0.0
card_p5_beauty,1360,50,1.0,1.0
card_p5_beauty,1360,100,1.0,1.0
card_p5_beauty,1360,200,1.0,1.0
card_p5_beauty,1361,50,0.0,0.0
card_p5_beauty,1361,100,0.0,0.0
card_p5_beauty,1361,200,0.0,0.0
card_p5_beauty,1362,50,0.0,0.0
card_p5_beauty,1362,100,0.0,0.0
card_p5_beauty,1362,200,0.0,0.0
card_p5_beauty,1363,50,0.0,0.0
card_p5_beauty,1363,100,0.0,0.0
card_p5_beauty,1363,200,0.0,0.0
card_p5_beauty,1364,50,0.0,0.0
card_p5_beauty,1364,100,0.0,0.0
card_p5_beauty,1364,200,0.0,0.0
card_p5_beauty,1365,50,0.0,0.0
card_p5_beauty,1365,100,0.0,0.0
card_p5_beauty,1365,200,0.0,0.0
card_p5_beauty,1366,50,0.0,0.0
card_p5_beauty,1366,100,0.0,0.0
card_p5_beauty,1366,200,0.0,0.0
card_p5_beauty,1367,50,0.0,0.0
card_p5_beauty,1367,100,0.0,0.0
card_p5_beauty,1367,200,0.0,0.0
card_p5_beauty,1368,50,0.0,0.0
card_p5_beauty,1368,100,0.0,0.0
card_p5_beauty,1368,200,0.0,0.0
card_p5_beauty,1369,50,0.0,0.0
card_p5_beauty,1369,100,0.0,0.0
card_p5_beauty,1369,200,0.0,0.0
card_p5_beauty,1370,50,0.0,0.0
card_p5_beauty,1370,100,0.0,0.0
card_p5_beauty,1370,200,0.0,0.0
card_p5_beauty,1371,50,0.0,0.0
card_p5_beauty,1371,100,0.0,0.0
card_p5_beauty,1371,200,0.0,0.0
card_p5_beauty,1372,50,0.0,0.0
card_p5_beauty,1372,100,0.0,0.0
card_p5_beauty,1372,200,0.0,0.0
card_p5_beauty,1373,50,0.0,0.0
card_p5_beauty,1373,100,0.0,0.0
card_p5_beauty,1373,200,0.0,0.0
card_p5_beauty,1374,50,0.0,0.0
card_p5_beauty,1374,100,0.0,0.0
card_p5_beauty,1374,200,0.0,0.0
card_p5_beauty,1375,50,0.0,0.0
card_p5_beauty,1375,100,0.0,0.0
card_p5_beauty,1375,200,0.0,0.0
card_p5_beauty,1376,50,0.0,0.0
card_p5_beauty,1376,100,0.0,0.0
card_p5_beauty,1376,200,0.0,0.0
card_p5_beauty,1377,50,0.0,0.0
card_p5_beauty,1377,100,0.0,0.0
card_p5_beauty,1377,200,0.0,0.0
card_p5_beauty,1378,50,0.0,0.0
card_p5_beauty,1378,100,0.0,0.0
card_p5_beauty,1378,200,0.0,0.0
card_p5_beauty,1379,50,0.0,0.0
card_p5_beauty,1379,100,0.0,0.0
card_p5_beauty,1379,200,0.0,0.0
card_p5_beauty,1380,50,0.0,0.0
card_p5_beauty,1380,100,0.0,0.0
card_p5_beauty,1380,200,0.0,0.0
card_p5_beauty,1381,50,0.0,0.0
card_p5_beauty,1381,100,0.0,0.0
card_p5_beauty,1381,200,0.0,0.0
card_p5_beauty,1382,50,1.0,0.27023815442731974
card_p5_beauty,1382,100,1.0,0.27023815442731974
card_p5_beauty,1382,200,1.0,0.27023815442731974
card_p5_beauty,1383,50,0.0,0.0
card_p5_beauty,1383,100,0.0,0.0
card_p5_beauty,1383,200,0.0,0.0
card_p5_beauty,1384,50,0.0,0.0
card_p5_beauty,1384,100,0.0,0.0
card_p5_beauty,1384,200,0.0,0.0
card_p5_beauty,1385,50,0.0,0.0
card_p5_beauty,1385,100,0.0,0.0
card_p5_beauty,1385,200,0.0,0.0
card_p5_beauty,1386,50,0.0,0.0
card_p5_beauty,1386,100,0.0,0.0
card_p5_beauty,1386,200,0.0,0.0
card_p5_beauty,1387,50,0.0,0.0
card_p5_beauty,1387,100,0.0,0.0
card_p5_beauty,1387,200,0.0,0.0
card_p5_beauty,1388,50,0.0,0.0
card_p5_beauty,1388,100,0.0,0.0
card_p5_beauty,1388,200,0.0,0.0
card_p5_beauty,1389,50,0.0,0.0
card_p5_beauty,1389,100,0.0,0.0
card_p5_beauty,1389,200,0.0,0.0
card_p5_beauty,1390,50,0.0,0.0
card_p5_beauty,1390,100,0.0,0.0
card_p5_beauty,1390,200,0.0,0.0
card_p5_beauty,1391,50,0.0,0.0
card_p5_beauty,1391,100,0.0,0.0
card_p5_beauty,1391,200,0.0,0.0
card_p5_beauty,1392,50,0.0,0.0
card_p5_beauty,1392,100,0.0,0.0
card_p5_beauty,1392,200,0.0,0.0
card_p5_beauty,1393,50,0.0,0.0
card_p5_beauty,1393,100,0.0,0.0
card_p5_beauty,1393,200,0.0,0.0
card_p5_beauty,1394,50,0.0,0.0
card_p5_beauty,1394,100,0.0,0.0
card_p5_beauty,1394,200,0.0,0.0
card_p5_beauty,1395,50,1.0,0.26264953503719357
card_p5_beauty,1395,100,1.0,0.26264953503719357
card_p5_beauty,1395,200,1.0,0.26264953503719357
card_p5_beauty,1396,50,0.0,0.0
card_p5_beauty,1396,100,0.0,0.0
card_p5_beauty,1396,200,0.0,0.0
card_p5_beauty,1397,50,0.0,0.0
card_p5_beauty,1397,100,0.0,0.0
card_p5_beauty,1397,200,0.0,0.0
card_p5_beauty,1398,50,0.0,0.0
card_p5_beauty,1398,100,0.0,0.0
card_p5_beauty,1398,200,0.0,0.0
card_p5_beauty,1399,50,0.0,0.0
card_p5_beauty,1399,100,0.0,0.0
card_p5_beauty,1399,200,0.0,0.0
card_p5_beauty,1400,50,1.0,0.0
card_p5_beauty,1400,100,1.0,0.0
card_p5_beauty,1400,200,1.0,0.0
card_p5_beauty,1401,50,0.0,0.0
card_p5_beauty,1401,100,0.0,0.0
card_p5_beauty,1401,200,0.0,0.0
card_p5_beauty,1402,50,0.0,0.0
card_p5_beauty,1402,100,0.0,0.0
card_p5_beauty,1402,200,0.0,0.0
card_p5_beauty,1403,50,0.0,0.0
card_p5_beauty,1403,100,0.0,0.0
card_p5_beauty,1403,200,0.0,0.0
card_p5_beauty,1404,50,0.0,0.0
card_p5_beauty,1404,100,0.0,0.0
card_p5_beauty,1404,200,0.0,0.0
card_p5_beauty,1405,50,0.0,0.0
card_p5_beauty,1405,100,0.0,0.0
card_p5_beauty,1405,200,0.0,0.0
card_p5_beauty,1406,50,0.0,0.0
card_p5_beauty,1406,100,0.0,0.0
card_p5_beauty,1406,200,0.0,0.0
card_p5_beauty,1407,50,0.0,0.0
card_p5_beauty,1407,100,0.0,0.0
card_p5_beauty,1407,200,0.0,0.0
card_p5_beauty,1408,50,0.0,0.0
card_p5_beauty,1408,100,0.0,0.0
card_p5_beauty,1408,200,0.0,0.0
card_p5_beauty,1409,50,0.0,0.0
card_p5_beauty,1409,100,0.0,0.0
card_p5_beauty,1409,200,0.0,0.0
card_p5_beauty,1410,50,0.0,0.0
card_p5_beauty,1410,100,1.0,0.0
card_p5_beauty,1410,200,1.0,0.0
card_p5_beauty,1411,50,0.0,0.0
card_p5_beauty,1411,100,0.0,0.0
card_p5_beauty,1411,200,0.0,0.0
card_p5_beauty,1412,50,0.0,0.0
card_p5_beauty,1412,100,0.0,0.0
card_p5_beauty,1412,200,0.0,0.0
card_p5_beauty,1413,50,0.0,0.0
card_p5_beauty,1413,100,0.0,0.0
card_p5_beauty,1413,200,0.0,0.0
card_p5_beauty,1414,50,0.0,0.0
card_p5_beauty,1414,100,0.0,0.0
card_p5_beauty,1414,200,0.0,0.0
card_p5_beauty,1415,50,0.0,0.0
card_p5_beauty,1415,100,0.0,0.0
card_p5_beauty,1415,200,0.0,0.0
card_p5_beauty,1416,50,0.0,0.0
card_p5_beauty,1416,100,1.0,0.0
card_p5_beauty,1416,200,1.0,0.0
card_p5_beauty,1417,50,0.0,0.0
card_p5_beauty,1417,100,0.0,0.0
card_p5_beauty,1417,200,0.0,0.0
card_p5_beauty,1418,50,0.0,0.0
card_p5_beauty,1418,100,0.0,0.0
card_p5_beauty,1418,200,0.0,0.0
card_p5_beauty,1419,50,0.0,0.0
card_p5_beauty,1419,100,0.0,0.0
card_p5_beauty,1419,200,0.0,0.0
card_p5_beauty,1420,50,0.0,0.0
card_p5_beauty,1420,100,0.0,0.0
card_p5_beauty,1420,200,0.0,0.0
card_p5_beauty,1421,50,0.0,0.0
card_p5_beauty,1421,100,0.0,0.0
card_p5_beauty,1421,200,0.0,0.0
card_p5_beauty,1422,50,0.0,0.0
card_p5_beauty,1422,100,0.0,0.0
card_p5_beauty,1422,200,0.0,0.0
card_p5_beauty,1423,50,0.0,0.0
card_p5_beauty,1423,100,0.0,0.0
card_p5_beauty,1423,200,0.0,0.0
card_p5_beauty,1424,50,0.0,0.0
card_p5_beauty,1424,100,0.0,0.0
card_p5_beauty,1424,200,0.0,0.0
card_p5_beauty,1425,50,0.0,0.0
card_p5_beauty,1425,100,0.0,0.0
card_p5_beauty,1425,200,0.0,0.0
card_p5_beauty,1426,50,0.0,0.0
card_p5_beauty,1426,100,0.0,0.0
card_p5_beauty,1426,200,0.0,0.0
card_p5_beauty,1427,50,0.0,0.0
card_p5_beauty,1427,100,0.0,0.0
card_p5_beauty,1427,200,0.0,0.0
card_p5_beauty,1428,50,0.0,0.0
card_p5_beauty,1428,100,0.0,0.0
card_p5_beauty,1428,200,0.0,0.0
card_p5_beauty,1429,50,0.0,0.0
card_p5_beauty,1429,100,0.0,0.0
card_p5_beauty,1429,200,0.0,0.0
card_p5_beauty,1430,50,0.0,0.0
card_p5_beauty,1430,100,0.0,0.0
card_p5_beauty,1430,200,0.0,0.0
card_p5_beauty,1431,50,0.0,0.0
card_p5_beauty,1431,100,0.0,0.0
card_p5_beauty,1431,200,1.0,0.0
card_p5_beauty,1432,50,0.0,0.0
card_p5_beauty,1432,100,0.0,0.0
card_p5_beauty,1432,200,0.0,0.0
card_p5_beauty,1433,50,0.0,0.0
card_p5_beauty,1433,100,0.0,0.0
card_p5_beauty,1433,200,0.0,0.0
card_p5_beauty,1434,50,0.0,0.0
card_p5_beauty,1434,100,0.0,0.0
card_p5_beauty,1434,200,0.0,0.0
card_p5_beauty,1435,50,0.0,0.0
card_p5_beauty,1435,100,0.0,0.0
card_p5_beauty,1435,200,0.0,0.0
card_p5_beauty,1436,50,0.0,0.0
card_p5_beauty,1436,100,0.0,0.0
card_p5_beauty,1436,200,0.0,0.0
card_p5_beauty,1437,50,0.0,0.0
card_p5_beauty,1437,100,0.0,0.0
card_p5_beauty,1437,200,0.0,0.0
card_p5_beauty,1438,50,0.0,0.0
card_p5_beauty,1438,100,0.0,0.0
card_p5_beauty,1438,200,0.0,0.0
card_p5_beauty,1439,50,0.0,0.0
card_p5_beauty,1439,100,0.0,0.0
card_p5_beauty,1439,200,0.0,0.0
card_p5_beauty,1440,50,0.0,0.0
card_p5_beauty,1440,100,0.0,0.0
card_p5_beauty,1440,200,0.0,0.0
card_p5_beauty,1441,50,0.0,0.0
card_p5_beauty,1441,100,0.0,0.0
card_p5_beauty,1441,200,0.0,0.0
card_p5_beauty,1442,50,0.0,0.0
card_p5_beauty,1442,100,0.0,0.0
card_p5_beauty,1442,200,0.0,0.0
card_p5_beauty,1443,50,0.0,0.0
card_p5_beauty,1443,100,0.0,0.0
card_p5_beauty,1443,200,0.0,0.0
card_p5_beauty,1444,50,0.0,0.0
card_p5_beauty,1444,100,0.0,0.0
card_p5_beauty,1444,200,0.0,0.0
card_p5_beauty,1445,50,0.0,0.0
card_p5_beauty,1445,100,0.0,0.0
card_p5_beauty,1445,200,0.0,0.0
card_p5_beauty,1446,50,0.0,0.0
card_p5_beauty,1446,100,0.0,0.0
card_p5_beauty,1446,200,0.0,0.0
card_p5_beauty,1447,50,0.0,0.0
card_p5_beauty,1447,100,0.0,0.0
card_p5_beauty,1447,200,0.0,0.0
card_p5_beauty,1448,50,0.0,0.0
card_p5_beauty,1448,100,1.0,0.0
card_p5_beauty,1448,200,1.0,0.0
card_p5_beauty,1449,50,0.0,0.0
card_p5_beauty,1449,100,0.0,0.0
card_p5_beauty,1449,200,0.0,0.0
card_p5_beauty,1450,50,0.0,0.0
card_p5_beauty,1450,100,0.0,0.0
card_p5_beauty,1450,200,0.0,0.0
card_p5_beauty,1451,50,0.0,0.0
card_p5_beauty,1451,100,0.0,0.0
card_p5_beauty,1451,200,0.0,0.0
card_p5_beauty,1452,50,0.0,0.0
card_p5_beauty,1452,100,0.0,0.0
card_p5_beauty,1452,200,0.0,0.0
card_p5_beauty,1453,50,0.0,0.0
card_p5_beauty,1453,100,0.0,0.0
card_p5_beauty,1453,200,0.0,0.0
card_p5_beauty,1454,50,0.0,0.0
card_p5_beauty,1454,100,0.0,0.0
card_p5_beauty,1454,200,0.0,0.0
card_p5_beauty,1455,50,0.0,0.0
card_p5_beauty,1455,100,0.0,0.0
card_p5_beauty,1455,200,0.0,0.0
card_p5_beauty,1456,50,0.0,0.0
card_p5_beauty,1456,100,0.0,0.0
card_p5_beauty,1456,200,0.0,0.0
card_p5_beauty,1457,50,0.0,0.0
card_p5_beauty,1457,100,0.0,0.0
card_p5_beauty,1457,200,0.0,0.0
card_p5_beauty,1458,50,0.0,0.0
card_p5_beauty,1458,100,0.0,0.0
card_p5_beauty,1458,200,0.0,0.0
card_p5_beauty,1459,50,1.0,0.227670248696953
card_p5_beauty,1459,100,1.0,0.227670248696953
card_p5_beauty,1459,200,1.0,0.227670248696953
card_p5_beauty,1460,50,0.0,0.0
card_p5_beauty,1460,100,0.0,0.0
card_p5_beauty,1460,200,0.0,0.0
card_p5_beauty,1461,50,0.0,0.0
card_p5_beauty,1461,100,0.0,0.0
card_p5_beauty,1461,200,0.0,0.0
card_p5_beauty,1462,50,0.0,0.0
card_p5_beauty,1462,100,0.0,0.0
card_p5_beauty,1462,200,0.0,0.0
card_p5_beauty,1463,50,0.0,0.0
card_p5_beauty,1463,100,0.0,0.0
card_p5_beauty,1463,200,0.0,0.0
card_p5_beauty,1464,50,0.0,0.0
card_p5_beauty,1464,100,0.0,0.0
card_p5_beauty,1464,200,0.0,0.0
card_p5_beauty,1465,50,0.0,0.0
card_p5_beauty,1465,100,0.0,0.0
card_p5_beauty,1465,200,0.0,0.0
card_p5_beauty,1466,50,0.0,0.0
card_p5_beauty,1466,100,0.0,0.0
card_p5_beauty,1466,200,0.0,0.0
card_p5_beauty,1467,50,0.0,0.0
card_p5_beauty,1467,100,0.0,0.0
card_p5_beauty,1467,200,0.0,0.0
card_p5_beauty,1468,50,0.0,0.0
card_p5_beauty,1468,100,0.0,0.0
card_p5_beauty,1468,200,0.0,0.0
card_p5_beauty,1469,50,0.0,0.0
card_p5_beauty,1469,100,0.0,0.0
card_p5_beauty,1469,200,0.0,0.0
card_p5_beauty,1470,50,0.0,0.0
card_p5_beauty,1470,100,1.0,0.0
card_p5_beauty,1470,200,1.0,0.0
card_p5_beauty,1471,50,0.0,0.0
card_p5_beauty,1471,100,0.0,0.0
card_p5_beauty,1471,200,0.0,0.0
card_p5_beauty,1472,50,0.0,0.0
card_p5_beauty,1472,100,0.0,0.0
card_p5_beauty,1472,200,0.0,0.0
card_p5_beauty,1473,50,0.0,0.0
card_p5_beauty,1473,100,0.0,0.0
card_p5_beauty,1473,200,0.0,0.0
card_p5_beauty,1474,50,0.0,0.0
card_p5_beauty,1474,100,0.0,0.0
card_p5_beauty,1474,200,0.0,0.0
card_p5_beauty,1475,50,0.0,0.0
card_p5_beauty,1475,100,0.0,0.0
card_p5_beauty,1475,200,0.0,0.0
card_p5_beauty,1476,50,0.0,0.0
card_p5_beauty,1476,100,0.0,0.0
card_p5_beauty,1476,200,0.0,0.0
card_p5_beauty,1477,50,0.0,0.0
card_p5_beauty,1477,100,0.0,0.0
card_p5_beauty,1477,200,0.0,0.0
card_p5_beauty,1478,50,0.0,0.0
card_p5_beauty,1478,100,0.0,0.0
card_p5_beauty,1478,200,0.0,0.0
card_p5_beauty,1479,50,0.0,0.0
card_p5_beauty,1479,100,0.0,0.0
card_p5_beauty,1479,200,0.0,0.0
card_p5_beauty,1480,50,0.0,0.0
card_p5_beauty,1480,100,0.0,0.0
card_p5_beauty,1480,200,0.0,0.0
card_p5_beauty,1481,50,0.0,0.0
card_p5_beauty,1481,100,0.0,0.0
card_p5_beauty,1481,200,0.0,0.0
card_p5_beauty,1482,50,0.0,0.0
card_p5_beauty,1482,100,0.0,0.0
card_p5_beauty,1482,200,0.0,0.0
card_p5_beauty,1483,50,0.0,0.0
card_p5_beauty,1483,100,0.0,0.0
card_p5_beauty,1483,200,0.0,0.0
card_p5_beauty,1484,50,0.0,0.0
card_p5_beauty,1484,100,0.0,0.0
card_p5_beauty,1484,200,0.0,0.0
card_p5_beauty,1485,50,0.0,0.0
card_p5_beauty,1485,100,0.0,0.0
card_p5_beauty,1485,200,0.0,0.0
card_p5_beauty,1486,50,0.0,0.0
card_p5_beauty,1486,100,0.0,0.0
card_p5_beauty,1486,200,0.0,0.0
card_p5_beauty,1487,50,0.0,0.0
card_p5_beauty,1487,100,0.0,0.0
card_p5_beauty,1487,200,0.0,0.0
card_p5_beauty,1488,50,0.0,0.0
card_p5_beauty,1488,100,0.0,0.0
card_p5_beauty,1488,200,0.0,0.0
card_p5_beauty,1489,50,0.0,0.0
card_p5_beauty,1489,100,0.0,0.0
card_p5_beauty,1489,200,0.0,0.0
card_p5_beauty,1490,50,0.0,0.0
card_p5_beauty,1490,100,0.0,0.0
card_p5_beauty,1490,200,0.0,0.0
card_p5_beauty,1491,50,0.0,0.0
card_p5_beauty,1491,100,0.0,0.0
card_p5_beauty,1491,200,0.0,0.0
card_p5_beauty,1492,50,0.0,0.0
card_p5_beauty,1492,100,0.0,0.0
card_p5_beauty,1492,200,0.0,0.0
card_p5_beauty,1493,50,1.0,0.3333333333333333
card_p5_beauty,1493,100,1.0,0.3333333333333333
card_p5_beauty,1493,200,1.0,0.3333333333333333
card_p5_beauty,1494,50,0.0,0.0
card_p5_beauty,1494,100,0.0,0.0
card_p5_beauty,1494,200,0.0,0.0
card_p5_beauty,1495,50,0.0,0.0
card_p5_beauty,1495,100,0.0,0.0
card_p5_beauty,1495,200,0.0,0.0
card_p5_beauty,1496,50,0.0,0.0
card_p5_beauty,1496,100,0.0,0.0
card_p5_beauty,1496,200,0.0,0.0
card_p5_beauty,1497,50,0.0,0.0
card_p5_beauty,1497,100,0.0,0.0
card_p5_beauty,1497,200,0.0,0.0
card_p5_beauty,1498,50,0.0,0.0
card_p5_beauty,1498,100,0.0,0.0
card_p5_beauty,1498,200,0.0,0.0
card_p5_beauty,1499,50,0.0,0.0
card_p5_beauty,1499,100,0.0,0.0
card_p5_beauty,1499,200,0.0,0.0
card_p5_beauty,1500,50,0.0,0.0
card_p5_beauty,1500,100,0.0,0.0
card_p5_beauty,1500,200,0.0,0.0
card_p5_beauty,1501,50,0.0,0.0
card_p5_beauty,1501,100,0.0,0.0
card_p5_beauty,1501,200,0.0,0.0
card_p5_beauty,1502,50,0.0,0.0
card_p5_beauty,1502,100,0.0,0.0
card_p5_beauty,1502,200,0.0,0.0
card_p5_beauty,1503,50,0.0,0.0
card_p5_beauty,1503,100,0.0,0.0
card_p5_beauty,1503,200,0.0,0.0
card_p5_beauty,1504,50,0.0,0.0
card_p5_beauty,1504,100,0.0,0.0
card_p5_beauty,1504,200,0.0,0.0
card_p5_beauty,1505,50,0.0,0.0
card_p5_beauty,1505,100,0.0,0.0
card_p5_beauty,1505,200,0.0,0.0
card_p5_beauty,1506,50,0.0,0.0
card_p5_beauty,1506,100,0.0,0.0
card_p5_beauty,1506,200,0.0,0.0
card_p5_beauty,1507,50,0.0,0.0
card_p5_beauty,1507,100,0.0,0.0
card_p5_beauty,1507,200,0.0,0.0
card_p5_beauty,1508,50,0.0,0.0
card_p5_beauty,1508,100,0.0,0.0
card_p5_beauty,1508,200,0.0,0.0
card_p5_beauty,1509,50,0.0,0.0
card_p5_beauty,1509,100,0.0,0.0
card_p5_beauty,1509,200,0.0,0.0
card_p5_beauty,1510,50,0.0,0.0
card_p5_beauty,1510,100,0.0,0.0
card_p5_beauty,1510,200,0.0,0.0
card_p5_beauty,1511,50,0.0,0.0
card_p5_beauty,1511,100,0.0,0.0
card_p5_beauty,1511,200,0.0,0.0
card_p5_beauty,1512,50,0.0,0.0
card_p5_beauty,1512,100,0.0,0.0
card_p5_beauty,1512,200,0.0,0.0
card_p5_beauty,1513,50,0.0,0.0
card_p5_beauty,1513,100,0.0,0.0
card_p5_beauty,1513,200,0.0,0.0
card_p5_beauty,1514,50,0.0,0.0
card_p5_beauty,1514,100,0.0,0.0
card_p5_beauty,1514,200,0.0,0.0
card_p5_beauty,1515,50,0.0,0.0
card_p5_beauty,1515,100,0.0,0.0
card_p5_beauty,1515,200,0.0,0.0
card_p5_beauty,1516,50,0.0,0.0
card_p5_beauty,1516,100,0.0,0.0
card_p5_beauty,1516,200,0.0,0.0
card_p5_beauty,1517,50,0.0,0.0
card_p5_beauty,1517,100,0.0,0.0
card_p5_beauty,1517,200,0.0,0.0
card_p5_beauty,1518,50,0.0,0.0
card_p5_beauty,1518,100,0.0,0.0
card_p5_beauty,1518,200,0.0,0.0
card_p5_beauty,1519,50,0.0,0.0
card_p5_beauty,1519,100,0.0,0.0
card_p5_beauty,1519,200,0.0,0.0
card_p5_beauty,1520,50,0.0,0.0
card_p5_beauty,1520,100,0.0,0.0
card_p5_beauty,1520,200,0.0,0.0
card_p5_beauty,1521,50,0.0,0.0
card_p5_beauty,1521,100,0.0,0.0
card_p5_beauty,1521,200,0.0,0.0
card_p5_beauty,1522,50,0.0,0.0
card_p5_beauty,1522,100,0.0,0.0
card_p5_beauty,1522,200,0.0,0.0
card_p5_beauty,1523,50,0.0,0.0
card_p5_beauty,1523,100,0.0,0.0
card_p5_beauty,1523,200,0.0,0.0
card_p5_beauty,1524,50,0.0,0.0
card_p5_beauty,1524,100,0.0,0.0
card_p5_beauty,1524,200,0.0,0.0
card_p5_beauty,1525,50,0.0,0.0
card_p5_beauty,1525,100,0.0,0.0
card_p5_beauty,1525,200,1.0,0.0
card_p5_beauty,1526,50,0.0,0.0
card_p5_beauty,1526,100,0.0,0.0
card_p5_beauty,1526,200,0.0,0.0
card_p5_beauty,1527,50,0.0,0.0
card_p5_beauty,1527,100,0.0,0.0
card_p5_beauty,1527,200,0.0,0.0
card_p5_beauty,1528,50,0.0,0.0
card_p5_beauty,1528,100,0.0,0.0
card_p5_beauty,1528,200,0.0,0.0
card_p5_beauty,1529,50,0.0,0.0
card_p5_beauty,1529,100,0.0,0.0
card_p5_beauty,1529,200,0.0,0.0
card_p5_beauty,1530,50,0.0,0.0
card_p5_beauty,1530,100,0.0,0.0
card_p5_beauty,1530,200,0.0,0.0
card_p5_beauty,1531,50,0.0,0.0
card_p5_beauty,1531,100,0.0,0.0
card_p5_beauty,1531,200,0.0,0.0
card_p5_beauty,1532,50,1.0,0.0
card_p5_beauty,1532,100,1.0,0.0
card_p5_beauty,1532,200,1.0,0.0
card_p5_beauty,1533,50,0.0,0.0
card_p5_beauty,1533,100,0.0,0.0
card_p5_beauty,1533,200,1.0,0.0
card_p5_beauty,1534,50,0.0,0.0
card_p5_beauty,1534,100,0.0,0.0
card_p5_beauty,1534,200,0.0,0.0
card_p5_beauty,1535,50,0.0,0.0
card_p5_beauty,1535,100,0.0,0.0
card_p5_beauty,1535,200,0.0,0.0
card_p5_beauty,1536,50,0.0,0.0
card_p5_beauty,1536,100,0.0,0.0
card_p5_beauty,1536,200,0.0,0.0
card_p5_beauty,1537,50,0.0,0.0
card_p5_beauty,1537,100,0.0,0.0
card_p5_beauty,1537,200,0.0,0.0
card_p5_beauty,1538,50,0.0,0.0
card_p5_beauty,1538,100,0.0,0.0
card_p5_beauty,1538,200,0.0,0.0
card_p5_beauty,1539,50,0.0,0.0
card_p5_beauty,1539,100,0.0,0.0
card_p5_beauty,1539,200,0.0,0.0
card_p5_beauty,1540,50,0.0,0.0
card_p5_beauty,1540,100,0.0,0.0
card_p5_beauty,1540,200,0.0,0.0
card_p5_beauty,1541,50,0.0,0.0
card_p5_beauty,1541,100,0.0,0.0
card_p5_beauty,1541,200,0.0,0.0
card_p5_beauty,1542,50,0.0,0.0
card_p5_beauty,1542,100,0.0,0.0
card_p5_beauty,1542,200,0.0,0.0
card_p5_beauty,1543,50,0.0,0.0
card_p5_beauty,1543,100,0.0,0.0
card_p5_beauty,1543,200,0.0,0.0
card_p5_beauty,1544,50,0.0,0.0
card_p5_beauty,1544,100,0.0,0.0
card_p5_beauty,1544,200,0.0,0.0
card_p5_beauty,1545,50,0.0,0.0
card_p5_beauty,1545,100,0.0,0.0
card_p5_beauty,1545,200,0.0,0.0
card_p5_beauty,1546,50,0.0,0.0
card_p5_beauty,1546,100,0.0,0.0
card_p5_beauty,1546,200,0.0,0.0
card_p5_beauty,1547,50,0.0,0.0
card_p5_beauty,1547,100,0.0,0.0
card_p5_beauty,1547,200,0.0,0.0
card_p5_beauty,1548,50,0.0,0.0
card_p5_beauty,1548,100,0.0,0.0
card_p5_beauty,1548,200,0.0,0.0
card_p5_beauty,1549,50,0.0,0.0
card_p5_beauty,1549,100,0.0,0.0
card_p5_beauty,1549,200,0.0,0.0
card_p5_beauty,1550,50,0.0,0.0
card_p5_beauty,1550,100,0.0,0.0
card_p5_beauty,1550,200,1.0,0.0
card_p5_beauty,1551,50,0.0,0.0
card_p5_beauty,1551,100,0.0,0.0
card_p5_beauty,1551,200,0.0,0.0
card_p5_beauty,1552,50,0.0,0.0
card_p5_beauty,1552,100,0.0,0.0
card_p5_beauty,1552,200,0.0,0.0
card_p5_beauty,1553,50,0.0,0.0
card_p5_beauty,1553,100,0.0,0.0
card_p5_beauty,1553,200,0.0,0.0
card_p5_beauty,1554,50,0.0,0.0
card_p5_beauty,1554,100,0.0,0.0
card_p5_beauty,1554,200,0.0,0.0
card_p5_beauty,1555,50,0.0,0.0
card_p5_beauty,1555,100,0.0,0.0
card_p5_beauty,1555,200,0.0,0.0
card_p5_beauty,1556,50,0.0,0.0
card_p5_beauty,1556,100,0.0,0.0
card_p5_beauty,1556,200,0.0,0.0
card_p5_beauty,1557,50,0.0,0.0
card_p5_beauty,1557,100,0.0,0.0
card_p5_beauty,1557,200,0.0,0.0
card_p5_beauty,1558,50,0.0,0.0
card_p5_beauty,1558,100,0.0,0.0
card_p5_beauty,1558,200,0.0,0.0
card_p5_beauty,1559,50,0.0,0.0
card_p5_beauty,1559,100,0.0,0.0
card_p5_beauty,1559,200,0.0,0.0
card_p5_beauty,1560,50,0.0,0.0
card_p5_beauty,1560,100,0.0,0.0
card_p5_beauty,1560,200,0.0,0.0
card_p5_beauty,1561,50,0.0,0.0
card_p5_beauty,1561,100,0.0,0.0
card_p5_beauty,1561,200,0.0,0.0
card_p5_beauty,1562,50,0.0,0.0
card_p5_beauty,1562,100,0.0,0.0
card_p5_beauty,1562,200,0.0,0.0
card_p5_beauty,1563,50,0.0,0.0
card_p5_beauty,1563,100,0.0,0.0
card_p5_beauty,1563,200,0.0,0.0
card_p5_beauty,1564,50,0.0,0.0
card_p5_beauty,1564,100,0.0,0.0
card_p5_beauty,1564,200,0.0,0.0
card_p5_beauty,1565,50,0.0,0.0
card_p5_beauty,1565,100,0.0,0.0
card_p5_beauty,1565,200,0.0,0.0
card_p5_beauty,1566,50,0.0,0.0
card_p5_beauty,1566,100,0.0,0.0
card_p5_beauty,1566,200,0.0,0.0
card_p5_beauty,1567,50,0.0,0.0
card_p5_beauty,1567,100,0.0,0.0
card_p5_beauty,1567,200,0.0,0.0
card_p5_beauty,1568,50,0.0,0.0
card_p5_beauty,1568,100,0.0,0.0
card_p5_beauty,1568,200,0.0,0.0
card_p5_beauty,1569,50,0.0,0.0
card_p5_beauty,1569,100,0.0,0.0
card_p5_beauty,1569,200,0.0,0.0
card_p5_beauty,1570,50,0.0,0.0
card_p5_beauty,1570,100,0.0,0.0
card_p5_beauty,1570,200,0.0,0.0
card_p5_beauty,1571,50,0.0,0.0
card_p5_beauty,1571,100,0.0,0.0
card_p5_beauty,1571,200,0.0,0.0
card_p5_beauty,1572,50,0.0,0.0
card_p5_beauty,1572,100,0.0,0.0
card_p5_beauty,1572,200,0.0,0.0
card_p5_beauty,1573,50,0.0,0.0
card_p5_beauty,1573,100,0.0,0.0
card_p5_beauty,1573,200,0.0,0.0
card_p5_beauty,1574,50,0.0,0.0
card_p5_beauty,1574,100,0.0,0.0
card_p5_beauty,1574,200,0.0,0.0
card_p5_beauty,1575,50,0.0,0.0
card_p5_beauty,1575,100,0.0,0.0
card_p5_beauty,1575,200,0.0,0.0
card_p5_beauty,1576,50,0.0,0.0
card_p5_beauty,1576,100,0.0,0.0
card_p5_beauty,1576,200,0.0,0.0
card_p5_beauty,1577,50,0.0,0.0
card_p5_beauty,1577,100,0.0,0.0
card_p5_beauty,1577,200,0.0,0.0
card_p5_beauty,1578,50,0.0,0.0
card_p5_beauty,1578,100,0.0,0.0
card_p5_beauty,1578,200,0.0,0.0
card_p5_beauty,1579,50,0.0,0.0
card_p5_beauty,1579,100,0.0,0.0
card_p5_beauty,1579,200,0.0,0.0
card_p5_beauty,1580,50,0.0,0.0
card_p5_beauty,1580,100,0.0,0.0
card_p5_beauty,1580,200,0.0,0.0
card_p5_beauty,1581,50,0.0,0.0
card_p5_beauty,1581,100,0.0,0.0
card_p5_beauty,1581,200,0.0,0.0
card_p5_beauty,1582,50,0.0,0.0
card_p5_beauty,1582,100,0.0,0.0
card_p5_beauty,1582,200,0.0,0.0
card_p5_beauty,1583,50,0.0,0.0
card_p5_beauty,1583,100,0.0,0.0
card_p5_beauty,1583,200,0.0,0.0
card_p5_beauty,1584,50,0.0,0.0
card_p5_beauty,1584,100,0.0,0.0
card_p5_beauty,1584,200,0.0,0.0
card_p5_beauty,1585,50,0.0,0.0
card_p5_beauty,1585,100,0.0,0.0
card_p5_beauty,1585,200,0.0,0.0
card_p5_beauty,1586,50,0.0,0.0
card_p5_beauty,1586,100,0.0,0.0
card_p5_beauty,1586,200,0.0,0.0
card_p5_beauty,1587,50,0.0,0.0
card_p5_beauty,1587,100,0.0,0.0
card_p5_beauty,1587,200,0.0,0.0
card_p5_beauty,1588,50,0.0,0.0
card_p5_beauty,1588,100,0.0,0.0
card_p5_beauty,1588,200,0.0,0.0
card_p5_beauty,1589,50,0.0,0.0
card_p5_beauty,1589,100,1.0,0.0
card_p5_beauty,1589,200,1.0,0.0
card_p5_beauty,1590,50,0.0,0.0
card_p5_beauty,1590,100,0.0,0.0
card_p5_beauty,1590,200,0.0,0.0
card_p5_beauty,1591,50,0.0,0.0
card_p5_beauty,1591,100,0.0,0.0
card_p5_beauty,1591,200,0.0,0.0
card_p5_beauty,1592,50,0.0,0.0
card_p5_beauty,1592,100,0.0,0.0
card_p5_beauty,1592,200,0.0,0.0
card_p5_beauty,1593,50,0.0,0.0
card_p5_beauty,1593,100,0.0,0.0
card_p5_beauty,1593,200,0.0,0.0
card_p5_beauty,1594,50,0.0,0.0
card_p5_beauty,1594,100,0.0,0.0
card_p5_beauty,1594,200,0.0,0.0
card_p5_beauty,1595,50,0.0,0.0
card_p5_beauty,1595,100,0.0,0.0
card_p5_beauty,1595,200,0.0,0.0
card_p5_beauty,1596,50,0.0,0.0
card_p5_beauty,1596,100,0.0,0.0
card_p5_beauty,1596,200,0.0,0.0
card_p5_beauty,1597,50,0.0,0.0
card_p5_beauty,1597,100,0.0,0.0
card_p5_beauty,1597,200,0.0,0.0
card_p5_beauty,1598,50,0.0,0.0
card_p5_beauty,1598,100,0.0,0.0
card_p5_beauty,1598,200,0.0,0.0
card_p5_beauty,1599,50,0.0,0.0
card_p5_beauty,1599,100,0.0,0.0
card_p5_beauty,1599,200,0.0,0.0
card_p5_beauty,1600,50,0.0,0.0
card_p5_beauty,1600,100,0.0,0.0
card_p5_beauty,1600,200,0.0,0.0
card_p5_beauty,1601,50,0.0,0.0
card_p5_beauty,1601,100,0.0,0.0
card_p5_beauty,1601,200,0.0,0.0
card_p5_beauty,1602,50,0.0,0.0
card_p5_beauty,1602,100,0.0,0.0
card_p5_beauty,1602,200,0.0,0.0
card_p5_beauty,1603,50,0.0,0.0
card_p5_beauty,1603,100,0.0,0.0
card_p5_beauty,1603,200,0.0,0.0
card_p5_beauty,1604,50,0.0,0.0
card_p5_beauty,1604,100,0.0,0.0
card_p5_beauty,1604,200,0.0,0.0
card_p5_beauty,1605,50,0.0,0.0
card_p5_beauty,1605,100,0.0,0.0
card_p5_beauty,1605,200,0.0,0.0
card_p5_beauty,1606,50,0.0,0.0
card_p5_beauty,1606,100,0.0,0.0
card_p5_beauty,1606,200,0.0,0.0
card_p5_beauty,1607,50,0.0,0.0
card_p5_beauty,1607,100,0.0,0.0
card_p5_beauty,1607,200,0.0,0.0
card_p5_beauty,1608,50,1.0,0.0
card_p5_beauty,1608,100,1.0,0.0
card_p5_beauty,1608,200,1.0,0.0
card_p5_beauty,1609,50,0.0,0.0
card_p5_beauty,1609,100,0.0,0.0
card_p5_beauty,1609,200,0.0,0.0
card_p5_beauty,1610,50,0.0,0.0
card_p5_beauty,1610,100,0.0,0.0
card_p5_beauty,1610,200,0.0,0.0
card_p5_beauty,1611,50,0.0,0.0
card_p5_beauty,1611,100,0.0,0.0
card_p5_beauty,1611,200,0.0,0.0
card_p5_beauty,1612,50,0.0,0.0
card_p5_beauty,1612,100,0.0,0.0
card_p5_beauty,1612,200,0.0,0.0
card_p5_beauty,1613,50,0.0,0.0
card_p5_beauty,1613,100,0.0,0.0
card_p5_beauty,1613,200,0.0,0.0
card_p5_beauty,1614,50,0.0,0.0
card_p5_beauty,1614,100,0.0,0.0
card_p5_beauty,1614,200,1.0,0.0
card_p5_beauty,1615,50,0.0,0.0
card_p5_beauty,1615,100,0.0,0.0
card_p5_beauty,1615,200,0.0,0.0
card_p5_beauty,1616,50,0.0,0.0
card_p5_beauty,1616,100,0.0,0.0
card_p5_beauty,1616,200,0.0,0.0
card_p5_beauty,1617,50,0.0,0.0
card_p5_beauty,1617,100,0.0,0.0
card_p5_beauty,1617,200,0.0,0.0
card_p5_beauty,1618,50,0.0,0.0
card_p5_beauty,1618,100,0.0,0.0
card_p5_beauty,1618,200,0.0,0.0
card_p5_beauty,1619,50,0.0,0.0
card_p5_beauty,1619,100,0.0,0.0
card_p5_beauty,1619,200,0.0,0.0
card_p5_beauty,1620,50,0.0,0.0
card_p5_beauty,1620,100,0.0,0.0
card_p5_beauty,1620,200,0.0,0.0
card_p5_beauty,1621,50,0.0,0.0
card_p5_beauty,1621,100,0.0,0.0
card_p5_beauty,1621,200,0.0,0.0
card_p5_beauty,1622,50,0.0,0.0
card_p5_beauty,1622,100,0.0,0.0
card_p5_beauty,1622,200,0.0,0.0
card_p5_beauty,1623,50,0.0,0.0
card_p5_beauty,1623,100,0.0,0.0
card_p5_beauty,1623,200,0.0,0.0
card_p5_beauty,1624,50,0.0,0.0
card_p5_beauty,1624,100,0.0,0.0
card_p5_beauty,1624,200,0.0,0.0
card_p5_beauty,1625,50,0.0,0.0
card_p5_beauty,1625,100,0.0,0.0
card_p5_beauty,1625,200,0.0,0.0
card_p5_beauty,1626,50,0.0,0.0
card_p5_beauty,1626,100,0.0,0.0
card_p5_beauty,1626,200,0.0,0.0
card_p5_beauty,1627,50,0.0,0.0
card_p5_beauty,1627,100,0.0,0.0
card_p5_beauty,1627,200,0.0,0.0
card_p5_beauty,1628,50,0.0,0.0
card_p5_beauty,1628,100,0.0,0.0
card_p5_beauty,1628,200,0.0,0.0
card_p5_beauty,1629,50,0.0,0.0
card_p5_beauty,1629,100,0.0,0.0
card_p5_beauty,1629,200,0.0,0.0
card_p5_beauty,1630,50,0.0,0.0
card_p5_beauty,1630,100,0.0,0.0
card_p5_beauty,1630,200,0.0,0.0
card_p5_beauty,1631,50,1.0,0.24465054211822604
card_p5_beauty,1631,100,1.0,0.24465054211822604
card_p5_beauty,1631,200,1.0,0.24465054211822604
card_p5_beauty,1632,50,0.0,0.0
card_p5_beauty,1632,100,0.0,0.0
card_p5_beauty,1632,200,0.0,0.0
card_p5_beauty,1633,50,0.0,0.0
card_p5_beauty,1633,100,0.0,0.0
card_p5_beauty,1633,200,0.0,0.0
card_p5_beauty,1634,50,0.0,0.0
card_p5_beauty,1634,100,0.0,0.0
card_p5_beauty,1634,200,0.0,0.0
card_p5_beauty,1635,50,0.0,0.0
card_p5_beauty,1635,100,1.0,0.0
card_p5_beauty,1635,200,1.0,0.0
card_p5_beauty,1636,50,0.0,0.0
card_p5_beauty,1636,100,0.0,0.0
card_p5_beauty,1636,200,0.0,0.0
card_p5_beauty,1637,50,0.0,0.0
card_p5_beauty,1637,100,0.0,0.0
card_p5_beauty,1637,200,1.0,0.0
card_p5_beauty,1638,50,0.0,0.0
card_p5_beauty,1638,100,0.0,0.0
card_p5_beauty,1638,200,0.0,0.0
card_p5_beauty,1639,50,0.0,0.0
card_p5_beauty,1639,100,0.0,0.0
card_p5_beauty,1639,200,0.0,0.0
card_p5_beauty,1640,50,0.0,0.0
card_p5_beauty,1640,100,0.0,0.0
card_p5_beauty,1640,200,0.0,0.0
card_p5_beauty,1641,50,0.0,0.0
card_p5_beauty,1641,100,1.0,0.0
card_p5_beauty,1641,200,1.0,0.0
card_p5_beauty,1642,50,0.0,0.0
card_p5_beauty,1642,100,0.0,0.0
card_p5_beauty,1642,200,0.0,0.0
card_p5_beauty,1643,50,0.0,0.0
card_p5_beauty,1643,100,0.0,0.0
card_p5_beauty,1643,200,0.0,0.0
card_p5_beauty,1644,50,0.0,0.0
card_p5_beauty,1644,100,0.0,0.0
card_p5_beauty,1644,200,0.0,0.0
card_p5_beauty,1645,50,0.0,0.0
card_p5_beauty,1645,100,0.0,0.0
card_p5_beauty,1645,200,0.0,0.0
card_p5_beauty,1646,50,0.0,0.0
card_p5_beauty,1646,100,0.0,0.0
card_p5_beauty,1646,200,0.0,0.0
card_p5_beauty,1647,50,0.0,0.0
card_p5_beauty,1647,100,0.0,0.0
card_p5_beauty,1647,200,0.0,0.0
card_p5_beauty,1648,50,0.0,0.0
card_p5_beauty,1648,100,0.0,0.0
card_p5_beauty,1648,200,0.0,0.0
card_p5_beauty,1649,50,0.0,0.0
card_p5_beauty,1649,100,0.0,0.0
card_p5_beauty,1649,200,0.0,0.0
card_p5_beauty,1650,50,0.0,0.0
card_p5_beauty,1650,100,0.0,0.0
card_p5_beauty,1650,200,0.0,0.0
card_p5_beauty,1651,50,0.0,0.0
card_p5_beauty,1651,100,0.0,0.0
card_p5_beauty,1651,200,0.0,0.0
card_p5_beauty,1652,50,0.0,0.0
card_p5_beauty,1652,100,0.0,0.0
card_p5_beauty,1652,200,0.0,0.0
card_p5_beauty,1653,50,0.0,0.0
card_p5_beauty,1653,100,0.0,0.0
card_p5_beauty,1653,200,0.0,0.0
card_p5_beauty,1654,50,0.0,0.0
card_p5_beauty,1654,100,0.0,0.0
card_p5_beauty,1654,200,0.0,0.0
card_p5_beauty,1655,50,0.0,0.0
card_p5_beauty,1655,100,0.0,0.0
card_p5_beauty,1655,200,0.0,0.0
card_p5_beauty,1656,50,0.0,0.0
card_p5_beauty,1656,100,0.0,0.0
card_p5_beauty,1656,200,0.0,0.0
card_p5_beauty,1657,50,0.0,0.0
card_p5_beauty,1657,100,0.0,0.0
card_p5_beauty,1657,200,0.0,0.0
card_p5_beauty,1658,50,0.0,0.0
card_p5_beauty,1658,100,0.0,0.0
card_p5_beauty,1658,200,0.0,0.0
card_p5_beauty,1659,50,0.0,0.0
card_p5_beauty,1659,100,0.0,0.0
card_p5_beauty,1659,200,0.0,0.0
card_p5_beauty,1660,50,0.0,0.0
card_p5_beauty,1660,100,0.0,0.0
card_p5_beauty,1660,200,0.0,0.0
card_p5_beauty,1661,50,0.0,0.0
card_p5_beauty,1661,100,0.0,0.0
card_p5_beauty,1661,200,0.0,0.0
card_p5_beauty,1662,50,0.0,0.0
card_p5_beauty,1662,100,0.0,0.0
card_p5_beauty,1662,200,0.0,0.0
card_p5_beauty,1663,50,0.0,0.0
card_p5_beauty,1663,100,0.0,0.0
card_p5_beauty,1663,200,0.0,0.0
card_p5_beauty,1664,50,0.0,0.0
card_p5_beauty,1664,100,0.0,0.0
card_p5_beauty,1664,200,0.0,0.0
card_p5_beauty,1665,50,0.0,0.0
card_p5_beauty,1665,100,0.0,0.0
card_p5_beauty,1665,200,0.0,0.0
card_p5_beauty,1666,50,0.0,0.0
card_p5_beauty,1666,100,0.0,0.0
card_p5_beauty,1666,200,0.0,0.0
card_p5_beauty,1667,50,0.0,0.0
card_p5_beauty,1667,100,0.0,0.0
card_p5_beauty,1667,200,0.0,0.0
card_p5_beauty,1668,50,0.0,0.0
card_p5_beauty,1668,100,0.0,0.0
card_p5_beauty,1668,200,0.0,0.0
card_p5_beauty,1669,50,1.0,0.38685280723454163
card_p5_beauty,1669,100,1.0,0.38685280723454163
card_p5_beauty,1669,200,1.0,0.38685280723454163
card_p5_beauty,1670,50,0.0,0.0
card_p5_beauty,1670,100,0.0,0.0
card_p5_beauty,1670,200,0.0,0.0
card_p5_beauty,1671,50,0.0,0.0
card_p5_beauty,1671,100,0.0,0.0
card_p5_beauty,1671,200,0.0,0.0
card_p5_beauty,1672,50,0.0,0.0
card_p5_beauty,1672,100,0.0,0.0
card_p5_beauty,1672,200,0.0,0.0
card_p5_beauty,1673,50,0.0,0.0
card_p5_beauty,1673,100,0.0,0.0
card_p5_beauty,1673,200,0.0,0.0
card_p5_beauty,1674,50,0.0,0.0
card_p5_beauty,1674,100,0.0,0.0
card_p5_beauty,1674,200,0.0,0.0
card_p5_beauty,1675,50,0.0,0.0
card_p5_beauty,1675,100,0.0,0.0
card_p5_beauty,1675,200,0.0,0.0
card_p5_beauty,1676,50,0.0,0.0
card_p5_beauty,1676,100,0.0,0.0
card_p5_beauty,1676,200,0.0,0.0
card_p5_beauty,1677,50,0.0,0.0
card_p5_beauty,1677,100,0.0,0.0
card_p5_beauty,1677,200,0.0,0.0
card_p5_beauty,1678,50,0.0,0.0
card_p5_beauty,1678,100,0.0,0.0
card_p5_beauty,1678,200,0.0,0.0
card_p5_beauty,1679,50,0.0,0.0
card_p5_beauty,1679,100,0.0,0.0
card_p5_beauty,1679,200,0.0,0.0
card_p5_beauty,1680,50,0.0,0.0
card_p5_beauty,1680,100,0.0,0.0
card_p5_beauty,1680,200,0.0,0.0
card_p5_beauty,1681,50,0.0,0.0
card_p5_beauty,1681,100,0.0,0.0
card_p5_beauty,1681,200,0.0,0.0
card_p5_beauty,1682,50,0.0,0.0
card_p5_beauty,1682,100,0.0,0.0
card_p5_beauty,1682,200,0.0,0.0
card_p5_beauty,1683,50,1.0,0.0
card_p5_beauty,1683,100,1.0,0.0
card_p5_beauty,1683,200,1.0,0.0
card_p5_beauty,1684,50,0.0,0.0
card_p5_beauty,1684,100,0.0,0.0
card_p5_beauty,1684,200,0.0,0.0
card_p5_beauty,1685,50,0.0,0.0
card_p5_beauty,1685,100,0.0,0.0
card_p5_beauty,1685,200,0.0,0.0
card_p5_beauty,1686,50,0.0,0.0
card_p5_beauty,1686,100,0.0,0.0
card_p5_beauty,1686,200,0.0,0.0
card_p5_beauty,1687,50,0.0,0.0
card_p5_beauty,1687,100,0.0,0.0
card_p5_beauty,1687,200,0.0,0.0
card_p5_beauty,1688,50,0.0,0.0
card_p5_beauty,1688,100,0.0,0.0
card_p5_beauty,1688,200,0.0,0.0
card_p5_beauty,1689,50,0.0,0.0
card_p5_beauty,1689,100,0.0,0.0
card_p5_beauty,1689,200,0.0,0.0
card_p5_beauty,1690,50,0.0,0.0
card_p5_beauty,1690,100,0.0,0.0
card_p5_beauty,1690,200,0.0,0.0
card_p5_beauty,1691,50,1.0,0.43067655807339306
card_p5_beauty,1691,100,1.0,0.43067655807339306
card_p5_beauty,1691,200,1.0,0.43067655807339306
card_p5_beauty,1692,50,0.0,0.0
card_p5_beauty,1692,100,0.0,0.0
card_p5_beauty,1692,200,0.0,0.0
card_p5_beauty,1693,50,0.0,0.0
card_p5_beauty,1693,100,0.0,0.0
card_p5_beauty,1693,200,0.0,0.0
card_p5_beauty,1694,50,0.0,0.0
card_p5_beauty,1694,100,0.0,0.0
card_p5_beauty,1694,200,0.0,0.0
card_p5_beauty,1695,50,0.0,0.0
card_p5_beauty,1695,100,0.0,0.0
card_p5_beauty,1695,200,0.0,0.0
card_p5_beauty,1696,50,0.0,0.0
card_p5_beauty,1696,100,0.0,0.0
card_p5_beauty,1696,200,0.0,0.0
card_p5_beauty,1697,50,0.0,0.0
card_p5_beauty,1697,100,0.0,0.0
card_p5_beauty,1697,200,0.0,0.0
card_p5_beauty,1698,50,0.0,0.0
card_p5_beauty,1698,100,0.0,0.0
card_p5_beauty,1698,200,0.0,0.0
card_p5_beauty,1699,50,0.0,0.0
card_p5_beauty,1699,100,0.0,0.0
card_p5_beauty,1699,200,0.0,0.0
card_p5_beauty,1700,50,0.0,0.0
card_p5_beauty,1700,100,0.0,0.0
card_p5_beauty,1700,200,0.0,0.0
card_p5_beauty,1701,50,0.0,0.0
card_p5_beauty,1701,100,0.0,0.0
card_p5_beauty,1701,200,0.0,0.0
card_p5_beauty,1702,50,0.0,0.0
card_p5_beauty,1702,100,0.0,0.0
card_p5_beauty,1702,200,0.0,0.0
card_p5_beauty,1703,50,0.0,0.0
card_p5_beauty,1703,100,0.0,0.0
card_p5_beauty,1703,200,0.0,0.0
card_p5_beauty,1704,50,0.0,0.0
card_p5_beauty,1704,100,0.0,0.0
card_p5_beauty,1704,200,0.0,0.0
card_p5_beauty,1705,50,0.0,0.0
card_p5_beauty,1705,100,0.0,0.0
card_p5_beauty,1705,200,0.0,0.0
card_p5_beauty,1706,50,0.0,0.0
card_p5_beauty,1706,100,0.0,0.0
card_p5_beauty,1706,200,0.0,0.0
card_p5_beauty,1707,50,0.0,0.0
card_p5_beauty,1707,100,0.0,0.0
card_p5_beauty,1707,200,0.0,0.0
card_p5_beauty,1708,50,0.0,0.0
card_p5_beauty,1708,100,0.0,0.0
card_p5_beauty,1708,200,0.0,0.0
card_p5_beauty,1709,50,0.0,0.0
card_p5_beauty,1709,100,0.0,0.0
card_p5_beauty,1709,200,0.0,0.0
card_p5_beauty,1710,50,0.0,0.0
card_p5_beauty,1710,100,0.0,0.0
card_p5_beauty,1710,200,0.0,0.0
card_p5_beauty,1711,50,0.0,0.0
card_p5_beauty,1711,100,0.0,0.0
card_p5_beauty,1711,200,0.0,0.0
card_p5_beauty,1712,50,0.0,0.0
card_p5_beauty,1712,100,0.0,0.0
card_p5_beauty,1712,200,0.0,0.0
card_p5_beauty,1713,50,0.0,0.0
card_p5_beauty,1713,100,0.0,0.0
card_p5_beauty,1713,200,0.0,0.0
card_p5_beauty,1714,50,0.0,0.0
card_p5_beauty,1714,100,0.0,0.0
card_p5_beauty,1714,200,0.0,0.0
card_p5_beauty,1715,50,0.0,0.0
card_p5_beauty,1715,100,0.0,0.0
card_p5_beauty,1715,200,0.0,0.0
card_p5_beauty,1716,50,0.0,0.0
card_p5_beauty,1716,100,0.0,0.0
card_p5_beauty,1716,200,0.0,0.0
card_p5_beauty,1717,50,0.0,0.0
card_p5_beauty,1717,100,0.0,0.0
card_p5_beauty,1717,200,0.0,0.0
card_p5_beauty,1718,50,0.0,0.0
card_p5_beauty,1718,100,0.0,0.0
card_p5_beauty,1718,200,1.0,0.0
card_p5_beauty,1719,50,0.0,0.0
card_p5_beauty,1719,100,1.0,0.0
card_p5_beauty,1719,200,1.0,0.0
card_p5_beauty,1720,50,0.0,0.0
card_p5_beauty,1720,100,0.0,0.0
card_p5_beauty,1720,200,0.0,0.0
card_p5_beauty,1721,50,0.0,0.0
card_p5_beauty,1721,100,0.0,0.0
card_p5_beauty,1721,200,0.0,0.0
card_p5_beauty,1722,50,0.0,0.0
card_p5_beauty,1722,100,0.0,0.0
card_p5_beauty,1722,200,0.0,0.0
card_p5_beauty,1723,50,0.0,0.0
card_p5_beauty,1723,100,0.0,0.0
card_p5_beauty,1723,200,0.0,0.0
card_p5_beauty,1724,50,0.0,0.0
card_p5_beauty,1724,100,0.0,0.0
card_p5_beauty,1724,200,0.0,0.0
card_p5_beauty,1725,50,0.0,0.0
card_p5_beauty,1725,100,0.0,0.0
card_p5_beauty,1725,200,0.0,0.0
card_p5_beauty,1726,50,0.0,0.0
card_p5_beauty,1726,100,0.0,0.0
card_p5_beauty,1726,200,0.0,0.0
card_p5_beauty,1727,50,1.0,0.38685280723454163
card_p5_beauty,1727,100,1.0,0.38685280723454163
card_p5_beauty,1727,200,1.0,0.38685280723454163
card_p5_beauty,1728,50,0.0,0.0
card_p5_beauty,1728,100,0.0,0.0
card_p5_beauty,1728,200,0.0,0.0
card_p5_beauty,1729,50,0.0,0.0
card_p5_beauty,1729,100,0.0,0.0
card_p5_beauty,1729,200,0.0,0.0
card_p5_beauty,1730,50,0.0,0.0
card_p5_beauty,1730,100,0.0,0.0
card_p5_beauty,1730,200,0.0,0.0
card_p5_beauty,1731,50,0.0,0.0
card_p5_beauty,1731,100,1.0,0.0
card_p5_beauty,1731,200,1.0,0.0
card_p5_beauty,1732,50,0.0,0.0
card_p5_beauty,1732,100,0.0,0.0
card_p5_beauty,1732,200,0.0,0.0
card_p5_beauty,1733,50,0.0,0.0
card_p5_beauty,1733,100,0.0,0.0
card_p5_beauty,1733,200,0.0,0.0
card_p5_beauty,1734,50,0.0,0.0
card_p5_beauty,1734,100,0.0,0.0
card_p5_beauty,1734,200,1.0,0.0
card_p5_beauty,1735,50,0.0,0.0
card_p5_beauty,1735,100,0.0,0.0
card_p5_beauty,1735,200,0.0,0.0
card_p5_beauty,1736,50,0.0,0.0
card_p5_beauty,1736,100,0.0,0.0
card_p5_beauty,1736,200,0.0,0.0
card_p5_beauty,1737,50,0.0,0.0
card_p5_beauty,1737,100,0.0,0.0
card_p5_beauty,1737,200,0.0,0.0
card_p5_beauty,1738,50,0.0,0.0
card_p5_beauty,1738,100,0.0,0.0
card_p5_beauty,1738,200,0.0,0.0
card_p5_beauty,1739,50,0.0,0.0
card_p5_beauty,1739,100,0.0,0.0
card_p5_beauty,1739,200,0.0,0.0
card_p5_beauty,1740,50,0.0,0.0
card_p5_beauty,1740,100,0.0,0.0
card_p5_beauty,1740,200,0.0,0.0
card_p5_beauty,1741,50,0.0,0.0
card_p5_beauty,1741,100,0.0,0.0
card_p5_beauty,1741,200,0.0,0.0
card_p5_beauty,1742,50,0.0,0.0
card_p5_beauty,1742,100,0.0,0.0
card_p5_beauty,1742,200,0.0,0.0
card_p5_beauty,1743,50,0.0,0.0
card_p5_beauty,1743,100,0.0,0.0
card_p5_beauty,1743,200,0.0,0.0
card_p5_beauty,1744,50,0.0,0.0
card_p5_beauty,1744,100,0.0,0.0
card_p5_beauty,1744,200,0.0,0.0
card_p5_beauty,1745,50,0.0,0.0
card_p5_beauty,1745,100,0.0,0.0
card_p5_beauty,1745,200,0.0,0.0
card_p5_beauty,1746,50,0.0,0.0
card_p5_beauty,1746,100,0.0,0.0
card_p5_beauty,1746,200,0.0,0.0
card_p5_beauty,1747,50,0.0,0.0
card_p5_beauty,1747,100,0.0,0.0
card_p5_beauty,1747,200,0.0,0.0
card_p5_beauty,1748,50,0.0,0.0
card_p5_beauty,1748,100,0.0,0.0
card_p5_beauty,1748,200,0.0,0.0
card_p5_beauty,1749,50,0.0,0.0
card_p5_beauty,1749,100,0.0,0.0
card_p5_beauty,1749,200,0.0,0.0
card_p5_beauty,1750,50,0.0,0.0
card_p5_beauty,1750,100,0.0,0.0
card_p5_beauty,1750,200,0.0,0.0
card_p5_beauty,1751,50,0.0,0.0
card_p5_beauty,1751,100,0.0,0.0
card_p5_beauty,1751,200,0.0,0.0
card_p5_beauty,1752,50,0.0,0.0
card_p5_beauty,1752,100,0.0,0.0
card_p5_beauty,1752,200,0.0,0.0
card_p5_beauty,1753,50,0.0,0.0
card_p5_beauty,1753,100,0.0,0.0
card_p5_beauty,1753,200,0.0,0.0
card_p5_beauty,1754,50,0.0,0.0
card_p5_beauty,1754,100,0.0,0.0
card_p5_beauty,1754,200,0.0,0.0
card_p5_beauty,1755,50,0.0,0.0
card_p5_beauty,1755,100,0.0,0.0
card_p5_beauty,1755,200,0.0,0.0
card_p5_beauty,1756,50,0.0,0.0
card_p5_beauty,1756,100,0.0,0.0
card_p5_beauty,1756,200,0.0,0.0
card_p5_beauty,1757,50,0.0,0.0
card_p5_beauty,1757,100,0.0,0.0
card_p5_beauty,1757,200,0.0,0.0
card_p5_beauty,1758,50,0.0,0.0
card_p5_beauty,1758,100,0.0,0.0
card_p5_beauty,1758,200,0.0,0.0
card_p5_beauty,1759,50,0.0,0.0
card_p5_beauty,1759,100,0.0,0.0
card_p5_beauty,1759,200,0.0,0.0
card_p5_beauty,1760,50,0.0,0.0
card_p5_beauty,1760,100,0.0,0.0
card_p5_beauty,1760,200,0.0,0.0
card_p5_beauty,1761,50,0.0,0.0
card_p5_beauty,1761,100,0.0,0.0
card_p5_beauty,1761,200,0.0,0.0
card_p5_beauty,1762,50,0.0,0.0
card_p5_beauty,1762,100,0.0,0.0
card_p5_beauty,1762,200,0.0,0.0
card_p5_beauty,1763,50,0.0,0.0
card_p5_beauty,1763,100,0.0,0.0
card_p5_beauty,1763,200,0.0,0.0
card_p5_beauty,1764,50,0.0,0.0
card_p5_beauty,1764,100,0.0,0.0
card_p5_beauty,1764,200,0.0,0.0
card_p5_beauty,1765,50,0.0,0.0
card_p5_beauty,1765,100,0.0,0.0
card_p5_beauty,1765,200,0.0,0.0
card_p5_beauty,1766,50,0.0,0.0
card_p5_beauty,1766,100,0.0,0.0
card_p5_beauty,1766,200,0.0,0.0
card_p5_beauty,1767,50,0.0,0.0
card_p5_beauty,1767,100,0.0,0.0
card_p5_beauty,1767,200,0.0,0.0
card_p5_beauty,1768,50,0.0,0.0
card_p5_beauty,1768,100,0.0,0.0
card_p5_beauty,1768,200,0.0,0.0
card_p5_beauty,1769,50,1.0,0.0
card_p5_beauty,1769,100,1.0,0.0
card_p5_beauty,1769,200,1.0,0.0
card_p5_beauty,1770,50,0.0,0.0
card_p5_beauty,1770,100,0.0,0.0
card_p5_beauty,1770,200,0.0,0.0
card_p5_beauty,1771,50,0.0,0.0
card_p5_beauty,1771,100,0.0,0.0
card_p5_beauty,1771,200,0.0,0.0
card_p5_beauty,1772,50,0.0,0.0
card_p5_beauty,1772,100,0.0,0.0
card_p5_beauty,1772,200,0.0,0.0
card_p5_beauty,1773,50,0.0,0.0
card_p5_beauty,1773,100,0.0,0.0
card_p5_beauty,1773,200,0.0,0.0
card_p5_beauty,1774,50,0.0,0.0
card_p5_beauty,1774,100,0.0,0.0
card_p5_beauty,1774,200,0.0,0.0
card_p5_beauty,1775,50,0.0,0.0
card_p5_beauty,1775,100,0.0,0.0
card_p5_beauty,1775,200,0.0,0.0
card_p5_beauty,1776,50,0.0,0.0
card_p5_beauty,1776,100,0.0,0.0
card_p5_beauty,1776,200,0.0,0.0
card_p5_beauty,1777,50,1.0,0.0
card_p5_beauty,1777,100,1.0,0.0
card_p5_beauty,1777,200,1.0,0.0
card_p5_beauty,1778,50,0.0,0.0
card_p5_beauty,1778,100,0.0,0.0
card_p5_beauty,1778,200,0.0,0.0
card_p5_beauty,1779,50,0.0,0.0
card_p5_beauty,1779,100,0.0,0.0
card_p5_beauty,1779,200,0.0,0.0
card_p5_beauty,1780,50,0.0,0.0
card_p5_beauty,1780,100,0.0,0.0
card_p5_beauty,1780,200,0.0,0.0
card_p5_beauty,1781,50,1.0,0.6309297535714575
card_p5_beauty,1781,100,1.0,0.6309297535714575
card_p5_beauty,1781,200,1.0,0.6309297535714575
card_p5_beauty,1782,50,0.0,0.0
card_p5_beauty,1782,100,0.0,0.0
card_p5_beauty,1782,200,0.0,0.0
card_p5_beauty,1783,50,0.0,0.0
card_p5_beauty,1783,100,0.0,0.0
card_p5_beauty,1783,200,0.0,0.0
card_p5_beauty,1784,50,0.0,0.0
card_p5_beauty,1784,100,0.0,0.0
card_p5_beauty,1784,200,0.0,0.0
card_p5_beauty,1785,50,0.0,0.0
card_p5_beauty,1785,100,0.0,0.0
card_p5_beauty,1785,200,0.0,0.0
card_p5_beauty,1786,50,0.0,0.0
card_p5_beauty,1786,100,0.0,0.0
card_p5_beauty,1786,200,0.0,0.0
card_p5_beauty,1787,50,0.0,0.0
card_p5_beauty,1787,100,0.0,0.0
card_p5_beauty,1787,200,0.0,0.0
card_p5_beauty,1788,50,0.0,0.0
card_p5_beauty,1788,100,0.0,0.0
card_p5_beauty,1788,200,0.0,0.0
card_p5_beauty,1789,50,0.0,0.0
card_p5_beauty,1789,100,0.0,0.0
card_p5_beauty,1789,200,0.0,0.0
card_p5_beauty,1790,50,0.0,0.0
card_p5_beauty,1790,100,0.0,0.0
card_p5_beauty,1790,200,0.0,0.0
card_p5_beauty,1791,50,0.0,0.0
card_p5_beauty,1791,100,0.0,0.0
card_p5_beauty,1791,200,1.0,0.0
card_p5_beauty,1792,50,0.0,0.0
card_p5_beauty,1792,100,0.0,0.0
card_p5_beauty,1792,200,0.0,0.0
card_p5_beauty,1793,50,0.0,0.0
card_p5_beauty,1793,100,0.0,0.0
card_p5_beauty,1793,200,0.0,0.0
card_p5_beauty,1794,50,0.0,0.0
card_p5_beauty,1794,100,0.0,0.0
card_p5_beauty,1794,200,0.0,0.0
card_p5_beauty,1795,50,0.0,0.0
card_p5_beauty,1795,100,0.0,0.0
card_p5_beauty,1795,200,0.0,0.0
card_p5_beauty,1796,50,0.0,0.0
card_p5_beauty,1796,100,0.0,0.0
card_p5_beauty,1796,200,0.0,0.0
card_p5_beauty,1797,50,0.0,0.0
card_p5_beauty,1797,100,0.0,0.0
card_p5_beauty,1797,200,0.0,0.0
card_p5_beauty,1798,50,0.0,0.0
card_p5_beauty,1798,100,0.0,0.0
card_p5_beauty,1798,200,0.0,0.0
card_p5_beauty,1799,50,0.0,0.0
card_p5_beauty,1799,100,0.0,0.0
card_p5_beauty,1799,200,0.0,0.0
card_p5_beauty,1800,50,0.0,0.0
card_p5_beauty,1800,100,0.0,0.0
card_p5_beauty,1800,200,0.0,0.0
card_p5_beauty,1801,50,0.0,0.0
card_p5_beauty,1801,100,0.0,0.0
card_p5_beauty,1801,200,0.0,0.0
card_p5_beauty,1802,50,0.0,0.0
card_p5_beauty,1802,100,0.0,0.0
card_p5_beauty,1802,200,0.0,0.0
card_p5_beauty,1803,50,0.0,0.0
card_p5_beauty,1803,100,0.0,0.0
card_p5_beauty,1803,200,0.0,0.0
card_p5_beauty,1804,50,0.0,0.0
card_p5_beauty,1804,100,0.0,0.0
card_p5_beauty,1804,200,0.0,0.0
card_p5_beauty,1805,50,0.0,0.0
card_p5_beauty,1805,100,0.0,0.0
card_p5_beauty,1805,200,0.0,0.0
card_p5_beauty,1806,50,1.0,0.23981246656813146
card_p5_beauty,1806,100,1.0,0.23981246656813146
card_p5_beauty,1806,200,1.0,0.23981246656813146
card_p5_beauty,1807,50,0.0,0.0
card_p5_beauty,1807,100,0.0,0.0
card_p5_beauty,1807,200,0.0,0.0
card_p5_beauty,1808,50,0.0,0.0
card_p5_beauty,1808,100,0.0,0.0
card_p5_beauty,1808,200,0.0,0.0
card_p5_beauty,1809,50,0.0,0.0
card_p5_beauty,1809,100,0.0,0.0
card_p5_beauty,1809,200,0.0,0.0
card_p5_beauty,1810,50,1.0,0.0
card_p5_beauty,1810,100,1.0,0.0
card_p5_beauty,1810,200,1.0,0.0
card_p5_beauty,1811,50,0.0,0.0
card_p5_beauty,1811,100,0.0,0.0
card_p5_beauty,1811,200,1.0,0.0
card_p5_beauty,1812,50,0.0,0.0
card_p5_beauty,1812,100,0.0,0.0
card_p5_beauty,1812,200,0.0,0.0
card_p5_beauty,1813,50,0.0,0.0
card_p5_beauty,1813,100,0.0,0.0
card_p5_beauty,1813,200,0.0,0.0
card_p5_beauty,1814,50,0.0,0.0
card_p5_beauty,1814,100,0.0,0.0
card_p5_beauty,1814,200,0.0,0.0
card_p5_beauty,1815,50,0.0,0.0
card_p5_beauty,1815,100,0.0,0.0
card_p5_beauty,1815,200,0.0,0.0
card_p5_beauty,1816,50,0.0,0.0
card_p5_beauty,1816,100,0.0,0.0
card_p5_beauty,1816,200,0.0,0.0
card_p5_beauty,1817,50,0.0,0.0
card_p5_beauty,1817,100,0.0,0.0
card_p5_beauty,1817,200,0.0,0.0
card_p5_beauty,1818,50,0.0,0.0
card_p5_beauty,1818,100,0.0,0.0
card_p5_beauty,1818,200,0.0,0.0
card_p5_beauty,1819,50,0.0,0.0
card_p5_beauty,1819,100,0.0,0.0
card_p5_beauty,1819,200,0.0,0.0
card_p5_beauty,1820,50,0.0,0.0
card_p5_beauty,1820,100,0.0,0.0
card_p5_beauty,1820,200,0.0,0.0
card_p5_beauty,1821,50,0.0,0.0
card_p5_beauty,1821,100,0.0,0.0
card_p5_beauty,1821,200,0.0,0.0
card_p5_beauty,1822,50,0.0,0.0
card_p5_beauty,1822,100,0.0,0.0
card_p5_beauty,1822,200,0.0,0.0
card_p5_beauty,1823,50,0.0,0.0
card_p5_beauty,1823,100,0.0,0.0
card_p5_beauty,1823,200,0.0,0.0
card_p5_beauty,1824,50,0.0,0.0
card_p5_beauty,1824,100,0.0,0.0
card_p5_beauty,1824,200,0.0,0.0
card_p5_beauty,1825,50,0.0,0.0
card_p5_beauty,1825,100,0.0,0.0
card_p5_beauty,1825,200,0.0,0.0
card_p5_beauty,1826,50,0.0,0.0
card_p5_beauty,1826,100,0.0,0.0
card_p5_beauty,1826,200,0.0,0.0
card_p5_beauty,1827,50,0.0,0.0
card_p5_beauty,1827,100,0.0,0.0
card_p5_beauty,1827,200,0.0,0.0
card_p5_beauty,1828,50,0.0,0.0
card_p5_beauty,1828,100,0.0,0.0
card_p5_beauty,1828,200,0.0,0.0
card_p5_beauty,1829,50,0.0,0.0
card_p5_beauty,1829,100,0.0,0.0
card_p5_beauty,1829,200,0.0,0.0
card_p5_beauty,1830,50,0.0,0.0
card_p5_beauty,1830,100,0.0,0.0
card_p5_beauty,1830,200,0.0,0.0
card_p5_beauty,1831,50,0.0,0.0
card_p5_beauty,1831,100,0.0,0.0
card_p5_beauty,1831,200,0.0,0.0
card_p5_beauty,1832,50,0.0,0.0
card_p5_beauty,1832,100,0.0,0.0
card_p5_beauty,1832,200,0.0,0.0
card_p5_beauty,1833,50,0.0,0.0
card_p5_beauty,1833,100,0.0,0.0
card_p5_beauty,1833,200,0.0,0.0
card_p5_beauty,1834,50,0.0,0.0
card_p5_beauty,1834,100,0.0,0.0
card_p5_beauty,1834,200,0.0,0.0
card_p5_beauty,1835,50,0.0,0.0
card_p5_beauty,1835,100,0.0,0.0
card_p5_beauty,1835,200,0.0,0.0
card_p5_beauty,1836,50,0.0,0.0
card_p5_beauty,1836,100,0.0,0.0
card_p5_beauty,1836,200,0.0,0.0
card_p5_beauty,1837,50,0.0,0.0
card_p5_beauty,1837,100,1.0,0.0
card_p5_beauty,1837,200,1.0,0.0
card_p5_beauty,1838,50,0.0,0.0
card_p5_beauty,1838,100,0.0,0.0
card_p5_beauty,1838,200,0.0,0.0
card_p5_beauty,1839,50,0.0,0.0
card_p5_beauty,1839,100,0.0,0.0
card_p5_beauty,1839,200,1.0,0.0
card_p5_beauty,1840,50,0.0,0.0
card_p5_beauty,1840,100,0.0,0.0
card_p5_beauty,1840,200,0.0,0.0
card_p5_beauty,1841,50,0.0,0.0
card_p5_beauty,1841,100,0.0,0.0
card_p5_beauty,1841,200,0.0,0.0
card_p5_beauty,1842,50,0.0,0.0
card_p5_beauty,1842,100,0.0,0.0
card_p5_beauty,1842,200,0.0,0.0
card_p5_beauty,1843,50,0.0,0.0
card_p5_beauty,1843,100,0.0,0.0
card_p5_beauty,1843,200,0.0,0.0
card_p5_beauty,1844,50,0.0,0.0
card_p5_beauty,1844,100,0.0,0.0
card_p5_beauty,1844,200,0.0,0.0
card_p5_beauty,1845,50,0.0,0.0
card_p5_beauty,1845,100,0.0,0.0
card_p5_beauty,1845,200,0.0,0.0
card_p5_beauty,1846,50,0.0,0.0
card_p5_beauty,1846,100,0.0,0.0
card_p5_beauty,1846,200,0.0,0.0
card_p5_beauty,1847,50,0.0,0.0
card_p5_beauty,1847,100,0.0,0.0
card_p5_beauty,1847,200,0.0,0.0
card_p5_beauty,1848,50,0.0,0.0
card_p5_beauty,1848,100,0.0,0.0
card_p5_beauty,1848,200,0.0,0.0
card_p5_beauty,1849,50,0.0,0.0
card_p5_beauty,1849,100,1.0,0.0
card_p5_beauty,1849,200,1.0,0.0
card_p5_beauty,1850,50,0.0,0.0
card_p5_beauty,1850,100,0.0,0.0
card_p5_beauty,1850,200,0.0,0.0
card_p5_beauty,1851,50,0.0,0.0
card_p5_beauty,1851,100,0.0,0.0
card_p5_beauty,1851,200,1.0,0.0
card_p5_beauty,1852,50,0.0,0.0
card_p5_beauty,1852,100,0.0,0.0
card_p5_beauty,1852,200,0.0,0.0
card_p5_beauty,1853,50,0.0,0.0
card_p5_beauty,1853,100,0.0,0.0
card_p5_beauty,1853,200,0.0,0.0
card_p5_beauty,1854,50,0.0,0.0
card_p5_beauty,1854,100,0.0,0.0
card_p5_beauty,1854,200,0.0,0.0
card_p5_beauty,1855,50,0.0,0.0
card_p5_beauty,1855,100,0.0,0.0
card_p5_beauty,1855,200,0.0,0.0
card_p5_beauty,1856,50,0.0,0.0
card_p5_beauty,1856,100,0.0,0.0
card_p5_beauty,1856,200,0.0,0.0
card_p5_beauty,1857,50,0.0,0.0
card_p5_beauty,1857,100,0.0,0.0
card_p5_beauty,1857,200,0.0,0.0
card_p5_beauty,1858,50,0.0,0.0
card_p5_beauty,1858,100,0.0,0.0
card_p5_beauty,1858,200,0.0,0.0
card_p5_beauty,1859,50,0.0,0.0
card_p5_beauty,1859,100,0.0,0.0
card_p5_beauty,1859,200,0.0,0.0
card_p5_beauty,1860,50,0.0,0.0
card_p5_beauty,1860,100,1.0,0.0
card_p5_beauty,1860,200,1.0,0.0
card_p5_beauty,1861,50,0.0,0.0
card_p5_beauty,1861,100,0.0,0.0
card_p5_beauty,1861,200,0.0,0.0
card_p5_beauty,1862,50,1.0,0.27894294565112987
card_p5_beauty,1862,100,1.0,0.27894294565112987
card_p5_beauty,1862,200,1.0,0.27894294565112987
card_p5_beauty,1863,50,0.0,0.0
card_p5_beauty,1863,100,0.0,0.0
card_p5_beauty,1863,200,0.0,0.0
card_p5_beauty,1864,50,0.0,0.0
card_p5_beauty,1864,100,0.0,0.0
card_p5_beauty,1864,200,0.0,0.0
card_p5_beauty,1865,50,0.0,0.0
card_p5_beauty,1865,100,0.0,0.0
card_p5_beauty,1865,200,0.0,0.0
card_p5_beauty,1866,50,0.0,0.0
card_p5_beauty,1866,100,0.0,0.0
card_p5_beauty,1866,200,1.0,0.0
card_p5_beauty,1867,50,0.0,0.0
card_p5_beauty,1867,100,0.0,0.0
card_p5_beauty,1867,200,0.0,0.0
card_p5_beauty,1868,50,0.0,0.0
card_p5_beauty,1868,100,0.0,0.0
card_p5_beauty,1868,200,0.0,0.0
card_p5_beauty,1869,50,0.0,0.0
card_p5_beauty,1869,100,0.0,0.0
card_p5_beauty,1869,200,0.0,0.0
card_p5_beauty,1870,50,0.0,0.0
card_p5_beauty,1870,100,0.0,0.0
card_p5_beauty,1870,200,0.0,0.0
card_p5_beauty,1871,50,0.0,0.0
card_p5_beauty,1871,100,0.0,0.0
card_p5_beauty,1871,200,0.0,0.0
card_p5_beauty,1872,50,0.0,0.0
card_p5_beauty,1872,100,0.0,0.0
card_p5_beauty,1872,200,0.0,0.0
card_p5_beauty,1873,50,0.0,0.0
card_p5_beauty,1873,100,0.0,0.0
card_p5_beauty,1873,200,0.0,0.0
card_p5_beauty,1874,50,0.0,0.0
card_p5_beauty,1874,100,0.0,0.0
card_p5_beauty,1874,200,0.0,0.0
card_p5_beauty,1875,50,0.0,0.0
card_p5_beauty,1875,100,0.0,0.0
card_p5_beauty,1875,200,0.0,0.0
card_p5_beauty,1876,50,0.0,0.0
card_p5_beauty,1876,100,0.0,0.0
card_p5_beauty,1876,200,0.0,0.0
card_p5_beauty,1877,50,0.0,0.0
card_p5_beauty,1877,100,0.0,0.0
card_p5_beauty,1877,200,0.0,0.0
card_p5_beauty,1878,50,0.0,0.0
card_p5_beauty,1878,100,0.0,0.0
card_p5_beauty,1878,200,0.0,0.0
card_p5_beauty,1879,50,0.0,0.0
card_p5_beauty,1879,100,0.0,0.0
card_p5_beauty,1879,200,0.0,0.0
card_p5_beauty,1880,50,0.0,0.0
card_p5_beauty,1880,100,0.0,0.0
card_p5_beauty,1880,200,0.0,0.0
card_p5_beauty,1881,50,0.0,0.0
card_p5_beauty,1881,100,0.0,0.0
card_p5_beauty,1881,200,0.0,0.0
card_p5_beauty,1882,50,0.0,0.0
card_p5_beauty,1882,100,0.0,0.0
card_p5_beauty,1882,200,0.0,0.0
card_p5_beauty,1883,50,0.0,0.0
card_p5_beauty,1883,100,0.0,0.0
card_p5_beauty,1883,200,0.0,0.0
card_p5_beauty,1884,50,0.0,0.0
card_p5_beauty,1884,100,0.0,0.0
card_p5_beauty,1884,200,0.0,0.0
card_p5_beauty,1885,50,0.0,0.0
card_p5_beauty,1885,100,0.0,0.0
card_p5_beauty,1885,200,0.0,0.0
card_p5_beauty,1886,50,0.0,0.0
card_p5_beauty,1886,100,0.0,0.0
card_p5_beauty,1886,200,0.0,0.0
card_p5_beauty,1887,50,0.0,0.0
card_p5_beauty,1887,100,0.0,0.0
card_p5_beauty,1887,200,1.0,0.0
card_p5_beauty,1888,50,0.0,0.0
card_p5_beauty,1888,100,0.0,0.0
card_p5_beauty,1888,200,0.0,0.0
card_p5_beauty,1889,50,0.0,0.0
card_p5_beauty,1889,100,0.0,0.0
card_p5_beauty,1889,200,0.0,0.0
card_p5_beauty,1890,50,0.0,0.0
card_p5_beauty,1890,100,0.0,0.0
card_p5_beauty,1890,200,0.0,0.0
card_p5_beauty,1891,50,0.0,0.0
card_p5_beauty,1891,100,0.0,0.0
card_p5_beauty,1891,200,0.0,0.0
card_p5_beauty,1892,50,0.0,0.0
card_p5_beauty,1892,100,0.0,0.0
card_p5_beauty,1892,200,0.0,0.0
card_p5_beauty,1893,50,0.0,0.0
card_p5_beauty,1893,100,0.0,0.0
card_p5_beauty,1893,200,0.0,0.0
card_p5_beauty,1894,50,0.0,0.0
card_p5_beauty,1894,100,0.0,0.0
card_p5_beauty,1894,200,0.0,0.0
card_p5_beauty,1895,50,0.0,0.0
card_p5_beauty,1895,100,0.0,0.0
card_p5_beauty,1895,200,0.0,0.0
card_p5_beauty,1896,50,0.0,0.0
card_p5_beauty,1896,100,0.0,0.0
card_p5_beauty,1896,200,0.0,0.0
card_p5_beauty,1897,50,0.0,0.0
card_p5_beauty,1897,100,0.0,0.0
card_p5_beauty,1897,200,0.0,0.0
card_p5_beauty,1898,50,0.0,0.0
card_p5_beauty,1898,100,1.0,0.0
card_p5_beauty,1898,200,1.0,0.0
card_p5_beauty,1899,50,0.0,0.0
card_p5_beauty,1899,100,0.0,0.0
card_p5_beauty,1899,200,0.0,0.0
card_p5_beauty,1900,50,0.0,0.0
card_p5_beauty,1900,100,0.0,0.0
card_p5_beauty,1900,200,1.0,0.0
card_p5_beauty,1901,50,0.0,0.0
card_p5_beauty,1901,100,0.0,0.0
card_p5_beauty,1901,200,0.0,0.0
card_p5_beauty,1902,50,1.0,0.0
card_p5_beauty,1902,100,1.0,0.0
card_p5_beauty,1902,200,1.0,0.0
card_p5_beauty,1903,50,0.0,0.0
card_p5_beauty,1903,100,0.0,0.0
card_p5_beauty,1903,200,0.0,0.0
card_p5_beauty,1904,50,0.0,0.0
card_p5_beauty,1904,100,0.0,0.0
card_p5_beauty,1904,200,0.0,0.0
card_p5_beauty,1905,50,0.0,0.0
card_p5_beauty,1905,100,1.0,0.0
card_p5_beauty,1905,200,1.0,0.0
card_p5_beauty,1906,50,0.0,0.0
card_p5_beauty,1906,100,0.0,0.0
card_p5_beauty,1906,200,0.0,0.0
card_p5_beauty,1907,50,0.0,0.0
card_p5_beauty,1907,100,0.0,0.0
card_p5_beauty,1907,200,0.0,0.0
card_p5_beauty,1908,50,0.0,0.0
card_p5_beauty,1908,100,0.0,0.0
card_p5_beauty,1908,200,0.0,0.0
card_p5_beauty,1909,50,0.0,0.0
card_p5_beauty,1909,100,0.0,0.0
card_p5_beauty,1909,200,0.0,0.0
card_p5_beauty,1910,50,0.0,0.0
card_p5_beauty,1910,100,0.0,0.0
card_p5_beauty,1910,200,0.0,0.0
card_p5_beauty,1911,50,0.0,0.0
card_p5_beauty,1911,100,0.0,0.0
card_p5_beauty,1911,200,0.0,0.0
card_p5_beauty,1912,50,0.0,0.0
card_p5_beauty,1912,100,0.0,0.0
card_p5_beauty,1912,200,0.0,0.0
card_p5_beauty,1913,50,0.0,0.0
card_p5_beauty,1913,100,0.0,0.0
card_p5_beauty,1913,200,0.0,0.0
card_p5_beauty,1914,50,0.0,0.0
card_p5_beauty,1914,100,0.0,0.0
card_p5_beauty,1914,200,0.0,0.0
card_p5_beauty,1915,50,0.0,0.0
card_p5_beauty,1915,100,0.0,0.0
card_p5_beauty,1915,200,0.0,0.0
card_p5_beauty,1916,50,0.0,0.0
card_p5_beauty,1916,100,0.0,0.0
card_p5_beauty,1916,200,0.0,0.0
card_p5_beauty,1917,50,0.0,0.0
card_p5_beauty,1917,100,0.0,0.0
card_p5_beauty,1917,200,0.0,0.0
card_p5_beauty,1918,50,0.0,0.0
card_p5_beauty,1918,100,0.0,0.0
card_p5_beauty,1918,200,0.0,0.0
card_p5_beauty,1919,50,0.0,0.0
card_p5_beauty,1919,100,0.0,0.0
card_p5_beauty,1919,200,0.0,0.0
card_p5_beauty,1920,50,0.0,0.0
card_p5_beauty,1920,100,0.0,0.0
card_p5_beauty,1920,200,0.0,0.0
card_p5_beauty,1921,50,0.0,0.0
card_p5_beauty,1921,100,0.0,0.0
card_p5_beauty,1921,200,1.0,0.0
card_p5_beauty,1922,50,0.0,0.0
card_p5_beauty,1922,100,0.0,0.0
card_p5_beauty,1922,200,0.0,0.0
card_p5_beauty,1923,50,0.0,0.0
card_p5_beauty,1923,100,0.0,0.0
card_p5_beauty,1923,200,0.0,0.0
card_p5_beauty,1924,50,0.0,0.0
card_p5_beauty,1924,100,0.0,0.0
card_p5_beauty,1924,200,0.0,0.0
card_p5_beauty,1925,50,1.0,0.23540891336663824
card_p5_beauty,1925,100,1.0,0.23540891336663824
card_p5_beauty,1925,200,1.0,0.23540891336663824
card_p5_beauty,1926,50,0.0,0.0
card_p5_beauty,1926,100,0.0,0.0
card_p5_beauty,1926,200,0.0,0.0
card_p5_beauty,1927,50,0.0,0.0
card_p5_beauty,1927,100,0.0,0.0
card_p5_beauty,1927,200,0.0,0.0
card_p5_beauty,1928,50,0.0,0.0
card_p5_beauty,1928,100,0.0,0.0
card_p5_beauty,1928,200,0.0,0.0
card_p5_beauty,1929,50,0.0,0.0
card_p5_beauty,1929,100,0.0,0.0
card_p5_beauty,1929,200,0.0,0.0
card_p5_beauty,1930,50,1.0,0.0
card_p5_beauty,1930,100,1.0,0.0
card_p5_beauty,1930,200,1.0,0.0
card_p5_beauty,1931,50,0.0,0.0
card_p5_beauty,1931,100,0.0,0.0
card_p5_beauty,1931,200,0.0,0.0
card_p5_beauty,1932,50,0.0,0.0
card_p5_beauty,1932,100,0.0,0.0
card_p5_beauty,1932,200,0.0,0.0
card_p5_beauty,1933,50,0.0,0.0
card_p5_beauty,1933,100,0.0,0.0
card_p5_beauty,1933,200,0.0,0.0
card_p5_beauty,1934,50,0.0,0.0
card_p5_beauty,1934,100,0.0,0.0
card_p5_beauty,1934,200,0.0,0.0
card_p5_beauty,1935,50,0.0,0.0
card_p5_beauty,1935,100,0.0,0.0
card_p5_beauty,1935,200,0.0,0.0
card_p5_beauty,1936,50,0.0,0.0
card_p5_beauty,1936,100,0.0,0.0
card_p5_beauty,1936,200,0.0,0.0
card_p5_beauty,1937,50,0.0,0.0
card_p5_beauty,1937,100,0.0,0.0
card_p5_beauty,1937,200,0.0,0.0
card_p5_beauty,1938,50,0.0,0.0
card_p5_beauty,1938,100,0.0,0.0
card_p5_beauty,1938,200,0.0,0.0
card_p5_beauty,1939,50,0.0,0.0
card_p5_beauty,1939,100,0.0,0.0
card_p5_beauty,1939,200,0.0,0.0
card_p5_beauty,1940,50,1.0,0.23540891336663824
card_p5_beauty,1940,100,1.0,0.23540891336663824
card_p5_beauty,1940,200,1.0,0.23540891336663824
card_p5_beauty,1941,50,0.0,0.0
card_p5_beauty,1941,100,0.0,0.0
card_p5_beauty,1941,200,0.0,0.0
card_p5_beauty,1942,50,0.0,0.0
card_p5_beauty,1942,100,0.0,0.0
card_p5_beauty,1942,200,0.0,0.0
card_p5_beauty,1943,50,0.0,0.0
card_p5_beauty,1943,100,0.0,0.0
card_p5_beauty,1943,200,0.0,0.0
card_p5_beauty,1944,50,0.0,0.0
card_p5_beauty,1944,100,0.0,0.0
card_p5_beauty,1944,200,0.0,0.0
card_p5_beauty,1945,50,0.0,0.0
card_p5_beauty,1945,100,0.0,0.0
card_p5_beauty,1945,200,0.0,0.0
card_p5_beauty,1946,50,0.0,0.0
card_p5_beauty,1946,100,0.0,0.0
card_p5_beauty,1946,200,0.0,0.0
card_p5_beauty,1947,50,1.0,0.24465054211822604
card_p5_beauty,1947,100,1.0,0.24465054211822604
card_p5_beauty,1947,200,1.0,0.24465054211822604
card_p5_beauty,1948,50,0.0,0.0
card_p5_beauty,1948,100,0.0,0.0
card_p5_beauty,1948,200,0.0,0.0
card_p5_beauty,1949,50,0.0,0.0
card_p5_beauty,1949,100,0.0,0.0
card_p5_beauty,1949,200,0.0,0.0
card_p5_beauty,1950,50,0.0,0.0
card_p5_beauty,1950,100,0.0,0.0
card_p5_beauty,1950,200,0.0,0.0
card_p5_beauty,1951,50,1.0,0.0
card_p5_beauty,1951,100,1.0,0.0
card_p5_beauty,1951,200,1.0,0.0
card_p5_beauty,1952,50,0.0,0.0
card_p5_beauty,1952,100,0.0,0.0
card_p5_beauty,1952,200,0.0,0.0
card_p5_beauty,1953,50,0.0,0.0
card_p5_beauty,1953,100,0.0,0.0
card_p5_beauty,1953,200,0.0,0.0
card_p5_beauty,1954,50,0.0,0.0
card_p5_beauty,1954,100,0.0,0.0
card_p5_beauty,1954,200,0.0,0.0
card_p5_beauty,1955,50,0.0,0.0
card_p5_beauty,1955,100,0.0,0.0
card_p5_beauty,1955,200,0.0,0.0
card_p5_beauty,1956,50,0.0,0.0
card_p5_beauty,1956,100,0.0,0.0
card_p5_beauty,1956,200,0.0,0.0
card_p5_beauty,1957,50,0.0,0.0
card_p5_beauty,1957,100,0.0,0.0
card_p5_beauty,1957,200,0.0,0.0
card_p5_beauty,1958,50,0.0,0.0
card_p5_beauty,1958,100,0.0,0.0
card_p5_beauty,1958,200,0.0,0.0
card_p5_beauty,1959,50,0.0,0.0
card_p5_beauty,1959,100,0.0,0.0
card_p5_beauty,1959,200,0.0,0.0
card_p5_beauty,1960,50,0.0,0.0
card_p5_beauty,1960,100,0.0,0.0
card_p5_beauty,1960,200,0.0,0.0
card_p5_beauty,1961,50,0.0,0.0
card_p5_beauty,1961,100,0.0,0.0
card_p5_beauty,1961,200,0.0,0.0
card_p5_beauty,1962,50,1.0,0.0
card_p5_beauty,1962,100,1.0,0.0
card_p5_beauty,1962,200,1.0,0.0
card_p5_beauty,1963,50,0.0,0.0
card_p5_beauty,1963,100,0.0,0.0
card_p5_beauty,1963,200,0.0,0.0
card_p5_beauty,1964,50,0.0,0.0
card_p5_beauty,1964,100,0.0,0.0
card_p5_beauty,1964,200,0.0,0.0
card_p5_beauty,1965,50,0.0,0.0
card_p5_beauty,1965,100,0.0,0.0
card_p5_beauty,1965,200,0.0,0.0
card_p5_beauty,1966,50,0.0,0.0
card_p5_beauty,1966,100,0.0,0.0
card_p5_beauty,1966,200,0.0,0.0
card_p5_beauty,1967,50,0.0,0.0
card_p5_beauty,1967,100,1.0,0.0
card_p5_beauty,1967,200,1.0,0.0
card_p5_beauty,1968,50,0.0,0.0
card_p5_beauty,1968,100,0.0,0.0
card_p5_beauty,1968,200,0.0,0.0
card_p5_beauty,1969,50,0.0,0.0
card_p5_beauty,1969,100,0.0,0.0
card_p5_beauty,1969,200,0.0,0.0
card_p5_beauty,1970,50,0.0,0.0
card_p5_beauty,1970,100,0.0,0.0
card_p5_beauty,1970,200,0.0,0.0
card_p5_beauty,1971,50,0.0,0.0
card_p5_beauty,1971,100,0.0,0.0
card_p5_beauty,1971,200,0.0,0.0
card_p5_beauty,1972,50,0.0,0.0
card_p5_beauty,1972,100,0.0,0.0
card_p5_beauty,1972,200,0.0,0.0
card_p5_beauty,1973,50,0.0,0.0
card_p5_beauty,1973,100,0.0,0.0
card_p5_beauty,1973,200,0.0,0.0
card_p5_beauty,1974,50,0.0,0.0
card_p5_beauty,1974,100,0.0,0.0
card_p5_beauty,1974,200,0.0,0.0
card_p5_beauty,1975,50,0.0,0.0
card_p5_beauty,1975,100,0.0,0.0
card_p5_beauty,1975,200,0.0,0.0
card_p5_beauty,1976,50,0.0,0.0
card_p5_beauty,1976,100,0.0,0.0
card_p5_beauty,1976,200,0.0,0.0
card_p5_beauty,1977,50,0.0,0.0
card_p5_beauty,1977,100,0.0,0.0
card_p5_beauty,1977,200,0.0,0.0
card_p5_beauty,1978,50,0.0,0.0
card_p5_beauty,1978,100,0.0,0.0
card_p5_beauty,1978,200,0.0,0.0
card_p5_beauty,1979,50,0.0,0.0
card_p5_beauty,1979,100,0.0,0.0
card_p5_beauty,1979,200,0.0,0.0
card_p5_beauty,1980,50,0.0,0.0
card_p5_beauty,1980,100,0.0,0.0
card_p5_beauty,1980,200,0.0,0.0
card_p5_beauty,1981,50,0.0,0.0
card_p5_beauty,1981,100,0.0,0.0
card_p5_beauty,1981,200,0.0,0.0
card_p5_beauty,1982,50,0.0,0.0
card_p5_beauty,1982,100,0.0,0.0
card_p5_beauty,1982,200,0.0,0.0
card_p5_beauty,1983,50,0.0,0.0
card_p5_beauty,1983,100,0.0,0.0
card_p5_beauty,1983,200,0.0,0.0
card_p5_beauty,1984,50,0.0,0.0
card_p5_beauty,1984,100,0.0,0.0
card_p5_beauty,1984,200,0.0,0.0
card_p5_beauty,1985,50,0.0,0.0
card_p5_beauty,1985,100,0.0,0.0
card_p5_beauty,1985,200,0.0,0.0
card_p5_beauty,1986,50,0.0,0.0
card_p5_beauty,1986,100,0.0,0.0
card_p5_beauty,1986,200,0.0,0.0
card_p5_beauty,1987,50,0.0,0.0
card_p5_beauty,1987,100,0.0,0.0
card_p5_beauty,1987,200,0.0,0.0
card_p5_beauty,1988,50,0.0,0.0
card_p5_beauty,1988,100,0.0,0.0
card_p5_beauty,1988,200,0.0,0.0
card_p5_beauty,1989,50,0.0,0.0
card_p5_beauty,1989,100,0.0,0.0
card_p5_beauty,1989,200,0.0,0.0
card_p5_beauty,1990,50,0.0,0.0
card_p5_beauty,1990,100,0.0,0.0
card_p5_beauty,1990,200,0.0,0.0
card_p5_beauty,1991,50,0.0,0.0
card_p5_beauty,1991,100,0.0,0.0
card_p5_beauty,1991,200,0.0,0.0
card_p5_beauty,1992,50,0.0,0.0
card_p5_beauty,1992,100,0.0,0.0
card_p5_beauty,1992,200,0.0,0.0
card_p5_beauty,1993,50,0.0,0.0
card_p5_beauty,1993,100,1.0,0.0
card_p5_beauty,1993,200,1.0,0.0
card_p5_beauty,1994,50,0.0,0.0
card_p5_beauty,1994,100,0.0,0.0
card_p5_beauty,1994,200,0.0,0.0
card_p5_beauty,1995,50,0.0,0.0
card_p5_beauty,1995,100,0.0,0.0
card_p5_beauty,1995,200,0.0,0.0
card_p5_beauty,1996,50,0.0,0.0
card_p5_beauty,1996,100,0.0,0.0
card_p5_beauty,1996,200,0.0,0.0
card_p5_beauty,1997,50,0.0,0.0
card_p5_beauty,1997,100,0.0,0.0
card_p5_beauty,1997,200,0.0,0.0
card_p5_beauty,1998,50,0.0,0.0
card_p5_beauty,1998,100,0.0,0.0
card_p5_beauty,1998,200,0.0,0.0
card_p5_beauty,1999,50,0.0,0.0
card_p5_beauty,1999,100,0.0,0.0
card_p5_beauty,1999,200,0.0,0.0
card_p5_beauty,2000,50,0.0,0.0
card_p5_beauty,2000,100,0.0,0.0
card_p5_beauty,2000,200,0.0,0.0
grid_p5_beauty,1,50,0.0,0.0
grid_p5_beauty,1,100,0.0,0.0
grid_p5_beauty,1,200,0.0,0.0
grid_p5_beauty,2,50,0.0,0.0
grid_p5_beauty,2,100,0.0,0.0
grid_p5_beauty,2,200,0.0,0.0
grid_p5_beauty,3,50,0.0,0.0
grid_p5_beauty,3,100,0.0,0.0
grid_p5_beauty,3,200,0.0,0.0
grid_p5_beauty,4,50,0.0,0.0
grid_p5_beauty,4,100,0.0,0.0
grid_p5_beauty,4,200,0.0,0.0
grid_p5_beauty,5,50,0.0,0.0
grid_p5_beauty,5,100,0.0,0.0
grid_p5_beauty,5,200,0.0,0.0
grid_p5_beauty,6,50,0.0,0.0
grid_p5_beauty,6,100,0.0,0.0
grid_p5_beauty,6,200,0.0,0.0
grid_p5_beauty,7,50,0.0,0.0
grid_p5_beauty,7,100,0.0,0.0
grid_p5_beauty,7,200,0.0,0.0
grid_p5_beauty,8,50,0.0,0.0
grid_p5_beauty,8,100,0.0,0.0
grid_p5_beauty,8,200,0.0,0.0
grid_p5_beauty,9,50,0.0,0.0
grid_p5_beauty,9,100,0.0,0.0
grid_p5_beauty,9,200,0.0,0.0
grid_p5_beauty,10,50,0.0,0.0
grid_p5_beauty,10,100,0.0,0.0
grid_p5_beauty,10,200,0.0,0.0
grid_p5_beauty,11,50,0.0,0.0
grid_p5_beauty,11,100,0.0,0.0
grid_p5_beauty,11,200,0.0,0.0
grid_p5_beauty,12,50,0.0,0.0
grid_p5_beauty,12,100,0.0,0.0
grid_p5_beauty,12,200,0.0,0.0
grid_p5_beauty,13,50,0.0,0.0
grid_p5_beauty,13,100,0.0,0.0
grid_p5_beauty,13,200,0.0,0.0
grid_p5_beauty,14,50,0.0,0.0
grid_p5_beauty,14,100,0.0,0.0
grid_p5_beauty,14,200,0.0,0.0
grid_p5_beauty,15,50,0.0,0.0
grid_p5_beauty,15,100,0.0,0.0
grid_p5_beauty,15,200,0.0,0.0
grid_p5_beauty,16,50,1.0,0.27894294565112987
grid_p5_beauty,16,100,1.0,0.27894294565112987
grid_p5_beauty,16,200,1.0,0.27894294565112987
grid_p5_beauty,17,50,0.0,0.0
grid_p5_beauty,17,100,0.0,0.0
grid_p5_beauty,17,200,0.0,0.0
grid_p5_beauty,18,50,0.0,0.0
grid_p5_beauty,18,100,0.0,0.0
grid_p5_beauty,18,200,0.0,0.0
grid_p5_beauty,19,50,0.0,0.0
grid_p5_beauty,19,100,0.0,0.0
grid_p5_beauty,19,200,0.0,0.0
grid_p5_beauty,20,50,0.0,0.0
grid_p5_beauty,20,100,0.0,0.0
grid_p5_beauty,20,200,0.0,0.0
grid_p5_beauty,21,50,0.0,0.0
grid_p5_beauty,21,100,0.0,0.0
grid_p5_beauty,21,200,0.0,0.0
grid_p5_beauty,22,50,0.0,0.0
grid_p5_beauty,22,100,0.0,0.0
grid_p5_beauty,22,200,0.0,0.0
grid_p5_beauty,23,50,0.0,0.0
grid_p5_beauty,23,100,0.0,0.0
grid_p5_beauty,23,200,0.0,0.0
grid_p5_beauty,24,50,0.0,0.0
grid_p5_beauty,24,100,0.0,0.0
grid_p5_beauty,24,200,0.0,0.0
grid_p5_beauty,25,50,0.0,0.0
grid_p5_beauty,25,100,0.0,0.0
grid_p5_beauty,25,200,0.0,0.0
grid_p5_beauty,26,50,0.0,0.0
grid_p5_beauty,26,100,0.0,0.0
grid_p5_beauty,26,200,0.0,0.0
grid_p5_beauty,27,50,1.0,0.2559580248098155
grid_p5_beauty,27,100,1.0,0.2559580248098155
grid_p5_beauty,27,200,1.0,0.2559580248098155
grid_p5_beauty,28,50,0.0,0.0
grid_p5_beauty,28,100,0.0,0.0
grid_p5_beauty,28,200,0.0,0.0
grid_p5_beauty,29,50,0.0,0.0
grid_p5_beauty,29,100,0.0,0.0
grid_p5_beauty,29,200,0.0,0.0
grid_p5_beauty,30,50,0.0,0.0
grid_p5_beauty,30,100,0.0,0.0
grid_p5_beauty,30,200,0.0,0.0
grid_p5_beauty,31,50,0.0,0.0
grid_p5_beauty,31,100,0.0,0.0
grid_p5_beauty,31,200,0.0,0.0
grid_p5_beauty,32,50,0.0,0.0
grid_p5_beauty,32,100,0.0,0.0
grid_p5_beauty,32,200,0.0,0.0
grid_p5_beauty,33,50,0.0,0.0
grid_p5_beauty,33,100,0.0,0.0
grid_p5_beauty,33,200,0.0,0.0
grid_p5_beauty,34,50,0.0,0.0
grid_p5_beauty,34,100,0.0,0.0
grid_p5_beauty,34,200,0.0,0.0
grid_p5_beauty,35,50,0.0,0.0
grid_p5_beauty,35,100,0.0,0.0
grid_p5_beauty,35,200,0.0,0.0
grid_p5_beauty,36,50,0.0,0.0
grid_p5_beauty,36,100,0.0,0.0
grid_p5_beauty,36,200,1.0,0.0
grid_p5_beauty,37,50,0.0,0.0
grid_p5_beauty,37,100,0.0,0.0
grid_p5_beauty,37,200,0.0,0.0
grid_p5_beauty,38,50,0.0,0.0
grid_p5_beauty,38,100,0.0,0.0
grid_p5_beauty,38,200,0.0,0.0
grid_p5_beauty,39,50,0.0,0.0
grid_p5_beauty,39,100,0.0,0.0
grid_p5_beauty,39,200,1.0,0.0
grid_p5_beauty,40,50,0.0,0.0
grid_p5_beauty,40,100,0.0,0.0
grid_p5_beauty,40,200,0.0,0.0
grid_p5_beauty,41,50,1.0,0.5
grid_p5_beauty,41,100,1.0,0.5
grid_p5_beauty,41,200,1.0,0.5
grid_p5_beauty,42,50,0.0,0.0
grid_p5_beauty,42,100,0.0,0.0
grid_p5_beauty,42,200,0.0,0.0
grid_p5_beauty,43,50,0.0,0.0
grid_p5_beauty,43,100,0.0,0.0
grid_p5_beauty,43,200,0.0,0.0
grid_p5_beauty,44,50,0.0,0.0
grid_p5_beauty,44,100,0.0,0.0
grid_p5_beauty,44,200,0.0,0.0
grid_p5_beauty,45,50,0.0,0.0
grid_p5_beauty,45,100,1.0,0.0
grid_p5_beauty,45,200,1.0,0.0
grid_p5_beauty,46,50,0.0,0.0
grid_p5_beauty,46,100,0.0,0.0
grid_p5_beauty,46,200,0.0,0.0
grid_p5_beauty,47,50,0.0,0.0
grid_p5_beauty,47,100,0.0,0.0
grid_p5_beauty,47,200,0.0,0.0
grid_p5_beauty,48,50,0.0,0.0
grid_p5_beauty,48,100,0.0,0.0
grid_p5_beauty,48,200,0.0,0.0
grid_p5_beauty,49,50,0.0,0.0
grid_p5_beauty,49,100,0.0,0.0
grid_p5_beauty,49,200,0.0,0.0
grid_p5_beauty,50,50,0.0,0.0
grid_p5_beauty,50,100,0.0,0.0
grid_p5_beauty,50,200,0.0,0.0
grid_p5_beauty,51,50,0.0,0.0
grid_p5_beauty,51,100,0.0,0.0
grid_p5_beauty,51,200,0.0,0.0
grid_p5_beauty,52,50,0.0,0.0
grid_p5_beauty,52,100,0.0,0.0
grid_p5_beauty,52,200,0.0,0.0
grid_p5_beauty,53,50,0.0,0.0
grid_p5_beauty,53,100,0.0,0.0
grid_p5_beauty,53,200,0.0,0.0
grid_p5_beauty,54,50,0.0,0.0
grid_p5_beauty,54,100,0.0,0.0
grid_p5_beauty,54,200,0.0,0.0
grid_p5_beauty,55,50,0.0,0.0
grid_p5_beauty,55,100,0.0,0.0
grid_p5_beauty,55,200,0.0,0.0
grid_p5_beauty,56,50,0.0,0.0
grid_p5_beauty,56,100,0.0,0.0
grid_p5_beauty,56,200,0.0,0.0
grid_p5_beauty,57,50,0.0,0.0
grid_p5_beauty,57,100,0.0,0.0
grid_p5_beauty,57,200,0.0,0.0
grid_p5_beauty,58,50,0.0,0.0
grid_p5_beauty,58,100,0.0,0.0
grid_p5_beauty,58,200,1.0,0.0
grid_p5_beauty,59,50,0.0,0.0
grid_p5_beauty,59,100,0.0,0.0
grid_p5_beauty,59,200,0.0,0.0
grid_p5_beauty,60,50,0.0,0.0
grid_p5_beauty,60,100,0.0,0.0
grid_p5_beauty,60,200,0.0,0.0
grid_p5_beauty,61,50,0.0,0.0
grid_p5_beauty,61,100,0.0,0.0
grid_p5_beauty,61,200,0.0,0.0
grid_p5_beauty,62,50,1.0,0.0
grid_p5_beauty,62,100,1.0,0.0
grid_p5_beauty,62,200,1.0,0.0
grid_p5_beauty,63,50,0.0,0.0
grid_p5_beauty,63,100,0.0,0.0
grid_p5_beauty,63,200,0.0,0.0
grid_p5_beauty,64,50,0.0,0.0
grid_p5_beauty,64,100,0.0,0.0
grid_p5_beauty,64,200,0.0,0.0
grid_p5_beauty,65,50,0.0,0.0
grid_p5_beauty,65,100,0.0,0.0
grid_p5_beauty,65,200,0.0,0.0
grid_p5_beauty,66,50,0.0,0.0
grid_p5_beauty,66,100,0.0,0.0
grid_p5_beauty,66,200,0.0,0.0
grid_p5_beauty,67,50,0.0,0.0
grid_p5_beauty,67,100,0.0,0.0
grid_p5_beauty,67,200,0.0,0.0
grid_p5_beauty,68,50,0.0,0.0
grid_p5_beauty,68,100,0.0,0.0
grid_p5_beauty,68,200,0.0,0.0
grid_p5_beauty,69,50,0.0,0.0
grid_p5_beauty,69,100,0.0,0.0
grid_p5_beauty,69,200,0.0,0.0
grid_p5_beauty,70,50,0.0,0.0
grid_p5_beauty,70,100,0.0,0.0
grid_p5_beauty,70,200,0.0,0.0
grid_p5_beauty,71,50,0.0,0.0
grid_p5_beauty,71,100,0.0,0.0
grid_p5_beauty,71,200,0.0,0.0
grid_p5_beauty,72,50,0.0,0.0
grid_p5_beauty,72,100,0.0,0.0
grid_p5_beauty,72,200,0.0,0.0
grid_p5_beauty,73,50,0.0,0.0
grid_p5_beauty,73,100,0.0,0.0
grid_p5_beauty,73,200,0.0,0.0
grid_p5_beauty,74,50,0.0,0.0
grid_p5_beauty,74,100,0.0,0.0
grid_p5_beauty,74,200,0.0,0.0
grid_p5_beauty,75,50,0.0,0.0
grid_p5_beauty,75,100,0.0,0.0
grid_p5_beauty,75,200,0.0,0.0
grid_p5_beauty,76,50,0.0,0.0
grid_p5_beauty,76,100,0.0,0.0
grid_p5_beauty,76,200,0.0,0.0
grid_p5_beauty,77,50,0.0,0.0
grid_p5_beauty,77,100,0.0,0.0
grid_p5_beauty,77,200,0.0,0.0
grid_p5_beauty,78,50,0.0,0.0
grid_p5_beauty,78,100,0.0,0.0
grid_p5_beauty,78,200,0.0,0.0
grid_p5_beauty,79,50,1.0,0.0
grid_p5_beauty,79,100,1.0,0.0
grid_p5_beauty,79,200,1.0,0.0
grid_p5_beauty,80,50,0.0,0.0
grid_p5_beauty,80,100,0.0,0.0
grid_p5_beauty,80,200,0.0,0.0
grid_p5_beauty,81,50,0.0,0.0
grid_p5_beauty,81,100,0.0,0.0
grid_p5_beauty,81,200,0.0,0.0
grid_p5_beauty,82,50,0.0,0.0
grid_p5_beauty,82,100,0.0,0.0
grid_p5_beauty,82,200,0.0,0.0
grid_p5_beauty,83,50,0.0,0.0
grid_p5_beauty,83,100,0.0,0.0
grid_p5_beauty,83,200,0.0,0.0
grid_p5_beauty,84,50,0.0,0.0
grid_p5_beauty,84,100,1.0,0.0
grid_p5_beauty,84,200,1.0,0.0
grid_p5_beauty,85,50,0.0,0.0
grid_p5_beauty,85,100,0.0,0.0
grid_p5_beauty,85,200,0.0,0.0
grid_p5_beauty,86,50,0.0,0.0
grid_p5_beauty,86,100,0.0,0.0
grid_p5_beauty,86,200,0.0,0.0
grid_p5_beauty,87,50,0.0,0.0
grid_p5_beauty,87,100,0.0,0.0
grid_p5_beauty,87,200,0.0,0.0
grid_p5_beauty,88,50,1.0,0.0
grid_p5_beauty,88,100,1.0,0.0
grid_p5_beauty,88,200,1.0,0.0
grid_p5_beauty,89,50,0.0,0.0
grid_p5_beauty,89,100,0.0,0.0
grid_p5_beauty,89,200,0.0,0.0
grid_p5_beauty,90,50,0.0,0.0
grid_p5_beauty,90,100,0.0,0.0
grid_p5_beauty,90,200,0.0,0.0
grid_p5_beauty,91,50,0.0,0.0
grid_p5_beauty,91,100,0.0,0.0
grid_p5_beauty,91,200,0.0,0.0
grid_p5_beauty,92,50,0.0,0.0
grid_p5_beauty,92,100,0.0,0.0
grid_p5_beauty,92,200,0.0,0.0
grid_p5_beauty,93,50,0.0,0.0
grid_p5_beauty,93,100,0.0,0.0
grid_p5_beauty,93,200,0.0,0.0
grid_p5_beauty,94,50,1.0,0.227670248696953
grid_p5_beauty,94,100,1.0,0.227670248696953
grid_p5_beauty,94,200,1.0,0.227670248696953
grid_p5_beauty,95,50,1.0,0.27894294565112987
grid_p5_beauty,95,100,1.0,0.27894294565112987
grid_p5_beauty,95,200,1.0,0.27894294565112987
grid_p5_beauty,96,50,1.0,0.0
grid_p5_beauty,96,100,1.0,0.0
grid_p5_beauty,96,200,1.0,0.0
grid_p5_beauty,97,50,0.0,0.0
grid_p5_beauty,97,100,0.0,0.0
grid_p5_beauty,97,200,0.0,0.0
grid_p5_beauty,98,50,0.0,0.0
grid_p5_beauty,98,100,0.0,0.0
grid_p5_beauty,98,200,0.0,0.0
grid_p5_beauty,99,50,0.0,0.0
grid_p5_beauty,99,100,0.0,0.0
grid_p5_beauty,99,200,0.0,0.0
grid_p5_beauty,100,50,0.0,0.0
grid_p5_beauty,100,100,0.0,0.0
grid_p5_beauty,100,200,0.0,0.0
grid_p5_beauty,101,50,0.0,0.0
grid_p5_beauty,101,100,0.0,0.0
grid_p5_beauty,101,200,0.0,0.0
grid_p5_beauty,102,50,0.0,0.0
grid_p5_beauty,102,100,0.0,0.0
grid_p5_beauty,102,200,0.0,0.0
grid_p5_beauty,103,50,0.0,0.0
grid_p5_beauty,103,100,0.0,0.0
grid_p5_beauty,103,200,0.0,0.0
grid_p5_beauty,104,50,0.0,0.0
grid_p5_beauty,104,100,0.0,0.0
grid_p5_beauty,104,200,0.0,0.0
grid_p5_beauty,105,50,0.0,0.0
grid_p5_beauty,105,100,0.0,0.0
grid_p5_beauty,105,200,0.0,0.0
grid_p5_beauty,106,50,0.0,0.0
grid_p5_beauty,106,100,0.0,0.0
grid_p5_beauty,106,200,0.0,0.0
grid_p5_beauty,107,50,0.0,0.0
grid_p5_beauty,107,100,0.0,0.0
grid_p5_beauty,107,200,0.0,0.0
grid_p5_beauty,108,50,0.0,0.0
grid_p5_beauty,108,100,0.0,0.0
grid_p5_beauty,108,200,0.0,0.0
grid_p5_beauty,109,50,0.0,0.0
grid_p5_beauty,109,100,0.0,0.0
grid_p5_beauty,109,200,0.0,0.0
grid_p5_beauty,110,50,0.0,0.0
grid_p5_beauty,110,100,0.0,0.0
grid_p5_beauty,110,200,0.0,0.0
grid_p5_beauty,111,50,0.0,0.0
grid_p5_beauty,111,100,0.0,0.0
grid_p5_beauty,111,200,0.0,0.0
grid_p5_beauty,112,50,0.0,0.0
grid_p5_beauty,112,100,0.0,0.0
grid_p5_beauty,112,200,0.0,0.0
grid_p5_beauty,113,50,0.0,0.0
grid_p5_beauty,113,100,0.0,0.0
grid_p5_beauty,113,200,0.0,0.0
grid_p5_beauty,114,50,0.0,0.0
grid_p5_beauty,114,100,0.0,0.0
grid_p5_beauty,114,200,0.0,0.0
grid_p5_beauty,115,50,1.0,0.227670248696953
grid_p5_beauty,115,100,1.0,0.227670248696953
grid_p5_beauty,115,200,1.0,0.227670248696953
grid_p5_beauty,116,50,0.0,0.0
grid_p5_beauty,116,100,0.0,0.0
grid_p5_beauty,116,200,0.0,0.0
grid_p5_beauty,117,50,0.0,0.0
grid_p5_beauty,117,100,0.0,0.0
grid_p5_beauty,117,200,0.0,0.0
grid_p5_beauty,118,50,0.0,0.0
grid_p5_beauty,118,100,0.0,0.0
grid_p5_beauty,118,200,0.0,0.0
grid_p5_beauty,119,50,0.0,0.0
grid_p5_beauty,119,100,0.0,0.0
grid_p5_beauty,119,200,0.0,0.0
grid_p5_beauty,120,50,0.0,0.0
grid_p5_beauty,120,100,0.0,0.0
grid_p5_beauty,120,200,0.0,0.0
grid_p5_beauty,121,50,0.0,0.0
grid_p5_beauty,121,100,0.0,0.0
grid_p5_beauty,121,200,0.0,0.0
grid_p5_beauty,122,50,0.0,0.0
grid_p5_beauty,122,100,0.0,0.0
grid_p5_beauty,122,200,0.0,0.0
grid_p5_beauty,123,50,0.0,0.0
grid_p5_beauty,123,100,0.0,0.0
grid_p5_beauty,123,200,0.0,0.0
grid_p5_beauty,124,50,0.0,0.0
grid_p5_beauty,124,100,0.0,0.0
grid_p5_beauty,124,200,0.0,0.0
grid_p5_beauty,125,50,0.0,0.0
grid_p5_beauty,125,100,0.0,0.0
grid_p5_beauty,125,200,0.0,0.0
grid_p5_beauty,126,50,0.0,0.0
grid_p5_beauty,126,100,0.0,0.0
grid_p5_beauty,126,200,0.0,0.0
grid_p5_beauty,127,50,0.0,0.0
grid_p5_beauty,127,100,0.0,0.0
grid_p5_beauty,127,200,0.0,0.0
grid_p5_beauty,128,50,0.0,0.0
grid_p5_beauty,128,100,0.0,0.0
grid_p5_beauty,128,200,0.0,0.0
grid_p5_beauty,129,50,0.0,0.0
grid_p5_beauty,129,100,0.0,0.0
grid_p5_beauty,129,200,0.0,0.0
grid_p5_beauty,130,50,0.0,0.0
grid_p5_beauty,130,100,0.0,0.0
grid_p5_beauty,130,200,0.0,0.0
grid_p5_beauty,131,50,0.0,0.0
grid_p5_beauty,131,100,0.0,0.0
grid_p5_beauty,131,200,0.0,0.0
grid_p5_beauty,132,50,0.0,0.0
grid_p5_beauty,132,100,0.0,0.0
grid_p5_beauty,132,200,0.0,0.0
grid_p5_beauty,133,50,0.0,0.0
grid_p5_beauty,133,100,0.0,0.0
grid_p5_beauty,133,200,0.0,0.0
grid_p5_beauty,134,50,0.0,0.0
grid_p5_beauty,134,100,0.0,0.0
grid_p5_beauty,134,200,0.0,0.0
grid_p5_beauty,135,50,0.0,0.0
grid_p5_beauty,135,100,0.0,0.0
grid_p5_beauty,135,200,0.0,0.0
grid_p5_beauty,136,50,0.0,0.0
grid_p5_beauty,136,100,0.0,0.0
grid_p5_beauty,136,200,0.0,0.0
grid_p5_beauty,137,50,0.0,0.0
grid_p5_beauty,137,100,0.0,0.0
grid_p5_beauty,137,200,0.0,0.0
grid_p5_beauty,138,50,0.0,0.0
grid_p5_beauty,138,100,0.0,0.0
grid_p5_beauty,138,200,0.0,0.0
grid_p5_beauty,139,50,0.0,0.0
grid_p5_beauty,139,100,0.0,0.0
grid_p5_beauty,139,200,0.0,0.0
grid_p5_beauty,140,50,0.0,0.0
grid_p5_beauty,140,100,0.0,0.0
grid_p5_beauty,140,200,0.0,0.0
grid_p5_beauty,141,50,0.0,0.0
grid_p5_beauty,141,100,0.0,0.0
grid_p5_beauty,141,200,0.0,0.0
grid_p5_beauty,142,50,0.0,0.0
grid_p5_beauty,142,100,0.0,0.0
grid_p5_beauty,142,200,0.0,0.0
grid_p5_beauty,143,50,0.0,0.0
grid_p5_beauty,143,100,0.0,0.0
grid_p5_beauty,143,200,0.0,0.0
grid_p5_beauty,144,50,0.0,0.0
grid_p5_beauty,144,100,0.0,0.0
grid_p5_beauty,144,200,0.0,0.0
grid_p5_beauty,145,50,0.0,0.0
grid_p5_beauty,145,100,0.0,0.0
grid_p5_beauty,145,200,0.0,0.0
grid_p5_beauty,146,50,0.0,0.0
grid_p5_beauty,146,100,0.0,0.0
grid_p5_beauty,146,200,0.0,0.0
grid_p5_beauty,147,50,0.0,0.0
grid_p5_beauty,147,100,0.0,0.0
grid_p5_beauty,147,200,0.0,0.0
grid_p5_beauty,148,50,0.0,0.0
grid_p5_beauty,148,100,0.0,0.0
grid_p5_beauty,148,200,0.0,0.0
grid_p5_beauty,149,50,0.0,0.0
grid_p5_beauty,149,100,0.0,0.0
grid_p5_beauty,149,200,0.0,0.0
grid_p5_beauty,150,50,0.0,0.0
grid_p5_beauty,150,100,0.0,0.0
grid_p5_beauty,150,200,0.0,0.0
grid_p5_beauty,151,50,1.0,0.0
grid_p5_beauty,151,100,1.0,0.0
grid_p5_beauty,151,200,1.0,0.0
grid_p5_beauty,152,50,0.0,0.0
grid_p5_beauty,152,100,0.0,0.0
grid_p5_beauty,152,200,0.0,0.0
grid_p5_beauty,153,50,0.0,0.0
grid_p5_beauty,153,100,0.0,0.0
grid_p5_beauty,153,200,0.0,0.0
grid_p5_beauty,154,50,0.0,0.0
grid_p5_beauty,154,100,0.0,0.0
grid_p5_beauty,154,200,0.0,0.0
grid_p5_beauty,155,50,0.0,0.0
grid_p5_beauty,155,100,0.0,0.0
grid_p5_beauty,155,200,0.0,0.0
grid_p5_beauty,156,50,0.0,0.0
grid_p5_beauty,156,100,0.0,0.0
grid_p5_beauty,156,200,0.0,0.0
grid_p5_beauty,157,50,0.0,0.0
grid_p5_beauty,157,100,0.0,0.0
grid_p5_beauty,157,200,0.0,0.0
grid_p5_beauty,158,50,0.0,0.0
grid_p5_beauty,158,100,0.0,0.0
grid_p5_beauty,158,200,0.0,0.0
grid_p5_beauty,159,50,0.0,0.0
grid_p5_beauty,159,100,0.0,0.0
grid_p5_beauty,159,200,0.0,0.0
grid_p5_beauty,160,50,0.0,0.0
grid_p5_beauty,160,100,0.0,0.0
grid_p5_beauty,160,200,0.0,0.0
grid_p5_beauty,161,50,0.0,0.0
grid_p5_beauty,161,100,0.0,0.0
grid_p5_beauty,161,200,0.0,0.0
grid_p5_beauty,162,50,0.0,0.0
grid_p5_beauty,162,100,0.0,0.0
grid_p5_beauty,162,200,0.0,0.0
grid_p5_beauty,163,50,0.0,0.0
grid_p5_beauty,163,100,0.0,0.0
grid_p5_beauty,163,200,0.0,0.0
grid_p5_beauty,164,50,0.0,0.0
grid_p5_beauty,164,100,0.0,0.0
grid_p5_beauty,164,200,0.0,0.0
grid_p5_beauty,165,50,0.0,0.0
grid_p5_beauty,165,100,0.0,0.0
grid_p5_beauty,165,200,0.0,0.0
grid_p5_beauty,166,50,0.0,0.0
grid_p5_beauty,166,100,0.0,0.0
grid_p5_beauty,166,200,0.0,0.0
grid_p5_beauty,167,50,0.0,0.0
grid_p5_beauty,167,100,0.0,0.0
grid_p5_beauty,167,200,0.0,0.0
grid_p5_beauty,168,50,0.0,0.0
grid_p5_beauty,168,100,0.0,0.0
grid_p5_beauty,168,200,0.0,0.0
grid_p5_beauty,169,50,1.0,0.2559580248098155
grid_p5_beauty,169,100,1.0,0.2559580248098155
grid_p5_beauty,169,200,1.0,0.2559580248098155
grid_p5_beauty,170,50,0.0,0.0
grid_p5_beauty,170,100,0.0,0.0
grid_p5_beauty,170,200,0.0,0.0
grid_p5_beauty,171,50,0.0,0.0
grid_p5_beauty,171,100,0.0,0.0
grid_p5_beauty,171,200,0.0,0.0
grid_p5_beauty,172,50,0.0,0.0
grid_p5_beauty,172,100,0.0,0.0
grid_p5_beauty,172,200,0.0,0.0
grid_p5_beauty,173,50,0.0,0.0
grid_p5_beauty,173,100,0.0,0.0
grid_p5_beauty,173,200,0.0,0.0
grid_p5_beauty,174,50,0.0,0.0
grid_p5_beauty,174,100,1.0,0.0
grid_p5_beauty,174,200,1.0,0.0
grid_p5_beauty,175,50,0.0,0.0
grid_p5_beauty,175,100,0.0,0.0
grid_p5_beauty,175,200,0.0,0.0
grid_p5_beauty,176,50,0.0,0.0
grid_p5_beauty,176,100,0.0,0.0
grid_p5_beauty,176,200,0.0,0.0
grid_p5_beauty,177,50,0.0,0.0
grid_p5_beauty,177,100,0.0,0.0
grid_p5_beauty,177,200,0.0,0.0
grid_p5_beauty,178,50,0.0,0.0
grid_p5_beauty,178,100,0.0,0.0
grid_p5_beauty,178,200,0.0,0.0
grid_p5_beauty,179,50,0.0,0.0
grid_p5_beauty,179,100,0.0,0.0
grid_p5_beauty,179,200,0.0,0.0
grid_p5_beauty,180,50,0.0,0.0
grid_p5_beauty,180,100,0.0,0.0
grid_p5_beauty,180,200,0.0,0.0
grid_p5_beauty,181,50,0.0,0.0
grid_p5_beauty,181,100,0.0,0.0
grid_p5_beauty,181,200,0.0,0.0
grid_p5_beauty,182,50,0.0,0.0
grid_p5_beauty,182,100,0.0,0.0
grid_p5_beauty,182,200,0.0,0.0
grid_p5_beauty,183,50,0.0,0.0
grid_p5_beauty,183,100,0.0,0.0
grid_p5_beauty,183,200,0.0,0.0
grid_p5_beauty,184,50,0.0,0.0
grid_p5_beauty,184,100,0.0,0.0
grid_p5_beauty,184,200,0.0,0.0
grid_p5_beauty,185,50,0.0,0.0
grid_p5_beauty,185,100,0.0,0.0
grid_p5_beauty,185,200,0.0,0.0
grid_p5_beauty,186,50,0.0,0.0
grid_p5_beauty,186,100,0.0,0.0
grid_p5_beauty,186,200,0.0,0.0
grid_p5_beauty,187,50,0.0,0.0
grid_p5_beauty,187,100,0.0,0.0
grid_p5_beauty,187,200,0.0,0.0
grid_p5_beauty,188,50,0.0,0.0
grid_p5_beauty,188,100,0.0,0.0
grid_p5_beauty,188,200,0.0,0.0
grid_p5_beauty,189,50,0.0,0.0
grid_p5_beauty,189,100,0.0,0.0
grid_p5_beauty,189,200,0.0,0.0
grid_p5_beauty,190,50,0.0,0.0
grid_p5_beauty,190,100,0.0,0.0
grid_p5_beauty,190,200,0.0,0.0
grid_p5_beauty,191,50,0.0,0.0
grid_p5_beauty,191,100,0.0,0.0
grid_p5_beauty,191,200,0.0,0.0
grid_p5_beauty,192,50,0.0,0.0
grid_p5_beauty,192,100,0.0,0.0
grid_p5_beauty,192,200,0.0,0.0
grid_p5_beauty,193,50,0.0,0.0
grid_p5_beauty,193,100,0.0,0.0
grid_p5_beauty,193,200,0.0,0.0
grid_p5_beauty,194,50,0.0,0.0
grid_p5_beauty,194,100,0.0,0.0
grid_p5_beauty,194,200,0.0,0.0
grid_p5_beauty,195,50,0.0,0.0
grid_p5_beauty,195,100,0.0,0.0
grid_p5_beauty,195,200,0.0,0.0
grid_p5_beauty,196,50,0.0,0.0
grid_p5_beauty,196,100,0.0,0.0
grid_p5_beauty,196,200,0.0,0.0
grid_p5_beauty,197,50,0.0,0.0
grid_p5_beauty,197,100,0.0,0.0
grid_p5_beauty,197,200,0.0,0.0
grid_p5_beauty,198,50,0.0,0.0
grid_p5_beauty,198,100,0.0,0.0
grid_p5_beauty,198,200,0.0,0.0
grid_p5_beauty,199,50,0.0,0.0
grid_p5_beauty,199,100,0.0,0.0
grid_p5_beauty,199,200,0.0,0.0
grid_p5_beauty,200,50,0.0,0.0
grid_p5_beauty,200,100,0.0,0.0
grid_p5_beauty,200,200,0.0,0.0
grid_p5_beauty,201,50,0.0,0.0
grid_p5_beauty,201,100,0.0,0.0
grid_p5_beauty,201,200,0.0,0.0
grid_p5_beauty,202,50,0.0,0.0
grid_p5_beauty,202,100,0.0,0.0
grid_p5_beauty,202,200,0.0,0.0
grid_p5_beauty,203,50,0.0,0.0
grid_p5_beauty,203,100,0.0,0.0
grid_p5_beauty,203,200,0.0,0.0
grid_p5_beauty,204,50,0.0,0.0
grid_p5_beauty,204,100,0.0,0.0
grid_p5_beauty,204,200,0.0,0.0
grid_p5_beauty,205,50,0.0,0.0
grid_p5_beauty,205,100,0.0,0.0
grid_p5_beauty,205,200,0.0,0.0
grid_p5_beauty,206,50,0.0,0.0
grid_p5_beauty,206,100,0.0,0.0
grid_p5_beauty,206,200,0.0,0.0
grid_p5_beauty,207,50,0.0,0.0
grid_p5_beauty,207,100,0.0,0.0
grid_p5_beauty,207,200,0.0,0.0
grid_p5_beauty,208,50,0.0,0.0
grid_p5_beauty,208,100,0.0,0.0
grid_p5_beauty,208,200,0.0,0.0
grid_p5_beauty,209,50,0.0,0.0
grid_p5_beauty,209,100,1.0,0.0
grid_p5_beauty,209,200,1.0,0.0
grid_p5_beauty,210,50,0.0,0.0
grid_p5_beauty,210,100,0.0,0.0
grid_p5_beauty,210,200,0.0,0.0
grid_p5_beauty,211,50,0.0,0.0
grid_p5_beauty,211,100,0.0,0.0
grid_p5_beauty,211,200,0.0,0.0
grid_p5_beauty,212,50,0.0,0.0
grid_p5_beauty,212,100,0.0,0.0
grid_p5_beauty,212,200,0.0,0.0
grid_p5_beauty,213,50,0.0,0.0
grid_p5_beauty,213,100,0.0,0.0
grid_p5_beauty,213,200,0.0,0.0
grid_p5_beauty,214,50,0.0,0.0
grid_p5_beauty,214,100,0.0,0.0
grid_p5_beauty,214,200,0.0,0.0
grid_p5_beauty,215,50,0.0,0.0
grid_p5_beauty,215,100,0.0,0.0
grid_p5_beauty,215,200,0.0,0.0
grid_p5_beauty,216,50,1.0,1.0
grid_p5_beauty,216,100,1.0,1.0
grid_p5_beauty,216,200,1.0,1.0
grid_p5_beauty,217,50,0.0,0.0
grid_p5_beauty,217,100,0.0,0.0
grid_p5_beauty,217,200,0.0,0.0
grid_p5_beauty,218,50,0.0,0.0
grid_p5_beauty,218,100,0.0,0.0
grid_p5_beauty,218,200,1.0,0.0
grid_p5_beauty,219,50,1.0,0.26264953503719357
grid_p5_beauty,219,100,1.0,0.26264953503719357
grid_p5_beauty,219,200,1.0,0.26264953503719357
grid_p5_beauty,220,50,0.0,0.0
grid_p5_beauty,220,100,0.0,0.0
grid_p5_beauty,220,200,0.0,0.0
grid_p5_beauty,221,50,0.0,0.0
grid_p5_beauty,221,100,0.0,0.0
grid_p5_beauty,221,200,0.0,0.0
grid_p5_beauty,222,50,0.0,0.0
grid_p5_beauty,222,100,0.0,0.0
grid_p5_beauty,222,200,0.0,0.0
grid_p5_beauty,223,50,0.0,0.0
grid_p5_beauty,223,100,1.0,0.0
grid_p5_beauty,223,200,1.0,0.0
grid_p5_beauty,224,50,1.0,0.25
grid_p5_beauty,224,100,1.0,0.25
grid_p5_beauty,224,200,1.0,0.25
grid_p5_beauty,225,50,0.0,0.0
grid_p5_beauty,225,100,0.0,0.0
grid_p5_beauty,225,200,0.0,0.0
grid_p5_beauty,226,50,0.0,0.0
grid_p5_beauty,226,100,1.0,0.0
grid_p5_beauty,226,200,1.0,0.0
grid_p5_beauty,227,50,0.0,0.0
grid_p5_beauty,227,100,0.0,0.0
grid_p5_beauty,227,200,0.0,0.0
grid_p5_beauty,228,50,0.0,0.0
grid_p5_beauty,228,100,0.0,0.0
grid_p5_beauty,228,200,0.0,0.0
grid_p5_beauty,229,50,0.0,0.0
grid_p5_beauty,229,100,0.0,0.0
grid_p5_beauty,229,200,0.0,0.0
grid_p5_beauty,230,50,0.0,0.0
grid_p5_beauty,230,100,0.0,0.0
grid_p5_beauty,230,200,0.0,0.0
grid_p5_beauty,231,50,0.0,0.0
grid_p5_beauty,231,100,0.0,0.0
grid_p5_beauty,231,200,0.0,0.0
grid_p5_beauty,232,50,0.0,0.0
grid_p5_beauty,232,100,0.0,0.0
grid_p5_beauty,232,200,1.0,0.0
grid_p5_beauty,233,50,0.0,0.0
grid_p5_beauty,233,100,0.0,0.0
grid_p5_beauty,233,200,0.0,0.0
grid_p5_beauty,234,50,0.0,0.0
grid_p5_beauty,234,100,0.0,0.0
grid_p5_beauty,234,200,0.0,0.0
grid_p5_beauty,235,50,0.0,0.0
grid_p5_beauty,235,100,0.0,0.0
grid_p5_beauty,235,200,0.0,0.0
grid_p5_beauty,236,50,0.0,0.0
grid_p5_beauty,236,100,0.0,0.0
grid_p5_beauty,236,200,0.0,0.0
grid_p5_beauty,237,50,1.0,0.25
grid_p5_beauty,237,100,1.0,0.25
grid_p5_beauty,237,200,1.0,0.25
grid_p5_beauty,238,50,0.0,0.0
grid_p5_beauty,238,100,0.0,0.0
grid_p5_beauty,238,200,0.0,0.0
grid_p5_beauty,239,50,0.0,0.0
grid_p5_beauty,239,100,0.0,0.0
grid_p5_beauty,239,200,0.0,0.0
grid_p5_beauty,240,50,0.0,0.0
grid_p5_beauty,240,100,0.0,0.0
grid_p5_beauty,240,200,0.0,0.0
grid_p5_beauty,241,50,0.0,0.0
grid_p5_beauty,241,100,0.0,0.0
grid_p5_beauty,241,200,0.0,0.0
grid_p5_beauty,242,50,0.0,0.0
grid_p5_beauty,242,100,0.0,0.0
grid_p5_beauty,242,200,0.0,0.0
grid_p5_beauty,243,50,0.0,0.0
grid_p5_beauty,243,100,0.0,0.0
grid_p5_beauty,243,200,0.0,0.0
grid_p5_beauty,244,50,0.0,0.0
grid_p5_beauty,244,100,0.0,0.0
grid_p5_beauty,244,200,0.0,0.0
grid_p5_beauty,245,50,0.0,0.0
grid_p5_beauty,245,100,0.0,0.0
grid_p5_beauty,245,200,0.0,0.0
grid_p5_beauty,246,50,0.0,0.0
grid_p5_beauty,246,100,0.0,0.0
grid_p5_beauty,246,200,0.0,0.0
grid_p5_beauty,247,50,0.0,0.0
grid_p5_beauty,247,100,0.0,0.0
grid_p5_beauty,247,200,0.0,0.0
grid_p5_beauty,248,50,0.0,0.0
grid_p5_beauty,248,100,0.0,0.0
grid_p5_beauty,248,200,0.0,0.0
grid_p5_beauty,249,50,0.0,0.0
grid_p5_beauty,249,100,0.0,0.0
grid_p5_beauty,249,200,0.0,0.0
grid_p5_beauty,250,50,0.0,0.0
grid_p5_beauty,250,100,0.0,0.0
grid_p5_beauty,250,200,0.0,0.0
grid_p5_beauty,251,50,0.0,0.0
grid_p5_beauty,251,100,0.0,0.0
grid_p5_beauty,251,200,0.0,0.0
grid_p5_beauty,252,50,0.0,0.0
grid_p5_beauty,252,100,0.0,0.0
grid_p5_beauty,252,200,0.0,0.0
grid_p5_beauty,253,50,0.0,0.0
grid_p5_beauty,253,100,0.0,0.0
grid_p5_beauty,253,200,0.0,0.0
grid_p5_beauty,254,50,1.0,0.43067655807339306
grid_p5_beauty,254,100,1.0,0.43067655807339306
grid_p5_beauty,254,200,1.0,0.43067655807339306
grid_p5_beauty,255,50,0.0,0.0
grid_p5_beauty,255,100,0.0,0.0
grid_p5_beauty,255,200,0.0,0.0
grid_p5_beauty,256,50,0.0,0.0
grid_p5_beauty,256,100,0.0,0.0
grid_p5_beauty,256,200,0.0,0.0
grid_p5_beauty,257,50,0.0,0.0
grid_p5_beauty,257,100,0.0,0.0
grid_p5_beauty,257,200,0.0,0.0
grid_p5_beauty,258,50,0.0,0.0
grid_p5_beauty,258,100,0.0,0.0
grid_p5_beauty,258,200,0.0,0.0
grid_p5_beauty,259,50,0.0,0.0
grid_p5_beauty,259,100,0.0,0.0
grid_p5_beauty,259,200,0.0,0.0
grid_p5_beauty,260,50,0.0,0.0
grid_p5_beauty,260,100,0.0,0.0
grid_p5_beauty,260,200,0.0,0.0
grid_p5_beauty,261,50,0.0,0.0
grid_p5_beauty,261,100,0.0,0.0
grid_p5_beauty,261,200,0.0,0.0
grid_p5_beauty,262,50,0.0,0.0
grid_p5_beauty,262,100,0.0,0.0
grid_p5_beauty,262,200,0.0,0.0
grid_p5_beauty,263,50,0.0,0.0
grid_p5_beauty,263,100,0.0,0.0
grid_p5_beauty,263,200,0.0,0.0
grid_p5_beauty,264,50,0.0,0.0
grid_p5_beauty,264,100,0.0,0.0
grid_p5_beauty,264,200,0.0,0.0
grid_p5_beauty,265,50,0.0,0.0
grid_p5_beauty,265,100,0.0,0.0
grid_p5_beauty,265,200,0.0,0.0
grid_p5_beauty,266,50,0.0,0.0
grid_p5_beauty,266,100,0.0,0.0
grid_p5_beauty,266,200,0.0,0.0
grid_p5_beauty,267,50,0.0,0.0
grid_p5_beauty,267,100,0.0,0.0
grid_p5_beauty,267,200,0.0,0.0
grid_p5_beauty,268,50,0.0,0.0
grid_p5_beauty,268,100,0.0,0.0
grid_p5_beauty,268,200,0.0,0.0
grid_p5_beauty,269,50,0.0,0.0
grid_p5_beauty,269,100,0.0,0.0
grid_p5_beauty,269,200,0.0,0.0
grid_p5_beauty,270,50,0.0,0.0
grid_p5_beauty,270,100,0.0,0.0
grid_p5_beauty,270,200,0.0,0.0
grid_p5_beauty,271,50,0.0,0.0
grid_p5_beauty,271,100,0.0,0.0
grid_p5_beauty,271,200,0.0,0.0
grid_p5_beauty,272,50,0.0,0.0
grid_p5_beauty,272,100,0.0,0.0
grid_p5_beauty,272,200,0.0,0.0
grid_p5_beauty,273,50,0.0,0.0
grid_p5_beauty,273,100,0.0,0.0
grid_p5_beauty,273,200,0.0,0.0
grid_p5_beauty,274,50,0.0,0.0
grid_p5_beauty,274,100,0.0,0.0
grid_p5_beauty,274,200,1.0,0.0
grid_p5_beauty,275,50,0.0,0.0
grid_p5_beauty,275,100,0.0,0.0
grid_p5_beauty,275,200,0.0,0.0
grid_p5_beauty,276,50,0.0,0.0
grid_p5_beauty,276,100,0.0,0.0
grid_p5_beauty,276,200,0.0,0.0
grid_p5_beauty,277,50,0.0,0.0
grid_p5_beauty,277,100,0.0,0.0
grid_p5_beauty,277,200,0.0,0.0
grid_p5_beauty,278,50,0.0,0.0
grid_p5_beauty,278,100,0.0,0.0
grid_p5_beauty,278,200,0.0,0.0
grid_p5_beauty,279,50,0.0,0.0
grid_p5_beauty,279,100,0.0,0.0
grid_p5_beauty,279,200,0.0,0.0
grid_p5_beauty,280,50,0.0,0.0
grid_p5_beauty,280,100,0.0,0.0
grid_p5_beauty,280,200,0.0,0.0
grid_p5_beauty,281,50,0.0,0.0
grid_p5_beauty,281,100,0.0,0.0
grid_p5_beauty,281,200,0.0,0.0
grid_p5_beauty,282,50,0.0,0.0
grid_p5_beauty,282,100,0.0,0.0
grid_p5_beauty,282,200,0.0,0.0
grid_p5_beauty,283,50,1.0,1.0
grid_p5_beauty,283,100,1.0,1.0
grid_p5_beauty,283,200,1.0,1.0
grid_p5_beauty,284,50,0.0,0.0
grid_p5_beauty,284,100,0.0,0.0
grid_p5_beauty,284,200,0.0,0.0
grid_p5_beauty,285,50,1.0,0.27894294565112987
grid_p5_beauty,285,100,1.0,0.27894294565112987
grid_p5_beauty,285,200,1.0,0.27894294565112987
grid_p5_beauty,286,50,0.0,0.0
grid_p5_beauty,286,100,0.0,0.0
grid_p5_beauty,286,200,0.0,0.0
grid_p5_beauty,287,50,0.0,0.0
grid_p5_beauty,287,100,0.0,0.0
grid_p5_beauty,287,200,0.0,0.0
grid_p5_beauty,288,50,0.0,0.0
grid_p5_beauty,288,100,0.0,0.0
grid_p5_beauty,288,200,0.0,0.0
grid_p5_beauty,289,50,0.0,0.0
grid_p5_beauty,289,100,0.0,0.0
grid_p5_beauty,289,200,0.0,0.0
grid_p5_beauty,290,50,0.0,0.0
grid_p5_beauty,290,100,0.0,0.0
grid_p5_beauty,290,200,0.0,0.0
grid_p5_beauty,291,50,0.0,0.0
grid_p5_beauty,291,100,0.0,0.0
grid_p5_beauty,291,200,0.0,0.0
grid_p5_beauty,292,50,0.0,0.0
grid_p5_beauty,292,100,0.0,0.0
grid_p5_beauty,292,200,0.0,0.0
grid_p5_beauty,293,50,0.0,0.0
grid_p5_beauty,293,100,0.0,0.0
grid_p5_beauty,293,200,0.0,0.0
grid_p5_beauty,294,50,0.0,0.0
grid_p5_beauty,294,100,0.0,0.0
grid_p5_beauty,294,200,1.0,0.0
grid_p5_beauty,295,50,0.0,0.0
grid_p5_beauty,295,100,0.0,0.0
grid_p5_beauty,295,200,0.0,0.0
grid_p5_beauty,296,50,0.0,0.0
grid_p5_beauty,296,100,0.0,0.0
grid_p5_beauty,296,200,0.0,0.0
grid_p5_beauty,297,50,0.0,0.0
grid_p5_beauty,297,100,0.0,0.0
grid_p5_beauty,297,200,0.0,0.0
grid_p5_beauty,298,50,0.0,0.0
grid_p5_beauty,298,100,0.0,0.0
grid_p5_beauty,298,200,0.0,0.0
grid_p5_beauty,299,50,0.0,0.0
grid_p5_beauty,299,100,0.0,0.0
grid_p5_beauty,299,200,0.0,0.0
grid_p5_beauty,300,50,0.0,0.0
grid_p5_beauty,300,100,0.0,0.0
grid_p5_beauty,300,200,0.0,0.0
grid_p5_beauty,301,50,0.0,0.0
grid_p5_beauty,301,100,0.0,0.0
grid_p5_beauty,301,200,0.0,0.0
grid_p5_beauty,302,50,0.0,0.0
grid_p5_beauty,302,100,0.0,0.0
grid_p5_beauty,302,200,0.0,0.0
grid_p5_beauty,303,50,0.0,0.0
grid_p5_beauty,303,100,0.0,0.0
grid_p5_beauty,303,200,0.0,0.0
grid_p5_beauty,304,50,0.0,0.0
grid_p5_beauty,304,100,0.0,0.0
grid_p5_beauty,304,200,0.0,0.0
grid_p5_beauty,305,50,0.0,0.0
grid_p5_beauty,305,100,0.0,0.0
grid_p5_beauty,305,200,0.0,0.0
grid_p5_beauty,306,50,0.0,0.0
grid_p5_beauty,306,100,0.0,0.0
grid_p5_beauty,306,200,0.0,0.0
grid_p5_beauty,307,50,0.0,0.0
grid_p5_beauty,307,100,0.0,0.0
grid_p5_beauty,307,200,0.0,0.0
grid_p5_beauty,308,50,0.0,0.0
grid_p5_beauty,308,100,0.0,0.0
grid_p5_beauty,308,200,0.0,0.0
grid_p5_beauty,309,50,0.0,0.0
grid_p5_beauty,309,100,0.0,0.0
grid_p5_beauty,309,200,0.0,0.0
grid_p5_beauty,310,50,0.0,0.0
grid_p5_beauty,310,100,0.0,0.0
grid_p5_beauty,310,200,1.0,0.0
grid_p5_beauty,311,50,0.0,0.0
grid_p5_beauty,311,100,0.0,0.0
grid_p5_beauty,311,200,0.0,0.0
grid_p5_beauty,312,50,0.0,0.0
grid_p5_beauty,312,100,0.0,0.0
grid_p5_beauty,312,200,0.0,0.0
grid_p5_beauty,313,50,0.0,0.0
grid_p5_beauty,313,100,0.0,0.0
grid_p5_beauty,313,200,0.0,0.0
grid_p5_beauty,314,50,0.0,0.0
grid_p5_beauty,314,100,0.0,0.0
grid_p5_beauty,314,200,0.0,0.0
grid_p5_beauty,315,50,0.0,0.0
grid_p5_beauty,315,100,0.0,0.0
grid_p5_beauty,315,200,0.0,0.0
grid_p5_beauty,316,50,0.0,0.0
grid_p5_beauty,316,100,0.0,0.0
grid_p5_beauty,316,200,0.0,0.0
grid_p5_beauty,317,50,0.0,0.0
grid_p5_beauty,317,100,0.0,0.0
grid_p5_beauty,317,200,0.0,0.0
grid_p5_beauty,318,50,0.0,0.0
grid_p5_beauty,318,100,0.0,0.0
grid_p5_beauty,318,200,0.0,0.0
grid_p5_beauty,319,50,1.0,0.0
grid_p5_beauty,319,100,1.0,0.0
grid_p5_beauty,319,200,1.0,0.0
grid_p5_beauty,320,50,0.0,0.0
grid_p5_beauty,320,100,0.0,0.0
grid_p5_beauty,320,200,0.0,0.0
grid_p5_beauty,321,50,0.0,0.0
grid_p5_beauty,321,100,0.0,0.0
grid_p5_beauty,321,200,0.0,0.0
grid_p5_beauty,322,50,0.0,0.0
grid_p5_beauty,322,100,0.0,0.0
grid_p5_beauty,322,200,0.0,0.0
grid_p5_beauty,323,50,0.0,0.0
grid_p5_beauty,323,100,0.0,0.0
grid_p5_beauty,323,200,0.0,0.0
grid_p5_beauty,324,50,0.0,0.0
grid_p5_beauty,324,100,0.0,0.0
grid_p5_beauty,324,200,0.0,0.0
grid_p5_beauty,325,50,0.0,0.0
grid_p5_beauty,325,100,0.0,0.0
grid_p5_beauty,325,200,0.0,0.0
grid_p5_beauty,326,50,0.0,0.0
grid_p5_beauty,326,100,0.0,0.0
grid_p5_beauty,326,200,0.0,0.0
grid_p5_beauty,327,50,0.0,0.0
grid_p5_beauty,327,100,1.0,0.0
grid_p5_beauty,327,200,1.0,0.0
grid_p5_beauty,328,50,0.0,0.0
grid_p5_beauty,328,100,0.0,0.0
grid_p5_beauty,328,200,0.0,0.0
grid_p5_beauty,329,50,0.0,0.0
grid_p5_beauty,329,100,0.0,0.0
grid_p5_beauty,329,200,0.0,0.0
grid_p5_beauty,330,50,0.0,0.0
grid_p5_beauty,330,100,0.0,0.0
grid_p5_beauty,330,200,0.0,0.0
grid_p5_beauty,331,50,0.0,0.0
grid_p5_beauty,331,100,0.0,0.0
grid_p5_beauty,331,200,0.0,0.0
grid_p5_beauty,332,50,0.0,0.0
grid_p5_beauty,332,100,0.0,0.0
grid_p5_beauty,332,200,0.0,0.0
grid_p5_beauty,333,50,0.0,0.0
grid_p5_beauty,333,100,0.0,0.0
grid_p5_beauty,333,200,0.0,0.0
grid_p5_beauty,334,50,0.0,0.0
grid_p5_beauty,334,100,0.0,0.0
grid_p5_beauty,334,200,0.0,0.0
grid_p5_beauty,335,50,0.0,0.0
grid_p5_beauty,335,100,0.0,0.0
grid_p5_beauty,335,200,0.0,0.0
grid_p5_beauty,336,50,0.0,0.0
grid_p5_beauty,336,100,0.0,0.0
grid_p5_beauty,336,200,0.0,0.0
grid_p5_beauty,337,50,0.0,0.0
grid_p5_beauty,337,100,0.0,0.0
grid_p5_beauty,337,200,0.0,0.0
grid_p5_beauty,338,50,0.0,0.0
grid_p5_beauty,338,100,0.0,0.0
grid_p5_beauty,338,200,0.0,0.0
grid_p5_beauty,339,50,0.0,0.0
grid_p5_beauty,339,100,0.0,0.0
grid_p5_beauty,339,200,0.0,0.0
grid_p5_beauty,340,50,0.0,0.0
grid_p5_beauty,340,100,0.0,0.0
grid_p5_beauty,340,200,0.0,0.0
grid_p5_beauty,341,50,0.0,0.0
grid_p5_beauty,341,100,0.0,0.0
grid_p5_beauty,341,200,0.0,0.0
grid_p5_beauty,342,50,0.0,0.0
grid_p5_beauty,342,100,0.0,0.0
grid_p5_beauty,342,200,0.0,0.0
grid_p5_beauty,343,50,0.0,0.0
grid_p5_beauty,343,100,0.0,0.0
grid_p5_beauty,343,200,0.0,0.0
grid_p5_beauty,344,50,0.0,0.0
grid_p5_beauty,344,100,0.0,0.0
grid_p5_beauty,344,200,0.0,0.0
grid_p5_beauty,345,50,0.0,0.0
grid_p5_beauty,345,100,0.0,0.0
grid_p5_beauty,345,200,0.0,0.0
grid_p5_beauty,346,50,0.0,0.0
grid_p5_beauty,346,100,0.0,0.0
grid_p5_beauty,346,200,0.0,0.0
grid_p5_beauty,347,50,0.0,0.0
grid_p5_beauty,347,100,0.0,0.0
grid_p5_beauty,347,200,0.0,0.0
grid_p5_beauty,348,50,0.0,0.0
grid_p5_beauty,348,100,0.0,0.0
grid_p5_beauty,348,200,0.0,0.0
grid_p5_beauty,349,50,1.0,0.3333333333333333
grid_p5_beauty,349,100,1.0,0.3333333333333333
grid_p5_beauty,349,200,1.0,0.3333333333333333
grid_p5_beauty,350,50,0.0,0.0
grid_p5_beauty,350,100,0.0,0.0
grid_p5_beauty,350,200,0.0,0.0
grid_p5_beauty,351,50,0.0,0.0
grid_p5_beauty,351,100,0.0,0.0
grid_p5_beauty,351,200,0.0,0.0
grid_p5_beauty,352,50,0.0,0.0
grid_p5_beauty,352,100,0.0,0.0
grid_p5_beauty,352,200,0.0,0.0
grid_p5_beauty,353,50,0.0,0.0
grid_p5_beauty,353,100,0.0,0.0
grid_p5_beauty,353,200,0.0,0.0
grid_p5_beauty,354,50,0.0,0.0
grid_p5_beauty,354,100,0.0,0.0
grid_p5_beauty,354,200,0.0,0.0
grid_p5_beauty,355,50,0.0,0.0
grid_p5_beauty,355,100,0.0,0.0
grid_p5_beauty,355,200,0.0,0.0
grid_p5_beauty,356,50,0.0,0.0
grid_p5_beauty,356,100,0.0,0.0
grid_p5_beauty,356,200,0.0,0.0
grid_p5_beauty,357,50,0.0,0.0
grid_p5_beauty,357,100,0.0,0.0
grid_p5_beauty,357,200,0.0,0.0
grid_p5_beauty,358,50,0.0,0.0
grid_p5_beauty,358,100,0.0,0.0
grid_p5_beauty,358,200,0.0,0.0
grid_p5_beauty,359,50,0.0,0.0
grid_p5_beauty,359,100,0.0,0.0
grid_p5_beauty,359,200,0.0,0.0
grid_p5_beauty,360,50,0.0,0.0
grid_p5_beauty,360,100,0.0,0.0
grid_p5_beauty,360,200,0.0,0.0
grid_p5_beauty,361,50,0.0,0.0
grid_p5_beauty,361,100,0.0,0.0
grid_p5_beauty,361,200,0.0,0.0
grid_p5_beauty,362,50,0.0,0.0
grid_p5_beauty,362,100,0.0,0.0
grid_p5_beauty,362,200,0.0,0.0
grid_p5_beauty,363,50,0.0,0.0
grid_p5_beauty,363,100,0.0,0.0
grid_p5_beauty,363,200,0.0,0.0
grid_p5_beauty,364,50,0.0,0.0
grid_p5_beauty,364,100,0.0,0.0
grid_p5_beauty,364,200,0.0,0.0
grid_p5_beauty,365,50,0.0,0.0
grid_p5_beauty,365,100,0.0,0.0
grid_p5_beauty,365,200,0.0,0.0
grid_p5_beauty,366,50,0.0,0.0
grid_p5_beauty,366,100,0.0,0.0
grid_p5_beauty,366,200,0.0,0.0
grid_p5_beauty,367,50,0.0,0.0
grid_p5_beauty,367,100,0.0,0.0
grid_p5_beauty,367,200,0.0,0.0
grid_p5_beauty,368,50,0.0,0.0
grid_p5_beauty,368,100,0.0,0.0
grid_p5_beauty,368,200,0.0,0.0
grid_p5_beauty,369,50,0.0,0.0
grid_p5_beauty,369,100,0.0,0.0
grid_p5_beauty,369,200,0.0,0.0
grid_p5_beauty,370,50,0.0,0.0
grid_p5_beauty,370,100,0.0,0.0
grid_p5_beauty,370,200,0.0,0.0
grid_p5_beauty,371,50,0.0,0.0
grid_p5_beauty,371,100,0.0,0.0
grid_p5_beauty,371,200,0.0,0.0
grid_p5_beauty,372,50,0.0,0.0
grid_p5_beauty,372,100,0.0,0.0
grid_p5_beauty,372,200,0.0,0.0
grid_p5_beauty,373,50,0.0,0.0
grid_p5_beauty,373,100,0.0,0.0
grid_p5_beauty,373,200,0.0,0.0
grid_p5_beauty,374,50,0.0,0.0
grid_p5_beauty,374,100,0.0,0.0
grid_p5_beauty,374,200,0.0,0.0
grid_p5_beauty,375,50,0.0,0.0
grid_p5_beauty,375,100,0.0,0.0
grid_p5_beauty,375,200,0.0,0.0
grid_p5_beauty,376,50,0.0,0.0
grid_p5_beauty,376,100,0.0,0.0
grid_p5_beauty,376,200,0.0,0.0
grid_p5_beauty,377,50,0.0,0.0
grid_p5_beauty,377,100,0.0,0.0
grid_p5_beauty,377,200,0.0,0.0
grid_p5_beauty,378,50,0.0,0.0
grid_p5_beauty,378,100,0.0,0.0
grid_p5_beauty,378,200,0.0,0.0
grid_p5_beauty,379,50,1.0,0.0
grid_p5_beauty,379,100,1.0,0.0
grid_p5_beauty,379,200,1.0,0.0
grid_p5_beauty,380,50,0.0,0.0
grid_p5_beauty,380,100,0.0,0.0
grid_p5_beauty,380,200,0.0,0.0
grid_p5_beauty,381,50,0.0,0.0
grid_p5_beauty,381,100,0.0,0.0
grid_p5_beauty,381,200,0.0,0.0
grid_p5_beauty,382,50,0.0,0.0
grid_p5_beauty,382,100,0.0,0.0
grid_p5_beauty,382,200,0.0,0.0
grid_p5_beauty,383,50,0.0,0.0
grid_p5_beauty,383,100,0.0,0.0
grid_p5_beauty,383,200,0.0,0.0
grid_p5_beauty,384,50,0.0,0.0
grid_p5_beauty,384,100,0.0,0.0
grid_p5_beauty,384,200,0.0,0.0
grid_p5_beauty,385,50,0.0,0.0
grid_p5_beauty,385,100,0.0,0.0
grid_p5_beauty,385,200,0.0,0.0
grid_p5_beauty,386,50,0.0,0.0
grid_p5_beauty,386,100,0.0,0.0
grid_p5_beauty,386,200,0.0,0.0
grid_p5_beauty,387,50,0.0,0.0
grid_p5_beauty,387,100,0.0,0.0
grid_p5_beauty,387,200,0.0,0.0
grid_p5_beauty,388,50,0.0,0.0
grid_p5_beauty,388,100,0.0,0.0
grid_p5_beauty,388,200,0.0,0.0
grid_p5_beauty,389,50,0.0,0.0
grid_p5_beauty,389,100,0.0,0.0
grid_p5_beauty,389,200,0.0,0.0
grid_p5_beauty,390,50,0.0,0.0
grid_p5_beauty,390,100,0.0,0.0
grid_p5_beauty,390,200,0.0,0.0
grid_p5_beauty,391,50,0.0,0.0
grid_p5_beauty,391,100,0.0,0.0
grid_p5_beauty,391,200,0.0,0.0
grid_p5_beauty,392,50,0.0,0.0
grid_p5_beauty,392,100,0.0,0.0
grid_p5_beauty,392,200,0.0,0.0
grid_p5_beauty,393,50,0.0,0.0
grid_p5_beauty,393,100,0.0,0.0
grid_p5_beauty,393,200,0.0,0.0
grid_p5_beauty,394,50,0.0,0.0
grid_p5_beauty,394,100,0.0,0.0
grid_p5_beauty,394,200,0.0,0.0
grid_p5_beauty,395,50,0.0,0.0
grid_p5_beauty,395,100,0.0,0.0
grid_p5_beauty,395,200,0.0,0.0
grid_p5_beauty,396,50,0.0,0.0
grid_p5_beauty,396,100,0.0,0.0
grid_p5_beauty,396,200,0.0,0.0
grid_p5_beauty,397,50,0.0,0.0
grid_p5_beauty,397,100,0.0,0.0
grid_p5_beauty,397,200,0.0,0.0
grid_p5_beauty,398,50,0.0,0.0
grid_p5_beauty,398,100,0.0,0.0
grid_p5_beauty,398,200,0.0,0.0
grid_p5_beauty,399,50,0.0,0.0
grid_p5_beauty,399,100,0.0,0.0
grid_p5_beauty,399,200,1.0,0.0
grid_p5_beauty,400,50,0.0,0.0
grid_p5_beauty,400,100,0.0,0.0
grid_p5_beauty,400,200,0.0,0.0
grid_p5_beauty,401,50,0.0,0.0
grid_p5_beauty,401,100,0.0,0.0
grid_p5_beauty,401,200,0.0,0.0
grid_p5_beauty,402,50,0.0,0.0
grid_p5_beauty,402,100,0.0,0.0
grid_p5_beauty,402,200,0.0,0.0
grid_p5_beauty,403,50,0.0,0.0
grid_p5_beauty,403,100,0.0,0.0
grid_p5_beauty,403,200,0.0,0.0
grid_p5_beauty,404,50,0.0,0.0
grid_p5_beauty,404,100,0.0,0.0
grid_p5_beauty,404,200,0.0,0.0
grid_p5_beauty,405,50,0.0,0.0
grid_p5_beauty,405,100,0.0,0.0
grid_p5_beauty,405,200,0.0,0.0
grid_p5_beauty,406,50,0.0,0.0
grid_p5_beauty,406,100,0.0,0.0
grid_p5_beauty,406,200,0.0,0.0
grid_p5_beauty,407,50,0.0,0.0
grid_p5_beauty,407,100,0.0,0.0
grid_p5_beauty,407,200,0.0,0.0
grid_p5_beauty,408,50,0.0,0.0
grid_p5_beauty,408,100,0.0,0.0
grid_p5_beauty,408,200,0.0,0.0
grid_p5_beauty,409,50,0.0,0.0
grid_p5_beauty,409,100,0.0,0.0
grid_p5_beauty,409,200,0.0,0.0
grid_p5_beauty,410,50,0.0,0.0
grid_p5_beauty,410,100,0.0,0.0
grid_p5_beauty,410,200,0.0,0.0
grid_p5_beauty,411,50,0.0,0.0
grid_p5_beauty,411,100,0.0,0.0
grid_p5_beauty,411,200,0.0,0.0
grid_p5_beauty,412,50,0.0,0.0
grid_p5_beauty,412,100,0.0,0.0
grid_p5_beauty,412,200,0.0,0.0
grid_p5_beauty,413,50,0.0,0.0
grid_p5_beauty,413,100,1.0,0.0
grid_p5_beauty,413,200,1.0,0.0
grid_p5_beauty,414,50,0.0,0.0
grid_p5_beauty,414,100,0.0,0.0
grid_p5_beauty,414,200,0.0,0.0
grid_p5_beauty,415,50,0.0,0.0
grid_p5_beauty,415,100,0.0,0.0
grid_p5_beauty,415,200,0.0,0.0
grid_p5_beauty,416,50,0.0,0.0
grid_p5_beauty,416,100,0.0,0.0
grid_p5_beauty,416,200,0.0,0.0
grid_p5_beauty,417,50,0.0,0.0
grid_p5_beauty,417,100,0.0,0.0
grid_p5_beauty,417,200,0.0,0.0
grid_p5_beauty,418,50,0.0,0.0
grid_p5_beauty,418,100,0.0,0.0
grid_p5_beauty,418,200,0.0,0.0
grid_p5_beauty,419,50,0.0,0.0
grid_p5_beauty,419,100,0.0,0.0
grid_p5_beauty,419,200,0.0,0.0
grid_p5_beauty,420,50,0.0,0.0
grid_p5_beauty,420,100,0.0,0.0
grid_p5_beauty,420,200,0.0,0.0
grid_p5_beauty,421,50,0.0,0.0
grid_p5_beauty,421,100,0.0,0.0
grid_p5_beauty,421,200,0.0,0.0
grid_p5_beauty,422,50,0.0,0.0
grid_p5_beauty,422,100,0.0,0.0
grid_p5_beauty,422,200,1.0,0.0
grid_p5_beauty,423,50,0.0,0.0
grid_p5_beauty,423,100,0.0,0.0
grid_p5_beauty,423,200,0.0,0.0
grid_p5_beauty,424,50,0.0,0.0
grid_p5_beauty,424,100,0.0,0.0
grid_p5_beauty,424,200,0.0,0.0
grid_p5_beauty,425,50,0.0,0.0
grid_p5_beauty,425,100,0.0,0.0
grid_p5_beauty,425,200,0.0,0.0
grid_p5_beauty,426,50,0.0,0.0
grid_p5_beauty,426,100,0.0,0.0
grid_p5_beauty,426,200,0.0,0.0
grid_p5_beauty,427,50,0.0,0.0
grid_p5_beauty,427,100,1.0,0.0
grid_p5_beauty,427,200,1.0,0.0
grid_p5_beauty,428,50,0.0,0.0
grid_p5_beauty,428,100,0.0,0.0
grid_p5_beauty,428,200,0.0,0.0
grid_p5_beauty,429,50,0.0,0.0
grid_p5_beauty,429,100,1.0,0.0
grid_p5_beauty,429,200,1.0,0.0
grid_p5_beauty,430,50,0.0,0.0
grid_p5_beauty,430,100,0.0,0.0
grid_p5_beauty,430,200,0.0,0.0
grid_p5_beauty,431,50,0.0,0.0
grid_p5_beauty,431,100,0.0,0.0
grid_p5_beauty,431,200,0.0,0.0
grid_p5_beauty,432,50,0.0,0.0
grid_p5_beauty,432,100,0.0,0.0
grid_p5_beauty,432,200,0.0,0.0
grid_p5_beauty,433,50,0.0,0.0
grid_p5_beauty,433,100,0.0,0.0
grid_p5_beauty,433,200,0.0,0.0
grid_p5_beauty,434,50,0.0,0.0
grid_p5_beauty,434,100,0.0,0.0
grid_p5_beauty,434,200,0.0,0.0
grid_p5_beauty,435,50,0.0,0.0
grid_p5_beauty,435,100,0.0,0.0
grid_p5_beauty,435,200,0.0,0.0
grid_p5_beauty,436,50,0.0,0.0
grid_p5_beauty,436,100,0.0,0.0
grid_p5_beauty,436,200,0.0,0.0
grid_p5_beauty,437,50,0.0,0.0
grid_p5_beauty,437,100,0.0,0.0
grid_p5_beauty,437,200,1.0,0.0
grid_p5_beauty,438,50,0.0,0.0
grid_p5_beauty,438,100,0.0,0.0
grid_p5_beauty,438,200,0.0,0.0
grid_p5_beauty,439,50,0.0,0.0
grid_p5_beauty,439,100,0.0,0.0
grid_p5_beauty,439,200,0.0,0.0
grid_p5_beauty,440,50,0.0,0.0
grid_p5_beauty,440,100,0.0,0.0
grid_p5_beauty,440,200,1.0,0.0
grid_p5_beauty,441,50,1.0,0.31546487678572877
grid_p5_beauty,441,100,1.0,0.31546487678572877
grid_p5_beauty,441,200,1.0,0.31546487678572877
grid_p5_beauty,442,50,0.0,0.0
grid_p5_beauty,442,100,0.0,0.0
grid_p5_beauty,442,200,0.0,0.0
grid_p5_beauty,443,50,0.0,0.0
grid_p5_beauty,443,100,0.0,0.0
grid_p5_beauty,443,200,0.0,0.0
grid_p5_beauty,444,50,0.0,0.0
grid_p5_beauty,444,100,0.0,0.0
grid_p5_beauty,444,200,0.0,0.0
grid_p5_beauty,445,50,0.0,0.0
grid_p5_beauty,445,100,0.0,0.0
grid_p5_beauty,445,200,0.0,0.0
grid_p5_beauty,446,50,0.0,0.0
grid_p5_beauty,446,100,0.0,0.0
grid_p5_beauty,446,200,0.0,0.0
grid_p5_beauty,447,50,0.0,0.0
grid_p5_beauty,447,100,0.0,0.0
grid_p5_beauty,447,200,0.0,0.0
grid_p5_beauty,448,50,0.0,0.0
grid_p5_beauty,448,100,0.0,0.0
grid_p5_beauty,448,200,0.0,0.0
grid_p5_beauty,449,50,1.0,1.0
grid_p5_beauty,449,100,1.0,1.0
grid_p5_beauty,449,200,1.0,1.0
grid_p5_beauty,450,50,0.0,0.0
grid_p5_beauty,450,100,0.0,0.0
grid_p5_beauty,450,200,0.0,0.0
grid_p5_beauty,451,50,0.0,0.0
grid_p5_beauty,451,100,0.0,0.0
grid_p5_beauty,451,200,0.0,0.0
grid_p5_beauty,452,50,1.0,0.3333333333333333
grid_p5_beauty,452,100,1.0,0.3333333333333333
grid_p5_beauty,452,200,1.0,0.3333333333333333
grid_p5_beauty,453,50,0.0,0.0
grid_p5_beauty,453,100,0.0,0.0
grid_p5_beauty,453,200,0.0,0.0
grid_p5_beauty,454,50,0.0,0.0
grid_p5_beauty,454,100,0.0,0.0
grid_p5_beauty,454,200,0.0,0.0
grid_p5_beauty,455,50,0.0,0.0
grid_p5_beauty,455,100,0.0,0.0
grid_p5_beauty,455,200,0.0,0.0
grid_p5_beauty,456,50,0.0,0.0
grid_p5_beauty,456,100,0.0,0.0
grid_p5_beauty,456,200,0.0,0.0
grid_p5_beauty,457,50,0.0,0.0
grid_p5_beauty,457,100,0.0,0.0
grid_p5_beauty,457,200,0.0,0.0
grid_p5_beauty,458,50,0.0,0.0
grid_p5_beauty,458,100,0.0,0.0
grid_p5_beauty,458,200,0.0,0.0
grid_p5_beauty,459,50,0.0,0.0
grid_p5_beauty,459,100,0.0,0.0
grid_p5_beauty,459,200,0.0,0.0
grid_p5_beauty,460,50,0.0,0.0
grid_p5_beauty,460,100,0.0,0.0
grid_p5_beauty,460,200,0.0,0.0
grid_p5_beauty,461,50,0.0,0.0
grid_p5_beauty,461,100,0.0,0.0
grid_p5_beauty,461,200,0.0,0.0
grid_p5_beauty,462,50,0.0,0.0
grid_p5_beauty,462,100,0.0,0.0
grid_p5_beauty,462,200,0.0,0.0
grid_p5_beauty,463,50,0.0,0.0
grid_p5_beauty,463,100,0.0,0.0
grid_p5_beauty,463,200,0.0,0.0
grid_p5_beauty,464,50,0.0,0.0
grid_p5_beauty,464,100,0.0,0.0
grid_p5_beauty,464,200,0.0,0.0
grid_p5_beauty,465,50,0.0,0.0
grid_p5_beauty,465,100,0.0,0.0
grid_p5_beauty,465,200,0.0,0.0
grid_p5_beauty,466,50,0.0,0.0
grid_p5_beauty,466,100,0.0,0.0
grid_p5_beauty,466,200,0.0,0.0
grid_p5_beauty,467,50,0.0,0.0
grid_p5_beauty,467,100,0.0,0.0
grid_p5_beauty,467,200,0.0,0.0
grid_p5_beauty,468,50,0.0,0.0
grid_p5_beauty,468,100,0.0,0.0
grid_p5_beauty,468,200,0.0,0.0
grid_p5_beauty,469,50,1.0,0.0
grid_p5_beauty,469,100,1.0,0.0
grid_p5_beauty,469,200,1.0,0.0
grid_p5_beauty,470,50,0.0,0.0
grid_p5_beauty,470,100,0.0,0.0
grid_p5_beauty,470,200,0.0,0.0
grid_p5_beauty,471,50,0.0,0.0
grid_p5_beauty,471,100,0.0,0.0
grid_p5_beauty,471,200,0.0,0.0
grid_p5_beauty,472,50,0.0,0.0
grid_p5_beauty,472,100,0.0,0.0
grid_p5_beauty,472,200,0.0,0.0
grid_p5_beauty,473,50,0.0,0.0
grid_p5_beauty,473,100,0.0,0.0
grid_p5_beauty,473,200,0.0,0.0
grid_p5_beauty,474,50,0.0,0.0
grid_p5_beauty,474,100,1.0,0.0
grid_p5_beauty,474,200,1.0,0.0
grid_p5_beauty,475,50,0.0,0.0
grid_p5_beauty,475,100,0.0,0.0
grid_p5_beauty,475,200,0.0,0.0
grid_p5_beauty,476,50,0.0,0.0
grid_p5_beauty,476,100,0.0,0.0
grid_p5_beauty,476,200,0.0,0.0
grid_p5_beauty,477,50,0.0,0.0
grid_p5_beauty,477,100,0.0,0.0
grid_p5_beauty,477,200,0.0,0.0
grid_p5_beauty,478,50,0.0,0.0
grid_p5_beauty,478,100,0.0,0.0
grid_p5_beauty,478,200,0.0,0.0
grid_p5_beauty,479,50,0.0,0.0
grid_p5_beauty,479,100,0.0,0.0
grid_p5_beauty,479,200,0.0,0.0
grid_p5_beauty,480,50,0.0,0.0
grid_p5_beauty,480,100,0.0,0.0
grid_p5_beauty,480,200,0.0,0.0
grid_p5_beauty,481,50,0.0,0.0
grid_p5_beauty,481,100,0.0,0.0
grid_p5_beauty,481,200,0.0,0.0
grid_p5_beauty,482,50,0.0,0.0
grid_p5_beauty,482,100,0.0,0.0
grid_p5_beauty,482,200,0.0,0.0
grid_p5_beauty,483,50,0.0,0.0
grid_p5_beauty,483,100,0.0,0.0
grid_p5_beauty,483,200,0.0,0.0
grid_p5_beauty,484,50,0.0,0.0
grid_p5_beauty,484,100,0.0,0.0
grid_p5_beauty,484,200,0.0,0.0
grid_p5_beauty,485,50,0.0,0.0
grid_p5_beauty,485,100,0.0,0.0
grid_p5_beauty,485,200,0.0,0.0
grid_p5_beauty,486,50,0.0,0.0
grid_p5_beauty,486,100,0.0,0.0
grid_p5_beauty,486,200,0.0,0.0
grid_p5_beauty,487,50,0.0,0.0
grid_p5_beauty,487,100,0.0,0.0
grid_p5_beauty,487,200,0.0,0.0
grid_p5_beauty,488,50,0.0,0.0
grid_p5_beauty,488,100,0.0,0.0
grid_p5_beauty,488,200,0.0,0.0
grid_p5_beauty,489,50,0.0,0.0
grid_p5_beauty,489,100,0.0,0.0
grid_p5_beauty,489,200,0.0,0.0
grid_p5_beauty,490,50,0.0,0.0
grid_p5_beauty,490,100,0.0,0.0
grid_p5_beauty,490,200,0.0,0.0
grid_p5_beauty,491,50,0.0,0.0
grid_p5_beauty,491,100,0.0,0.0
grid_p5_beauty,491,200,0.0,0.0
grid_p5_beauty,492,50,0.0,0.0
grid_p5_beauty,492,100,0.0,0.0
grid_p5_beauty,492,200,0.0,0.0
grid_p5_beauty,493,50,0.0,0.0
grid_p5_beauty,493,100,0.0,0.0
grid_p5_beauty,493,200,0.0,0.0
grid_p5_beauty,494,50,0.0,0.0
grid_p5_beauty,494,100,0.0,0.0
grid_p5_beauty,494,200,0.0,0.0
grid_p5_beauty,495,50,0.0,0.0
grid_p5_beauty,495,100,0.0,0.0
grid_p5_beauty,495,200,0.0,0.0
grid_p5_beauty,496,50,0.0,0.0
grid_p5_beauty,496,100,0.0,0.0
grid_p5_beauty,496,200,0.0,0.0
grid_p5_beauty,497,50,0.0,0.0
grid_p5_beauty,497,100,0.0,0.0
grid_p5_beauty,497,200,0.0,0.0
grid_p5_beauty,498,50,0.0,0.0
grid_p5_beauty,498,100,0.0,0.0
grid_p5_beauty,498,200,0.0,0.0
grid_p5_beauty,499,50,0.0,0.0
grid_p5_beauty,499,100,0.0,0.0
grid_p5_beauty,499,200,0.0,0.0
grid_p5_beauty,500,50,0.0,0.0
grid_p5_beauty,500,100,0.0,0.0
grid_p5_beauty,500,200,0.0,0.0
grid_p5_beauty,501,50,0.0,0.0
grid_p5_beauty,501,100,0.0,0.0
grid_p5_beauty,501,200,0.0,0.0
grid_p5_beauty,502,50,0.0,0.0
grid_p5_beauty,502,100,0.0,0.0
grid_p5_beauty,502,200,0.0,0.0
grid_p5_beauty,503,50,0.0,0.0
grid_p5_beauty,503,100,0.0,0.0
grid_p5_beauty,503,200,0.0,0.0
grid_p5_beauty,504,50,0.0,0.0
grid_p5_beauty,504,100,0.0,0.0
grid_p5_beauty,504,200,0.0,0.0
grid_p5_beauty,505,50,0.0,0.0
grid_p5_beauty,505,100,0.0,0.0
grid_p5_beauty,505,200,0.0,0.0
grid_p5_beauty,506,50,0.0,0.0
grid_p5_beauty,506,100,0.0,0.0
grid_p5_beauty,506,200,0.0,0.0
grid_p5_beauty,507,50,0.0,0.0
grid_p5_beauty,507,100,0.0,0.0
grid_p5_beauty,507,200,0.0,0.0
grid_p5_beauty,508,50,0.0,0.0
grid_p5_beauty,508,100,0.0,0.0
grid_p5_beauty,508,200,0.0,0.0
grid_p5_beauty,509,50,0.0,0.0
grid_p5_beauty,509,100,0.0,0.0
grid_p5_beauty,509,200,0.0,0.0
grid_p5_beauty,510,50,0.0,0.0
grid_p5_beauty,510,100,0.0,0.0
grid_p5_beauty,510,200,0.0,0.0
grid_p5_beauty,511,50,0.0,0.0
grid_p5_beauty,511,100,0.0,0.0
grid_p5_beauty,511,200,0.0,0.0
grid_p5_beauty,512,50,0.0,0.0
grid_p5_beauty,512,100,0.0,0.0
grid_p5_beauty,512,200,0.0,0.0
grid_p5_beauty,513,50,0.0,0.0
grid_p5_beauty,513,100,0.0,0.0
grid_p5_beauty,513,200,0.0,0.0
grid_p5_beauty,514,50,0.0,0.0
grid_p5_beauty,514,100,0.0,0.0
grid_p5_beauty,514,200,0.0,0.0
grid_p5_beauty,515,50,0.0,0.0
grid_p5_beauty,515,100,0.0,0.0
grid_p5_beauty,515,200,0.0,0.0
grid_p5_beauty,516,50,0.0,0.0
grid_p5_beauty,516,100,0.0,0.0
grid_p5_beauty,516,200,0.0,0.0
grid_p5_beauty,517,50,0.0,0.0
grid_p5_beauty,517,100,0.0,0.0
grid_p5_beauty,517,200,0.0,0.0
grid_p5_beauty,518,50,0.0,0.0
grid_p5_beauty,518,100,0.0,0.0
grid_p5_beauty,518,200,0.0,0.0
grid_p5_beauty,519,50,0.0,0.0
grid_p5_beauty,519,100,0.0,0.0
grid_p5_beauty,519,200,0.0,0.0
grid_p5_beauty,520,50,0.0,0.0
grid_p5_beauty,520,100,0.0,0.0
grid_p5_beauty,520,200,0.0,0.0
grid_p5_beauty,521,50,0.0,0.0
grid_p5_beauty,521,100,0.0,0.0
grid_p5_beauty,521,200,0.0,0.0
grid_p5_beauty,522,50,0.0,0.0
grid_p5_beauty,522,100,1.0,0.0
grid_p5_beauty,522,200,1.0,0.0
grid_p5_beauty,523,50,0.0,0.0
grid_p5_beauty,523,100,0.0,0.0
grid_p5_beauty,523,200,0.0,0.0
grid_p5_beauty,524,50,0.0,0.0
grid_p5_beauty,524,100,0.0,0.0
grid_p5_beauty,524,200,0.0,0.0
grid_p5_beauty,525,50,0.0,0.0
grid_p5_beauty,525,100,0.0,0.0
grid_p5_beauty,525,200,0.0,0.0
grid_p5_beauty,526,50,0.0,0.0
grid_p5_beauty,526,100,0.0,0.0
grid_p5_beauty,526,200,0.0,0.0
grid_p5_beauty,527,50,0.0,0.0
grid_p5_beauty,527,100,0.0,0.0
grid_p5_beauty,527,200,0.0,0.0
grid_p5_beauty,528,50,0.0,0.0
grid_p5_beauty,528,100,0.0,0.0
grid_p5_beauty,528,200,0.0,0.0
grid_p5_beauty,529,50,0.0,0.0
grid_p5_beauty,529,100,0.0,0.0
grid_p5_beauty,529,200,0.0,0.0
grid_p5_beauty,530,50,0.0,0.0
grid_p5_beauty,530,100,0.0,0.0
grid_p5_beauty,530,200,0.0,0.0
grid_p5_beauty,531,50,0.0,0.0
grid_p5_beauty,531,100,0.0,0.0
grid_p5_beauty,531,200,0.0,0.0
grid_p5_beauty,532,50,0.0,0.0
grid_p5_beauty,532,100,0.0,0.0
grid_p5_beauty,532,200,0.0,0.0
grid_p5_beauty,533,50,0.0,0.0
grid_p5_beauty,533,100,0.0,0.0
grid_p5_beauty,533,200,0.0,0.0
grid_p5_beauty,534,50,0.0,0.0
grid_p5_beauty,534,100,0.0,0.0
grid_p5_beauty,534,200,0.0,0.0
grid_p5_beauty,535,50,0.0,0.0
grid_p5_beauty,535,100,0.0,0.0
grid_p5_beauty,535,200,0.0,0.0
grid_p5_beauty,536,50,0.0,0.0
grid_p5_beauty,536,100,0.0,0.0
grid_p5_beauty,536,200,0.0,0.0
grid_p5_beauty,537,50,0.0,0.0
grid_p5_beauty,537,100,0.0,0.0
grid_p5_beauty,537,200,0.0,0.0
grid_p5_beauty,538,50,0.0,0.0
grid_p5_beauty,538,100,0.0,0.0
grid_p5_beauty,538,200,0.0,0.0
grid_p5_beauty,539,50,1.0,0.0
grid_p5_beauty,539,100,1.0,0.0
grid_p5_beauty,539,200,1.0,0.0
grid_p5_beauty,540,50,0.0,0.0
grid_p5_beauty,540,100,0.0,0.0
grid_p5_beauty,540,200,0.0,0.0
grid_p5_beauty,541,50,0.0,0.0
grid_p5_beauty,541,100,0.0,0.0
grid_p5_beauty,541,200,0.0,0.0
grid_p5_beauty,542,50,0.0,0.0
grid_p5_beauty,542,100,0.0,0.0
grid_p5_beauty,542,200,0.0,0.0
grid_p5_beauty,543,50,0.0,0.0
grid_p5_beauty,543,100,0.0,0.0
grid_p5_beauty,543,200,0.0,0.0
grid_p5_beauty,544,50,0.0,0.0
grid_p5_beauty,544,100,0.0,0.0
grid_p5_beauty,544,200,0.0,0.0
grid_p5_beauty,545,50,0.0,0.0
grid_p5_beauty,545,100,0.0,0.0
grid_p5_beauty,545,200,0.0,0.0
grid_p5_beauty,546,50,0.0,0.0
grid_p5_beauty,546,100,0.0,0.0
grid_p5_beauty,546,200,0.0,0.0
grid_p5_beauty,547,50,0.0,0.0
grid_p5_beauty,547,100,0.0,0.0
grid_p5_beauty,547,200,0.0,0.0
grid_p5_beauty,548,50,0.0,0.0
grid_p5_beauty,548,100,0.0,0.0
grid_p5_beauty,548,200,0.0,0.0
grid_p5_beauty,549,50,0.0,0.0
grid_p5_beauty,549,100,0.0,0.0
grid_p5_beauty,549,200,0.0,0.0
grid_p5_beauty,550,50,0.0,0.0
grid_p5_beauty,550,100,0.0,0.0
grid_p5_beauty,550,200,0.0,0.0
grid_p5_beauty,551,50,0.0,0.0
grid_p5_beauty,551,100,0.0,0.0
grid_p5_beauty,551,200,0.0,0.0
grid_p5_beauty,552,50,0.0,0.0
grid_p5_beauty,552,100,0.0,0.0
grid_p5_beauty,552,200,0.0,0.0
grid_p5_beauty,553,50,0.0,0.0
grid_p5_beauty,553,100,0.0,0.0
grid_p5_beauty,553,200,0.0,0.0
grid_p5_beauty,554,50,0.0,0.0
grid_p5_beauty,554,100,0.0,0.0
grid_p5_beauty,554,200,0.0,0.0
grid_p5_beauty,555,50,0.0,0.0
grid_p5_beauty,555,100,0.0,0.0
grid_p5_beauty,555,200,1.0,0.0
grid_p5_beauty,556,50,0.0,0.0
grid_p5_beauty,556,100,0.0,0.0
grid_p5_beauty,556,200,0.0,0.0
grid_p5_beauty,557,50,0.0,0.0
grid_p5_beauty,557,100,0.0,0.0
grid_p5_beauty,557,200,0.0,0.0
grid_p5_beauty,558,50,0.0,0.0
grid_p5_beauty,558,100,0.0,0.0
grid_p5_beauty,558,200,0.0,0.0
grid_p5_beauty,559,50,0.0,0.0
grid_p5_beauty,559,100,0.0,0.0
grid_p5_beauty,559,200,0.0,0.0
grid_p5_beauty,560,50,0.0,0.0
grid_p5_beauty,560,100,0.0,0.0
grid_p5_beauty,560,200,0.0,0.0
grid_p5_beauty,561,50,0.0,0.0
grid_p5_beauty,561,100,0.0,0.0
grid_p5_beauty,561,200,0.0,0.0
grid_p5_beauty,562,50,0.0,0.0
grid_p5_beauty,562,100,0.0,0.0
grid_p5_beauty,562,200,0.0,0.0
grid_p5_beauty,563,50,0.0,0.0
grid_p5_beauty,563,100,0.0,0.0
grid_p5_beauty,563,200,0.0,0.0
grid_p5_beauty,564,50,0.0,0.0
grid_p5_beauty,564,100,0.0,0.0
grid_p5_beauty,564,200,0.0,0.0
grid_p5_beauty,565,50,0.0,0.0
grid_p5_beauty,565,100,0.0,0.0
grid_p5_beauty,565,200,0.0,0.0
grid_p5_beauty,566,50,0.0,0.0
grid_p5_beauty,566,100,0.0,0.0
grid_p5_beauty,566,200,0.0,0.0
grid_p5_beauty,567,50,0.0,0.0
grid_p5_beauty,567,100,0.0,0.0
grid_p5_beauty,567,200,0.0,0.0
grid_p5_beauty,568,50,0.0,0.0
grid_p5_beauty,568,100,0.0,0.0
grid_p5_beauty,568,200,0.0,0.0
grid_p5_beauty,569,50,0.0,0.0
grid_p5_beauty,569,100,0.0,0.0
grid_p5_beauty,569,200,0.0,0.0
grid_p5_beauty,570,50,0.0,0.0
grid_p5_beauty,570,100,0.0,0.0
grid_p5_beauty,570,200,0.0,0.0
grid_p5_beauty,571,50,0.0,0.0
grid_p5_beauty,571,100,0.0,0.0
grid_p5_beauty,571,200,0.0,0.0
grid_p5_beauty,572,50,0.0,0.0
grid_p5_beauty,572,100,0.0,0.0
grid_p5_beauty,572,200,0.0,0.0
grid_p5_beauty,573,50,0.0,0.0
grid_p5_beauty,573,100,0.0,0.0
grid_p5_beauty,573,200,0.0,0.0
grid_p5_beauty,574,50,0.0,0.0
grid_p5_beauty,574,100,0.0,0.0
grid_p5_beauty,574,200,0.0,0.0
grid_p5_beauty,575,50,0.0,0.0
grid_p5_beauty,575,100,0.0,0.0
grid_p5_beauty,575,200,0.0,0.0
grid_p5_beauty,576,50,0.0,0.0
grid_p5_beauty,576,100,0.0,0.0
grid_p5_beauty,576,200,0.0,0.0
grid_p5_beauty,577,50,0.0,0.0
grid_p5_beauty,577,100,0.0,0.0
grid_p5_beauty,577,200,0.0,0.0
grid_p5_beauty,578,50,0.0,0.0
grid_p5_beauty,578,100,0.0,0.0
grid_p5_beauty,578,200,0.0,0.0
grid_p5_beauty,579,50,0.0,0.0
grid_p5_beauty,579,100,0.0,0.0
grid_p5_beauty,579,200,0.0,0.0
grid_p5_beauty,580,50,0.0,0.0
grid_p5_beauty,580,100,0.0,0.0
grid_p5_beauty,580,200,0.0,0.0
grid_p5_beauty,581,50,0.0,0.0
grid_p5_beauty,581,100,0.0,0.0
grid_p5_beauty,581,200,0.0,0.0
grid_p5_beauty,582,50,0.0,0.0
grid_p5_beauty,582,100,0.0,0.0
grid_p5_beauty,582,200,0.0,0.0
grid_p5_beauty,583,50,0.0,0.0
grid_p5_beauty,583,100,0.0,0.0
grid_p5_beauty,583,200,0.0,0.0
grid_p5_beauty,584,50,0.0,0.0
grid_p5_beauty,584,100,0.0,0.0
grid_p5_beauty,584,200,0.0,0.0
grid_p5_beauty,585,50,0.0,0.0
grid_p5_beauty,585,100,0.0,0.0
grid_p5_beauty,585,200,0.0,0.0
grid_p5_beauty,586,50,0.0,0.0
grid_p5_beauty,586,100,0.0,0.0
grid_p5_beauty,586,200,0.0,0.0
grid_p5_beauty,587,50,0.0,0.0
grid_p5_beauty,587,100,0.0,0.0
grid_p5_beauty,587,200,0.0,0.0
grid_p5_beauty,588,50,0.0,0.0
grid_p5_beauty,588,100,0.0,0.0
grid_p5_beauty,588,200,0.0,0.0
grid_p5_beauty,589,50,0.0,0.0
grid_p5_beauty,589,100,0.0,0.0
grid_p5_beauty,589,200,0.0,0.0
grid_p5_beauty,590,50,0.0,0.0
grid_p5_beauty,590,100,0.0,0.0
grid_p5_beauty,590,200,1.0,0.0
grid_p5_beauty,591,50,0.0,0.0
grid_p5_beauty,591,100,0.0,0.0
grid_p5_beauty,591,200,0.0,0.0
grid_p5_beauty,592,50,0.0,0.0
grid_p5_beauty,592,100,0.0,0.0
grid_p5_beauty,592,200,0.0,0.0
grid_p5_beauty,593,50,0.0,0.0
grid_p5_beauty,593,100,0.0,0.0
grid_p5_beauty,593,200,0.0,0.0
grid_p5_beauty,594,50,0.0,0.0
grid_p5_beauty,594,100,0.0,0.0
grid_p5_beauty,594,200,0.0,0.0
grid_p5_beauty,595,50,0.0,0.0
grid_p5_beauty,595,100,0.0,0.0
grid_p5_beauty,595,200,0.0,0.0
grid_p5_beauty,596,50,0.0,0.0
grid_p5_beauty,596,100,0.0,0.0
grid_p5_beauty,596,200,0.0,0.0
grid_p5_beauty,597,50,0.0,0.0
grid_p5_beauty,597,100,0.0,0.0
grid_p5_beauty,597,200,0.0,0.0
grid_p5_beauty,598,50,0.0,0.0
grid_p5_beauty,598,100,0.0,0.0
grid_p5_beauty,598,200,0.0,0.0
grid_p5_beauty,599,50,0.0,0.0
grid_p5_beauty,599,100,0.0,0.0
grid_p5_beauty,599,200,0.0,0.0
grid_p5_beauty,600,50,0.0,0.0
grid_p5_beauty,600,100,0.0,0.0
grid_p5_beauty,600,200,0.0,0.0
grid_p5_beauty,601,50,0.0,0.0
grid_p5_beauty,601,100,0.0,0.0
grid_p5_beauty,601,200,0.0,0.0
grid_p5_beauty,602,50,0.0,0.0
grid_p5_beauty,602,100,0.0,0.0
grid_p5_beauty,602,200,0.0,0.0
grid_p5_beauty,603,50,0.0,0.0
grid_p5_beauty,603,100,0.0,0.0
grid_p5_beauty,603,200,0.0,0.0
grid_p5_beauty,604,50,0.0,0.0
grid_p5_beauty,604,100,0.0,0.0
grid_p5_beauty,604,200,0.0,0.0
grid_p5_beauty,605,50,0.0,0.0
grid_p5_beauty,605,100,0.0,0.0
grid_p5_beauty,605,200,0.0,0.0
grid_p5_beauty,606,50,0.0,0.0
grid_p5_beauty,606,100,1.0,0.0
grid_p5_beauty,606,200,1.0,0.0
grid_p5_beauty,607,50,0.0,0.0
grid_p5_beauty,607,100,0.0,0.0
grid_p5_beauty,607,200,0.0,0.0
grid_p5_beauty,608,50,0.0,0.0
grid_p5_beauty,608,100,0.0,0.0
grid_p5_beauty,608,200,0.0,0.0
grid_p5_beauty,609,50,0.0,0.0
grid_p5_beauty,609,100,1.0,0.0
grid_p5_beauty,609,200,1.0,0.0
grid_p5_beauty,610,50,0.0,0.0
grid_p5_beauty,610,100,0.0,0.0
grid_p5_beauty,610,200,0.0,0.0
grid_p5_beauty,611,50,0.0,0.0
grid_p5_beauty,611,100,0.0,0.0
grid_p5_beauty,611,200,0.0,0.0
grid_p5_beauty,612,50,0.0,0.0
grid_p5_beauty,612,100,0.0,0.0
grid_p5_beauty,612,200,0.0,0.0
grid_p5_beauty,613,50,0.0,0.0
grid_p5_beauty,613,100,0.0,0.0
grid_p5_beauty,613,200,0.0,0.0
grid_p5_beauty,614,50,0.0,0.0
grid_p5_beauty,614,100,0.0,0.0
grid_p5_beauty,614,200,0.0,0.0
grid_p5_beauty,615,50,0.0,0.0
grid_p5_beauty,615,100,0.0,0.0
grid_p5_beauty,615,200,0.0,0.0
grid_p5_beauty,616,50,0.0,0.0
grid_p5_beauty,616,100,0.0,0.0
grid_p5_beauty,616,200,0.0,0.0
grid_p5_beauty,617,50,0.0,0.0
grid_p5_beauty,617,100,0.0,0.0
grid_p5_beauty,617,200,0.0,0.0
grid_p5_beauty,618,50,0.0,0.0
grid_p5_beauty,618,100,0.0,0.0
grid_p5_beauty,618,200,0.0,0.0
grid_p5_beauty,619,50,0.0,0.0
grid_p5_beauty,619,100,0.0,0.0
grid_p5_beauty,619,200,0.0,0.0
grid_p5_beauty,620,50,0.0,0.0
grid_p5_beauty,620,100,0.0,0.0
grid_p5_beauty,620,200,0.0,0.0
grid_p5_beauty,621,50,0.0,0.0
grid_p5_beauty,621,100,0.0,0.0
grid_p5_beauty,621,200,0.0,0.0
grid_p5_beauty,622,50,0.0,0.0
grid_p5_beauty,622,100,0.0,0.0
grid_p5_beauty,622,200,0.0,0.0
grid_p5_beauty,623,50,0.0,0.0
grid_p5_beauty,623,100,0.0,0.0
grid_p5_beauty,623,200,0.0,0.0
grid_p5_beauty,624,50,0.0,0.0
grid_p5_beauty,624,100,0.0,0.0
grid_p5_beauty,624,200,0.0,0.0
grid_p5_beauty,625,50,0.0,0.0
grid_p5_beauty,625,100,0.0,0.0
grid_p5_beauty,625,200,0.0,0.0
grid_p5_beauty,626,50,0.0,0.0
grid_p5_beauty,626,100,0.0,0.0
grid_p5_beauty,626,200,0.0,0.0
grid_p5_beauty,627,50,0.0,0.0
grid_p5_beauty,627,100,0.0,0.0
grid_p5_beauty,627,200,0.0,0.0
grid_p5_beauty,628,50,0.0,0.0
grid_p5_beauty,628,100,0.0,0.0
grid_p5_beauty,628,200,0.0,0.0
grid_p5_beauty,629,50,0.0,0.0
grid_p5_beauty,629,100,0.0,0.0
grid_p5_beauty,629,200,0.0,0.0
grid_p5_beauty,630,50,0.0,0.0
grid_p5_beauty,630,100,0.0,0.0
grid_p5_beauty,630,200,0.0,0.0
grid_p5_beauty,631,50,0.0,0.0
grid_p5_beauty,631,100,0.0,0.0
grid_p5_beauty,631,200,0.0,0.0
grid_p5_beauty,632,50,0.0,0.0
grid_p5_beauty,632,100,0.0,0.0
grid_p5_beauty,632,200,0.0,0.0
grid_p5_beauty,633,50,0.0,0.0
grid_p5_beauty,633,100,0.0,0.0
grid_p5_beauty,633,200,0.0,0.0
grid_p5_beauty,634,50,0.0,0.0
grid_p5_beauty,634,100,1.0,0.0
grid_p5_beauty,634,200,1.0,0.0
grid_p5_beauty,635,50,0.0,0.0
grid_p5_beauty,635,100,0.0,0.0
grid_p5_beauty,635,200,0.0,0.0
grid_p5_beauty,636,50,0.0,0.0
grid_p5_beauty,636,100,0.0,0.0
grid_p5_beauty,636,200,0.0,0.0
grid_p5_beauty,637,50,0.0,0.0
grid_p5_beauty,637,100,0.0,0.0
grid_p5_beauty,637,200,0.0,0.0
grid_p5_beauty,638,50,0.0,0.0
grid_p5_beauty,638,100,0.0,0.0
grid_p5_beauty,638,200,0.0,0.0
grid_p5_beauty,639,50,0.0,0.0
grid_p5_beauty,639,100,0.0,0.0
grid_p5_beauty,639,200,0.0,0.0
grid_p5_beauty,640,50,0.0,0.0
grid_p5_beauty,640,100,0.0,0.0
grid_p5_beauty,640,200,0.0,0.0
grid_p5_beauty,641,50,0.0,0.0
grid_p5_beauty,641,100,0.0,0.0
grid_p5_beauty,641,200,0.0,0.0
grid_p5_beauty,642,50,0.0,0.0
grid_p5_beauty,642,100,0.0,0.0
grid_p5_beauty,642,200,0.0,0.0
grid_p5_beauty,643,50,0.0,0.0
grid_p5_beauty,643,100,0.0,0.0
grid_p5_beauty,643,200,1.0,0.0
grid_p5_beauty,644,50,0.0,0.0
grid_p5_beauty,644,100,0.0,0.0
grid_p5_beauty,644,200,0.0,0.0
grid_p5_beauty,645,50,0.0,0.0
grid_p5_beauty,645,100,0.0,0.0
grid_p5_beauty,645,200,0.0,0.0
grid_p5_beauty,646,50,0.0,0.0
grid_p5_beauty,646,100,0.0,0.0
grid_p5_beauty,646,200,0.0,0.0
grid_p5_beauty,647,50,0.0,0.0
grid_p5_beauty,647,100,0.0,0.0
grid_p5_beauty,647,200,0.0,0.0
grid_p5_beauty,648,50,0.0,0.0
grid_p5_beauty,648,100,0.0,0.0
grid_p5_beauty,648,200,0.0,0.0
grid_p5_beauty,649,50,0.0,0.0
grid_p5_beauty,649,100,0.0,0.0
grid_p5_beauty,649,200,0.0,0.0
grid_p5_beauty,650,50,0.0,0.0
grid_p5_beauty,650,100,0.0,0.0
grid_p5_beauty,650,200,0.0,0.0
grid_p5_beauty,651,50,0.0,0.0
grid_p5_beauty,651,100,0.0,0.0
grid_p5_beauty,651,200,0.0,0.0
grid_p5_beauty,652,50,0.0,0.0
grid_p5_beauty,652,100,0.0,0.0
grid_p5_beauty,652,200,0.0,0.0
grid_p5_beauty,653,50,0.0,0.0
grid_p5_beauty,653,100,0.0,0.0
grid_p5_beauty,653,200,0.0,0.0
grid_p5_beauty,654,50,0.0,0.0
grid_p5_beauty,654,100,0.0,0.0
grid_p5_beauty,654,200,0.0,0.0
grid_p5_beauty,655,50,0.0,0.0
grid_p5_beauty,655,100,0.0,0.0
grid_p5_beauty,655,200,0.0,0.0
grid_p5_beauty,656,50,0.0,0.0
grid_p5_beauty,656,100,0.0,0.0
grid_p5_beauty,656,200,0.0,0.0
grid_p5_beauty,657,50,0.0,0.0
grid_p5_beauty,657,100,0.0,0.0
grid_p5_beauty,657,200,0.0,0.0
grid_p5_beauty,658,50,0.0,0.0
grid_p5_beauty,658,100,0.0,0.0
grid_p5_beauty,658,200,0.0,0.0
grid_p5_beauty,659,50,0.0,0.0
grid_p5_beauty,659,100,0.0,0.0
grid_p5_beauty,659,200,0.0,0.0
grid_p5_beauty,660,50,0.0,0.0
grid_p5_beauty,660,100,0.0,0.0
grid_p5_beauty,660,200,0.0,0.0
grid_p5_beauty,661,50,0.0,0.0
grid_p5_beauty,661,100,0.0,0.0
grid_p5_beauty,661,200,0.0,0.0
grid_p5_beauty,662,50,0.0,0.0
grid_p5_beauty,662,100,0.0,0.0
grid_p5_beauty,662,200,0.0,0.0
grid_p5_beauty,663,50,0.0,0.0
grid_p5_beauty,663,100,0.0,0.0
grid_p5_beauty,663,200,0.0,0.0
grid_p5_beauty,664,50,0.0,0.0
grid_p5_beauty,664,100,0.0,0.0
grid_p5_beauty,664,200,0.0,0.0
grid_p5_beauty,665,50,0.0,0.0
grid_p5_beauty,665,100,0.0,0.0
grid_p5_beauty,665,200,0.0,0.0
grid_p5_beauty,666,50,1.0,0.0
grid_p5_beauty,666,100,1.0,0.0
grid_p5_beauty,666,200,1.0,0.0
grid_p5_beauty,667,50,0.0,0.0
grid_p5_beauty,667,100,0.0,0.0
grid_p5_beauty,667,200,0.0,0.0
grid_p5_beauty,668,50,0.0,0.0
grid_p5_beauty,668,100,0.0,0.0
grid_p5_beauty,668,200,0.0,0.0
grid_p5_beauty,669,50,0.0,0.0
grid_p5_beauty,669,100,0.0,0.0
grid_p5_beauty,669,200,0.0,0.0
grid_p5_beauty,670,50,0.0,0.0
grid_p5_beauty,670,100,0.0,0.0
grid_p5_beauty,670,200,0.0,0.0
grid_p5_beauty,671,50,0.0,0.0
grid_p5_beauty,671,100,1.0,0.0
grid_p5_beauty,671,200,1.0,0.0
grid_p5_beauty,672,50,0.0,0.0
grid_p5_beauty,672,100,0.0,0.0
grid_p5_beauty,672,200,0.0,0.0
grid_p5_beauty,673,50,0.0,0.0
grid_p5_beauty,673,100,0.0,0.0
grid_p5_beauty,673,200,0.0,0.0
grid_p5_beauty,674,50,0.0,0.0
grid_p5_beauty,674,100,0.0,0.0
grid_p5_beauty,674,200,0.0,0.0
grid_p5_beauty,675,50,0.0,0.0
grid_p5_beauty,675,100,0.0,0.0
grid_p5_beauty,675,200,0.0,0.0
grid_p5_beauty,676,50,0.0,0.0
grid_p5_beauty,676,100,0.0,0.0
grid_p5_beauty,676,200,0.0,0.0
grid_p5_beauty,677,50,0.0,0.0
grid_p5_beauty,677,100,0.0,0.0
grid_p5_beauty,677,200,1.0,0.0
grid_p5_beauty,678,50,0.0,0.0
grid_p5_beauty,678,100,0.0,0.0
grid_p5_beauty,678,200,0.0,0.0
grid_p5_beauty,679,50,0.0,0.0
grid_p5_beauty,679,100,0.0,0.0
grid_p5_beauty,679,200,0.0,0.0
grid_p5_beauty,680,50,0.0,0.0
grid_p5_beauty,680,100,0.0,0.0
grid_p5_beauty,680,200,0.0,0.0
grid_p5_beauty,681,50,0.0,0.0
grid_p5_beauty,681,100,0.0,0.0
grid_p5_beauty,681,200,0.0,0.0
grid_p5_beauty,682,50,0.0,0.0
grid_p5_beauty,682,100,0.0,0.0
grid_p5_beauty,682,200,0.0,0.0
grid_p5_beauty,683,50,0.0,0.0
grid_p5_beauty,683,100,0.0,0.0
grid_p5_beauty,683,200,0.0,0.0
grid_p5_beauty,684,50,0.0,0.0
grid_p5_beauty,684,100,0.0,0.0
grid_p5_beauty,684,200,0.0,0.0
grid_p5_beauty,685,50,0.0,0.0
grid_p5_beauty,685,100,0.0,0.0
grid_p5_beauty,685,200,0.0,0.0
grid_p5_beauty,686,50,0.0,0.0
grid_p5_beauty,686,100,0.0,0.0
grid_p5_beauty,686,200,1.0,0.0
grid_p5_beauty,687,50,0.0,0.0
grid_p5_beauty,687,100,0.0,0.0
grid_p5_beauty,687,200,1.0,0.0
grid_p5_beauty,688,50,0.0,0.0
grid_p5_beauty,688,100,0.0,0.0
grid_p5_beauty,688,200,0.0,0.0
grid_p5_beauty,689,50,0.0,0.0
grid_p5_beauty,689,100,0.0,0.0
grid_p5_beauty,689,200,0.0,0.0
grid_p5_beauty,690,50,0.0,0.0
grid_p5_beauty,690,100,0.0,0.0
grid_p5_beauty,690,200,0.0,0.0
grid_p5_beauty,691,50,0.0,0.0
grid_p5_beauty,691,100,0.0,0.0
grid_p5_beauty,691,200,0.0,0.0
grid_p5_beauty,692,50,0.0,0.0
grid_p5_beauty,692,100,0.0,0.0
grid_p5_beauty,692,200,0.0,0.0
grid_p5_beauty,693,50,0.0,0.0
grid_p5_beauty,693,100,0.0,0.0
grid_p5_beauty,693,200,0.0,0.0
grid_p5_beauty,694,50,0.0,0.0
grid_p5_beauty,694,100,0.0,0.0
grid_p5_beauty,694,200,0.0,0.0
grid_p5_beauty,695,50,0.0,0.0
grid_p5_beauty,695,100,0.0,0.0
grid_p5_beauty,695,200,0.0,0.0
grid_p5_beauty,696,50,0.0,0.0
grid_p5_beauty,696,100,0.0,0.0
grid_p5_beauty,696,200,0.0,0.0
grid_p5_beauty,697,50,0.0,0.0
grid_p5_beauty,697,100,0.0,0.0
grid_p5_beauty,697,200,0.0,0.0
grid_p5_beauty,698,50,0.0,0.0
grid_p5_beauty,698,100,0.0,0.0
grid_p5_beauty,698,200,0.0,0.0
grid_p5_beauty,699,50,0.0,0.0
grid_p5_beauty,699,100,0.0,0.0
grid_p5_beauty,699,200,0.0,0.0
grid_p5_beauty,700,50,0.0,0.0
grid_p5_beauty,700,100,0.0,0.0
grid_p5_beauty,700,200,0.0,0.0
grid_p5_beauty,701,50,0.0,0.0
grid_p5_beauty,701,100,0.0,0.0
grid_p5_beauty,701,200,1.0,0.0
grid_p5_beauty,702,50,0.0,0.0
grid_p5_beauty,702,100,0.0,0.0
grid_p5_beauty,702,200,0.0,0.0
grid_p5_beauty,703,50,0.0,0.0
grid_p5_beauty,703,100,0.0,0.0
grid_p5_beauty,703,200,0.0,0.0
grid_p5_beauty,704,50,0.0,0.0
grid_p5_beauty,704,100,0.0,0.0
grid_p5_beauty,704,200,0.0,0.0
grid_p5_beauty,705,50,0.0,0.0
grid_p5_beauty,705,100,0.0,0.0
grid_p5_beauty,705,200,1.0,0.0
grid_p5_beauty,706,50,0.0,0.0
grid_p5_beauty,706,100,0.0,0.0
grid_p5_beauty,706,200,0.0,0.0
grid_p5_beauty,707,50,1.0,0.0
grid_p5_beauty,707,100,1.0,0.0
grid_p5_beauty,707,200,1.0,0.0
grid_p5_beauty,708,50,0.0,0.0
grid_p5_beauty,708,100,0.0,0.0
grid_p5_beauty,708,200,0.0,0.0
grid_p5_beauty,709,50,0.0,0.0
grid_p5_beauty,709,100,0.0,0.0
grid_p5_beauty,709,200,0.0,0.0
grid_p5_beauty,710,50,0.0,0.0
grid_p5_beauty,710,100,0.0,0.0
grid_p5_beauty,710,200,0.0,0.0
grid_p5_beauty,711,50,0.0,0.0
grid_p5_beauty,711,100,0.0,0.0
grid_p5_beauty,711,200,0.0,0.0
grid_p5_beauty,712,50,0.0,0.0
grid_p5_beauty,712,100,0.0,0.0
grid_p5_beauty,712,200,0.0,0.0
grid_p5_beauty,713,50,0.0,0.0
grid_p5_beauty,713,100,0.0,0.0
grid_p5_beauty,713,200,0.0,0.0
grid_p5_beauty,714,50,0.0,0.0
grid_p5_beauty,714,100,0.0,0.0
grid_p5_beauty,714,200,0.0,0.0
grid_p5_beauty,715,50,0.0,0.0
grid_p5_beauty,715,100,0.0,0.0
grid_p5_beauty,715,200,0.0,0.0
grid_p5_beauty,716,50,0.0,0.0
grid_p5_beauty,716,100,0.0,0.0
grid_p5_beauty,716,200,0.0,0.0
grid_p5_beauty,717,50,0.0,0.0
grid_p5_beauty,717,100,0.0,0.0
grid_p5_beauty,717,200,0.0,0.0
grid_p5_beauty,718,50,0.0,0.0
grid_p5_beauty,718,100,0.0,0.0
grid_p5_beauty,718,200,0.0,0.0
grid_p5_beauty,719,50,0.0,0.0
grid_p5_beauty,719,100,0.0,0.0
grid_p5_beauty,719,200,0.0,0.0
grid_p5_beauty,720,50,0.0,0.0
grid_p5_beauty,720,100,0.0,0.0
grid_p5_beauty,720,200,1.0,0.0
grid_p5_beauty,721,50,0.0,0.0
grid_p5_beauty,721,100,0.0,0.0
grid_p5_beauty,721,200,1.0,0.0
grid_p5_beauty,722,50,0.0,0.0
grid_p5_beauty,722,100,0.0,0.0
grid_p5_beauty,722,200,0.0,0.0
grid_p5_beauty,723,50,1.0,0.2890648263178879
grid_p5_beauty,723,100,1.0,0.2890648263178879
grid_p5_beauty,723,200,1.0,0.2890648263178879
grid_p5_beauty,724,50,0.0,0.0
grid_p5_beauty,724,100,0.0,0.0
grid_p5_beauty,724,200,0.0,0.0
grid_p5_beauty,725,50,0.0,0.0
grid_p5_beauty,725,100,0.0,0.0
grid_p5_beauty,725,200,0.0,0.0
grid_p5_beauty,726,50,0.0,0.0
grid_p5_beauty,726,100,0.0,0.0
grid_p5_beauty,726,200,0.0,0.0
grid_p5_beauty,727,50,0.0,0.0
grid_p5_beauty,727,100,0.0,0.0
grid_p5_beauty,727,200,0.0,0.0
grid_p5_beauty,728,50,0.0,0.0
grid_p5_beauty,728,100,0.0,0.0
grid_p5_beauty,728,200,0.0,0.0
grid_p5_beauty,729,50,0.0,0.0
grid_p5_beauty,729,100,0.0,0.0
grid_p5_beauty,729,200,0.0,0.0
grid_p5_beauty,730,50,0.0,0.0
grid_p5_beauty,730,100,0.0,0.0
grid_p5_beauty,730,200,0.0,0.0
grid_p5_beauty,731,50,0.0,0.0
grid_p5_beauty,731,100,0.0,0.0
grid_p5_beauty,731,200,0.0,0.0
grid_p5_beauty,732,50,0.0,0.0
grid_p5_beauty,732,100,0.0,0.0
grid_p5_beauty,732,200,0.0,0.0
grid_p5_beauty,733,50,0.0,0.0
grid_p5_beauty,733,100,0.0,0.0
grid_p5_beauty,733,200,0.0,0.0
grid_p5_beauty,734,50,0.0,0.0
grid_p5_beauty,734,100,0.0,0.0
grid_p5_beauty,734,200,0.0,0.0
grid_p5_beauty,735,50,0.0,0.0
grid_p5_beauty,735,100,0.0,0.0
grid_p5_beauty,735,200,0.0,0.0
grid_p5_beauty,736,50,0.0,0.0
grid_p5_beauty,736,100,0.0,0.0
grid_p5_beauty,736,200,0.0,0.0
grid_p5_beauty,737,50,1.0,0.27023815442731974
grid_p5_beauty,737,100,1.0,0.27023815442731974
grid_p5_beauty,737,200,1.0,0.27023815442731974
grid_p5_beauty,738,50,0.0,0.0
grid_p5_beauty,738,100,0.0,0.0
grid_p5_beauty,738,200,0.0,0.0
grid_p5_beauty,739,50,0.0,0.0
grid_p5_beauty,739,100,0.0,0.0
grid_p5_beauty,739,200,0.0,0.0
grid_p5_beauty,740,50,0.0,0.0
grid_p5_beauty,740,100,0.0,0.0
grid_p5_beauty,740,200,0.0,0.0
grid_p5_beauty,741,50,0.0,0.0
grid_p5_beauty,741,100,0.0,0.0
grid_p5_beauty,741,200,0.0,0.0
grid_p5_beauty,742,50,0.0,0.0
grid_p5_beauty,742,100,1.0,0.0
grid_p5_beauty,742,200,1.0,0.0
grid_p5_beauty,743,50,0.0,0.0
grid_p5_beauty,743,100,0.0,0.0
grid_p5_beauty,743,200,0.0,0.0
grid_p5_beauty,744,50,0.0,0.0
grid_p5_beauty,744,100,0.0,0.0
grid_p5_beauty,744,200,0.0,0.0
grid_p5_beauty,745,50,0.0,0.0
grid_p5_beauty,745,100,0.0,0.0
grid_p5_beauty,745,200,0.0,0.0
grid_p5_beauty,746,50,0.0,0.0
grid_p5_beauty,746,100,0.0,0.0
grid_p5_beauty,746,200,0.0,0.0
grid_p5_beauty,747,50,0.0,0.0
grid_p5_beauty,747,100,0.0,0.0
grid_p5_beauty,747,200,0.0,0.0
grid_p5_beauty,748,50,0.0,0.0
grid_p5_beauty,748,100,0.0,0.0
grid_p5_beauty,748,200,0.0,0.0
grid_p5_beauty,749,50,0.0,0.0
grid_p5_beauty,749,100,0.0,0.0
grid_p5_beauty,749,200,0.0,0.0
grid_p5_beauty,750,50,0.0,0.0
grid_p5_beauty,750,100,0.0,0.0
grid_p5_beauty,750,200,0.0,0.0
grid_p5_beauty,751,50,0.0,0.0
grid_p5_beauty,751,100,0.0,0.0
grid_p5_beauty,751,200,0.0,0.0
grid_p5_beauty,752,50,0.0,0.0
grid_p5_beauty,752,100,0.0,0.0
grid_p5_beauty,752,200,0.0,0.0
grid_p5_beauty,753,50,0.0,0.0
grid_p5_beauty,753,100,0.0,0.0
grid_p5_beauty,753,200,0.0,0.0
grid_p5_beauty,754,50,0.0,0.0
grid_p5_beauty,754,100,0.0,0.0
grid_p5_beauty,754,200,0.0,0.0
grid_p5_beauty,755,50,0.0,0.0
grid_p5_beauty,755,100,0.0,0.0
grid_p5_beauty,755,200,0.0,0.0
grid_p5_beauty,756,50,0.0,0.0
grid_p5_beauty,756,100,0.0,0.0
grid_p5_beauty,756,200,0.0,0.0
grid_p5_beauty,757,50,0.0,0.0
grid_p5_beauty,757,100,0.0,0.0
grid_p5_beauty,757,200,0.0,0.0
grid_p5_beauty,758,50,0.0,0.0
grid_p5_beauty,758,100,0.0,0.0
grid_p5_beauty,758,200,0.0,0.0
grid_p5_beauty,759,50,0.0,0.0
grid_p5_beauty,759,100,0.0,0.0
grid_p5_beauty,759,200,0.0,0.0
grid_p5_beauty,760,50,0.0,0.0
grid_p5_beauty,760,100,0.0,0.0
grid_p5_beauty,760,200,0.0,0.0
grid_p5_beauty,761,50,0.0,0.0
grid_p5_beauty,761,100,0.0,0.0
grid_p5_beauty,761,200,0.0,0.0
grid_p5_beauty,762,50,0.0,0.0
grid_p5_beauty,762,100,0.0,0.0
grid_p5_beauty,762,200,0.0,0.0
grid_p5_beauty,763,50,0.0,0.0
grid_p5_beauty,763,100,0.0,0.0
grid_p5_beauty,763,200,0.0,0.0
grid_p5_beauty,764,50,0.0,0.0
grid_p5_beauty,764,100,0.0,0.0
grid_p5_beauty,764,200,0.0,0.0
grid_p5_beauty,765,50,0.0,0.0
grid_p5_beauty,765,100,0.0,0.0
grid_p5_beauty,765,200,0.0,0.0
grid_p5_beauty,766,50,0.0,0.0
grid_p5_beauty,766,100,0.0,0.0
grid_p5_beauty,766,200,0.0,0.0
grid_p5_beauty,767,50,0.0,0.0
grid_p5_beauty,767,100,0.0,0.0
grid_p5_beauty,767,200,0.0,0.0
grid_p5_beauty,768,50,0.0,0.0
grid_p5_beauty,768,100,0.0,0.0
grid_p5_beauty,768,200,0.0,0.0
grid_p5_beauty,769,50,0.0,0.0
grid_p5_beauty,769,100,1.0,0.0
grid_p5_beauty,769,200,1.0,0.0
grid_p5_beauty,770,50,0.0,0.0
grid_p5_beauty,770,100,0.0,0.0
grid_p5_beauty,770,200,0.0,0.0
grid_p5_beauty,771,50,1.0,0.0
grid_p5_beauty,771,100,1.0,0.0
grid_p5_beauty,771,200,1.0,0.0
grid_p5_beauty,772,50,0.0,0.0
grid_p5_beauty,772,100,1.0,0.0
grid_p5_beauty,772,200,1.0,0.0
grid_p5_beauty,773,50,0.0,0.0
grid_p5_beauty,773,100,0.0,0.0
grid_p5_beauty,773,200,0.0,0.0
grid_p5_beauty,774,50,0.0,0.0
grid_p5_beauty,774,100,0.0,0.0
grid_p5_beauty,774,200,0.0,0.0
grid_p5_beauty,775,50,0.0,0.0
grid_p5_beauty,775,100,0.0,0.0
grid_p5_beauty,775,200,0.0,0.0
grid_p5_beauty,776,50,0.0,0.0
grid_p5_beauty,776,100,0.0,0.0
grid_p5_beauty,776,200,0.0,0.0
grid_p5_beauty,777,50,0.0,0.0
grid_p5_beauty,777,100,0.0,0.0
grid_p5_beauty,777,200,0.0,0.0
grid_p5_beauty,778,50,0.0,0.0
grid_p5_beauty,778,100,0.0,0.0
grid_p5_beauty,778,200,0.0,0.0
grid_p5_beauty,779,50,0.0,0.0
grid_p5_beauty,779,100,1.0,0.0
grid_p5_beauty,779,200,1.0,0.0
grid_p5_beauty,780,50,0.0,0.0
grid_p5_beauty,780,100,0.0,0.0
grid_p5_beauty,780,200,0.0,0.0
grid_p5_beauty,781,50,0.0,0.0
grid_p5_beauty,781,100,0.0,0.0
grid_p5_beauty,781,200,0.0,0.0
grid_p5_beauty,782,50,0.0,0.0
grid_p5_beauty,782,100,0.0,0.0
grid_p5_beauty,782,200,0.0,0.0
grid_p5_beauty,783,50,0.0,0.0
grid_p5_beauty,783,100,0.0,0.0
grid_p5_beauty,783,200,0.0,0.0
grid_p5_beauty,784,50,0.0,0.0
grid_p5_beauty,784,100,0.0,0.0
grid_p5_beauty,784,200,0.0,0.0
grid_p5_beauty,785,50,0.0,0.0
grid_p5_beauty,785,100,0.0,0.0
grid_p5_beauty,785,200,0.0,0.0
grid_p5_beauty,786,50,1.0,0.43067655807339306
grid_p5_beauty,786,100,1.0,0.43067655807339306
grid_p5_beauty,786,200,1.0,0.43067655807339306
grid_p5_beauty,787,50,0.0,0.0
grid_p5_beauty,787,100,0.0,0.0
grid_p5_beauty,787,200,0.0,0.0
grid_p5_beauty,788,50,0.0,0.0
grid_p5_beauty,788,100,0.0,0.0
grid_p5_beauty,788,200,0.0,0.0
grid_p5_beauty,789,50,0.0,0.0
grid_p5_beauty,789,100,0.0,0.0
grid_p5_beauty,789,200,0.0,0.0
grid_p5_beauty,790,50,0.0,0.0
grid_p5_beauty,790,100,0.0,0.0
grid_p5_beauty,790,200,0.0,0.0
grid_p5_beauty,791,50,0.0,0.0
grid_p5_beauty,791,100,0.0,0.0
grid_p5_beauty,791,200,0.0,0.0
grid_p5_beauty,792,50,0.0,0.0
grid_p5_beauty,792,100,0.0,0.0
grid_p5_beauty,792,200,0.0,0.0
grid_p5_beauty,793,50,0.0,0.0
grid_p5_beauty,793,100,0.0,0.0
grid_p5_beauty,793,200,0.0,0.0
grid_p5_beauty,794,50,0.0,0.0
grid_p5_beauty,794,100,0.0,0.0
grid_p5_beauty,794,200,0.0,0.0
grid_p5_beauty,795,50,1.0,0.2559580248098155
grid_p5_beauty,795,100,1.0,0.2559580248098155
grid_p5_beauty,795,200,1.0,0.2559580248098155
grid_p5_beauty,796,50,0.0,0.0
grid_p5_beauty,796,100,0.0,0.0
grid_p5_beauty,796,200,0.0,0.0
grid_p5_beauty,797,50,0.0,0.0
grid_p5_beauty,797,100,0.0,0.0
grid_p5_beauty,797,200,0.0,0.0
grid_p5_beauty,798,50,0.0,0.0
grid_p5_beauty,798,100,0.0,0.0
grid_p5_beauty,798,200,0.0,0.0
grid_p5_beauty,799,50,0.0,0.0
grid_p5_beauty,799,100,0.0,0.0
grid_p5_beauty,799,200,0.0,0.0
grid_p5_beauty,800,50,0.0,0.0
grid_p5_beauty,800,100,0.0,0.0
grid_p5_beauty,800,200,0.0,0.0
grid_p5_beauty,801,50,0.0,0.0
grid_p5_beauty,801,100,0.0,0.0
grid_p5_beauty,801,200,0.0,0.0
grid_p5_beauty,802,50,0.0,0.0
grid_p5_beauty,802,100,0.0,0.0
grid_p5_beauty,802,200,0.0,0.0
grid_p5_beauty,803,50,0.0,0.0
grid_p5_beauty,803,100,0.0,0.0
grid_p5_beauty,803,200,0.0,0.0
grid_p5_beauty,804,50,0.0,0.0
grid_p5_beauty,804,100,1.0,0.0
grid_p5_beauty,804,200,1.0,0.0
grid_p5_beauty,805,50,0.0,0.0
grid_p5_beauty,805,100,0.0,0.0
grid_p5_beauty,805,200,0.0,0.0
grid_p5_beauty,806,50,0.0,0.0
grid_p5_beauty,806,100,0.0,0.0
grid_p5_beauty,806,200,0.0,0.0
grid_p5_beauty,807,50,0.0,0.0
grid_p5_beauty,807,100,0.0,0.0
grid_p5_beauty,807,200,0.0,0.0
grid_p5_beauty,808,50,0.0,0.0
grid_p5_beauty,808,100,0.0,0.0
grid_p5_beauty,808,200,0.0,0.0
grid_p5_beauty,809,50,0.0,0.0
grid_p5_beauty,809,100,0.0,0.0
grid_p5_beauty,809,200,0.0,0.0
grid_p5_beauty,810,50,0.0,0.0
grid_p5_beauty,810,100,0.0,0.0
grid_p5_beauty,810,200,0.0,0.0
grid_p5_beauty,811,50,0.0,0.0
grid_p5_beauty,811,100,0.0,0.0
grid_p5_beauty,811,200,0.0,0.0
grid_p5_beauty,812,50,0.0,0.0
grid_p5_beauty,812,100,0.0,0.0
grid_p5_beauty,812,200,0.0,0.0
grid_p5_beauty,813,50,0.0,0.0
grid_p5_beauty,813,100,0.0,0.0
grid_p5_beauty,813,200,0.0,0.0
grid_p5_beauty,814,50,0.0,0.0
grid_p5_beauty,814,100,0.0,0.0
grid_p5_beauty,814,200,1.0,0.0
grid_p5_beauty,815,50,0.0,0.0
grid_p5_beauty,815,100,0.0,0.0
grid_p5_beauty,815,200,0.0,0.0
grid_p5_beauty,816,50,0.0,0.0
grid_p5_beauty,816,100,0.0,0.0
grid_p5_beauty,816,200,0.0,0.0
grid_p5_beauty,817,50,0.0,0.0
grid_p5_beauty,817,100,0.0,0.0
grid_p5_beauty,817,200,0.0,0.0
grid_p5_beauty,818,50,0.0,0.0
grid_p5_beauty,818,100,0.0,0.0
grid_p5_beauty,818,200,0.0,0.0
grid_p5_beauty,819,50,0.0,0.0
grid_p5_beauty,819,100,0.0,0.0
grid_p5_beauty,819,200,0.0,0.0
grid_p5_beauty,820,50,0.0,0.0
grid_p5_beauty,820,100,0.0,0.0
grid_p5_beauty,820,200,1.0,0.0
grid_p5_beauty,821,50,0.0,0.0
grid_p5_beauty,821,100,0.0,0.0
grid_p5_beauty,821,200,0.0,0.0
grid_p5_beauty,822,50,0.0,0.0
grid_p5_beauty,822,100,0.0,0.0
grid_p5_beauty,822,200,0.0,0.0
grid_p5_beauty,823,50,0.0,0.0
grid_p5_beauty,823,100,0.0,0.0
grid_p5_beauty,823,200,0.0,0.0
grid_p5_beauty,824,50,0.0,0.0
grid_p5_beauty,824,100,0.0,0.0
grid_p5_beauty,824,200,0.0,0.0
grid_p5_beauty,825,50,0.0,0.0
grid_p5_beauty,825,100,0.0,0.0
grid_p5_beauty,825,200,0.0,0.0
grid_p5_beauty,826,50,0.0,0.0
grid_p5_beauty,826,100,0.0,0.0
grid_p5_beauty,826,200,0.0,0.0
grid_p5_beauty,827,50,0.0,0.0
grid_p5_beauty,827,100,0.0,0.0
grid_p5_beauty,827,200,0.0,0.0
grid_p5_beauty,828,50,0.0,0.0
grid_p5_beauty,828,100,0.0,0.0
grid_p5_beauty,828,200,0.0,0.0
grid_p5_beauty,829,50,0.0,0.0
grid_p5_beauty,829,100,0.0,0.0
grid_p5_beauty,829,200,0.0,0.0
grid_p5_beauty,830,50,0.0,0.0
grid_p5_beauty,830,100,0.0,0.0
grid_p5_beauty,830,200,0.0,0.0
grid_p5_beauty,831,50,0.0,0.0
grid_p5_beauty,831,100,0.0,0.0
grid_p5_beauty,831,200,0.0,0.0
grid_p5_beauty,832,50,0.0,0.0
grid_p5_beauty,832,100,0.0,0.0
grid_p5_beauty,832,200,0.0,0.0
grid_p5_beauty,833,50,0.0,0.0
grid_p5_beauty,833,100,0.0,0.0
grid_p5_beauty,833,200,0.0,0.0
grid_p5_beauty,834,50,0.0,0.0
grid_p5_beauty,834,100,0.0,0.0
grid_p5_beauty,834,200,0.0,0.0
grid_p5_beauty,835,50,0.0,0.0
grid_p5_beauty,835,100,0.0,0.0
grid_p5_beauty,835,200,0.0,0.0
grid_p5_beauty,836,50,0.0,0.0
grid_p5_beauty,836,100,0.0,0.0
grid_p5_beauty,836,200,0.0,0.0
grid_p5_beauty,837,50,0.0,0.0
grid_p5_beauty,837,100,0.0,0.0
grid_p5_beauty,837,200,0.0,0.0
grid_p5_beauty,838,50,0.0,0.0
grid_p5_beauty,838,100,0.0,0.0
grid_p5_beauty,838,200,0.0,0.0
grid_p5_beauty,839,50,0.0,0.0
grid_p5_beauty,839,100,0.0,0.0
grid_p5_beauty,839,200,0.0,0.0
grid_p5_beauty,840,50,0.0,0.0
grid_p5_beauty,840,100,0.0,0.0
grid_p5_beauty,840,200,0.0,0.0
grid_p5_beauty,841,50,0.0,0.0
grid_p5_beauty,841,100,0.0,0.0
grid_p5_beauty,841,200,1.0,0.0
grid_p5_beauty,842,50,0.0,0.0
grid_p5_beauty,842,100,0.0,0.0
grid_p5_beauty,842,200,1.0,0.0
grid_p5_beauty,843,50,0.0,0.0
grid_p5_beauty,843,100,0.0,0.0
grid_p5_beauty,843,200,0.0,0.0
grid_p5_beauty,844,50,0.0,0.0
grid_p5_beauty,844,100,0.0,0.0
grid_p5_beauty,844,200,0.0,0.0
grid_p5_beauty,845,50,0.0,0.0
grid_p5_beauty,845,100,0.0,0.0
grid_p5_beauty,845,200,0.0,0.0
grid_p5_beauty,846,50,0.0,0.0
grid_p5_beauty,846,100,0.0,0.0
grid_p5_beauty,846,200,0.0,0.0
grid_p5_beauty,847,50,0.0,0.0
grid_p5_beauty,847,100,0.0,0.0
grid_p5_beauty,847,200,0.0,0.0
grid_p5_beauty,848,50,0.0,0.0
grid_p5_beauty,848,100,0.0,0.0
grid_p5_beauty,848,200,0.0,0.0
grid_p5_beauty,849,50,0.0,0.0
grid_p5_beauty,849,100,0.0,0.0
grid_p5_beauty,849,200,0.0,0.0
grid_p5_beauty,850,50,0.0,0.0
grid_p5_beauty,850,100,0.0,0.0
grid_p5_beauty,850,200,0.0,0.0
grid_p5_beauty,851,50,0.0,0.0
grid_p5_beauty,851,100,0.0,0.0
grid_p5_beauty,851,200,0.0,0.0
grid_p5_beauty,852,50,0.0,0.0
grid_p5_beauty,852,100,0.0,0.0
grid_p5_beauty,852,200,0.0,0.0
grid_p5_beauty,853,50,0.0,0.0
grid_p5_beauty,853,100,0.0,0.0
grid_p5_beauty,853,200,0.0,0.0
grid_p5_beauty,854,50,0.0,0.0
grid_p5_beauty,854,100,0.0,0.0
grid_p5_beauty,854,200,0.0,0.0
grid_p5_beauty,855,50,0.0,0.0
grid_p5_beauty,855,100,0.0,0.0
grid_p5_beauty,855,200,0.0,0.0
grid_p5_beauty,856,50,0.0,0.0
grid_p5_beauty,856,100,0.0,0.0
grid_p5_beauty,856,200,0.0,0.0
grid_p5_beauty,857,50,0.0,0.0
grid_p5_beauty,857,100,0.0,0.0
grid_p5_beauty,857,200,0.0,0.0
grid_p5_beauty,858,50,0.0,0.0
grid_p5_beauty,858,100,0.0,0.0
grid_p5_beauty,858,200,0.0,0.0
grid_p5_beauty,859,50,0.0,0.0
grid_p5_beauty,859,100,0.0,0.0
grid_p5_beauty,859,200,0.0,0.0
grid_p5_beauty,860,50,0.0,0.0
grid_p5_beauty,860,100,0.0,0.0
grid_p5_beauty,860,200,0.0,0.0
grid_p5_beauty,861,50,0.0,0.0
grid_p5_beauty,861,100,0.0,0.0
grid_p5_beauty,861,200,0.0,0.0
grid_p5_beauty,862,50,0.0,0.0
grid_p5_beauty,862,100,0.0,0.0
grid_p5_beauty,862,200,0.0,0.0
grid_p5_beauty,863,50,0.0,0.0
grid_p5_beauty,863,100,0.0,0.0
grid_p5_beauty,863,200,0.0,0.0
grid_p5_beauty,864,50,0.0,0.0
grid_p5_beauty,864,100,0.0,0.0
grid_p5_beauty,864,200,0.0,0.0
grid_p5_beauty,865,50,0.0,0.0
grid_p5_beauty,865,100,0.0,0.0
grid_p5_beauty,865,200,0.0,0.0
grid_p5_beauty,866,50,1.0,0.24465054211822604
grid_p5_beauty,866,100,1.0,0.24465054211822604
grid_p5_beauty,866,200,1.0,0.24465054211822604
grid_p5_beauty,867,50,0.0,0.0
grid_p5_beauty,867,100,0.0,0.0
grid_p5_beauty,867,200,0.0,0.0
grid_p5_beauty,868,50,0.0,0.0
grid_p5_beauty,868,100,0.0,0.0
grid_p5_beauty,868,200,0.0,0.0
grid_p5_beauty,869,50,0.0,0.0
grid_p5_beauty,869,100,0.0,0.0
grid_p5_beauty,869,200,0.0,0.0
grid_p5_beauty,870,50,0.0,0.0
grid_p5_beauty,870,100,0.0,0.0
grid_p5_beauty,870,200,0.0,0.0
grid_p5_beauty,871,50,0.0,0.0
grid_p5_beauty,871,100,0.0,0.0
grid_p5_beauty,871,200,0.0,0.0
grid_p5_beauty,872,50,0.0,0.0
grid_p5_beauty,872,100,0.0,0.0
grid_p5_beauty,872,200,0.0,0.0
grid_p5_beauty,873,50,0.0,0.0
grid_p5_beauty,873,100,0.0,0.0
grid_p5_beauty,873,200,0.0,0.0
grid_p5_beauty,874,50,0.0,0.0
grid_p5_beauty,874,100,0.0,0.0
grid_p5_beauty,874,200,0.0,0.0
grid_p5_beauty,875,50,0.0,0.0
grid_p5_beauty,875,100,0.0,0.0
grid_p5_beauty,875,200,0.0,0.0
grid_p5_beauty,876,50,1.0,0.5
grid_p5_beauty,876,100,1.0,0.5
grid_p5_beauty,876,200,1.0,0.5
grid_p5_beauty,877,50,1.0,0.0
grid_p5_beauty,877,100,1.0,0.0
grid_p5_beauty,877,200,1.0,0.0
grid_p5_beauty,878,50,0.0,0.0
grid_p5_beauty,878,100,0.0,0.0
grid_p5_beauty,878,200,0.0,0.0
grid_p5_beauty,879,50,0.0,0.0
grid_p5_beauty,879,100,0.0,0.0
grid_p5_beauty,879,200,0.0,0.0
grid_p5_beauty,880,50,0.0,0.0
grid_p5_beauty,880,100,0.0,0.0
grid_p5_beauty,880,200,0.0,0.0
grid_p5_beauty,881,50,0.0,0.0
grid_p5_beauty,881,100,0.0,0.0
grid_p5_beauty,881,200,0.0,0.0
grid_p5_beauty,882,50,0.0,0.0
grid_p5_beauty,882,100,0.0,0.0
grid_p5_beauty,882,200,0.0,0.0
grid_p5_beauty,883,50,0.0,0.0
grid_p5_beauty,883,100,0.0,0.0
grid_p5_beauty,883,200,0.0,0.0
grid_p5_beauty,884,50,0.0,0.0
grid_p5_beauty,884,100,0.0,0.0
grid_p5_beauty,884,200,1.0,0.0
grid_p5_beauty,885,50,0.0,0.0
grid_p5_beauty,885,100,0.0,0.0
grid_p5_beauty,885,200,0.0,0.0
grid_p5_beauty,886,50,0.0,0.0
grid_p5_beauty,886,100,0.0,0.0
grid_p5_beauty,886,200,0.0,0.0
grid_p5_beauty,887,50,0.0,0.0
grid_p5_beauty,887,100,0.0,0.0
grid_p5_beauty,887,200,0.0,0.0
grid_p5_beauty,888,50,0.0,0.0
grid_p5_beauty,888,100,0.0,0.0
grid_p5_beauty,888,200,0.0,0.0
grid_p5_beauty,889,50,0.0,0.0
grid_p5_beauty,889,100,0.0,0.0
grid_p5_beauty,889,200,0.0,0.0
grid_p5_beauty,890,50,0.0,0.0
grid_p5_beauty,890,100,0.0,0.0
grid_p5_beauty,890,200,0.0,0.0
grid_p5_beauty,891,50,0.0,0.0
grid_p5_beauty,891,100,0.0,0.0
grid_p5_beauty,891,200,0.0,0.0
grid_p5_beauty,892,50,0.0,0.0
grid_p5_beauty,892,100,0.0,0.0
grid_p5_beauty,892,200,0.0,0.0
grid_p5_beauty,893,50,0.0,0.0
grid_p5_beauty,893,100,0.0,0.0
grid_p5_beauty,893,200,0.0,0.0
grid_p5_beauty,894,50,0.0,0.0
grid_p5_beauty,894,100,0.0,0.0
grid_p5_beauty,894,200,0.0,0.0
grid_p5_beauty,895,50,0.0,0.0
grid_p5_beauty,895,100,0.0,0.0
grid_p5_beauty,895,200,0.0,0.0
grid_p5_beauty,896,50,0.0,0.0
grid_p5_beauty,896,100,0.0,0.0
grid_p5_beauty,896,200,0.0,0.0
grid_p5_beauty,897,50,0.0,0.0
grid_p5_beauty,897,100,0.0,0.0
grid_p5_beauty,897,200,0.0,0.0
grid_p5_beauty,898,50,0.0,0.0
grid_p5_beauty,898,100,0.0,0.0
grid_p5_beauty,898,200,0.0,0.0
grid_p5_beauty,899,50,0.0,0.0
grid_p5_beauty,899,100,0.0,0.0
grid_p5_beauty,899,200,0.0,0.0
grid_p5_beauty,900,50,0.0,0.0
grid_p5_beauty,900,100,0.0,0.0
grid_p5_beauty,900,200,0.0,0.0
grid_p5_beauty,901,50,0.0,0.0
grid_p5_beauty,901,100,0.0,0.0
grid_p5_beauty,901,200,0.0,0.0
grid_p5_beauty,902,50,0.0,0.0
grid_p5_beauty,902,100,0.0,0.0
grid_p5_beauty,902,200,0.0,0.0
grid_p5_beauty,903,50,0.0,0.0
grid_p5_beauty,903,100,0.0,0.0
grid_p5_beauty,903,200,0.0,0.0
grid_p5_beauty,904,50,0.0,0.0
grid_p5_beauty,904,100,0.0,0.0
grid_p5_beauty,904,200,0.0,0.0
grid_p5_beauty,905,50,0.0,0.0
grid_p5_beauty,905,100,0.0,0.0
grid_p5_beauty,905,200,0.0,0.0
grid_p5_beauty,906,50,0.0,0.0
grid_p5_beauty,906,100,0.0,0.0
grid_p5_beauty,906,200,0.0,0.0
grid_p5_beauty,907,50,0.0,0.0
grid_p5_beauty,907,100,0.0,0.0
grid_p5_beauty,907,200,0.0,0.0
grid_p5_beauty,908,50,0.0,0.0
grid_p5_beauty,908,100,0.0,0.0
grid_p5_beauty,908,200,0.0,0.0
grid_p5_beauty,909,50,0.0,0.0
grid_p5_beauty,909,100,0.0,0.0
grid_p5_beauty,909,200,0.0,0.0
grid_p5_beauty,910,50,0.0,0.0
grid_p5_beauty,910,100,0.0,0.0
grid_p5_beauty,910,200,0.0,0.0
grid_p5_beauty,911,50,1.0,0.25
grid_p5_beauty,911,100,1.0,0.25
grid_p5_beauty,911,200,1.0,0.25
grid_p5_beauty,912,50,0.0,0.0
grid_p5_beauty,912,100,0.0,0.0
grid_p5_beauty,912,200,0.0,0.0
grid_p5_beauty,913,50,0.0,0.0
grid_p5_beauty,913,100,0.0,0.0
grid_p5_beauty,913,200,0.0,0.0
grid_p5_beauty,914,50,0.0,0.0
grid_p5_beauty,914,100,0.0,0.0
grid_p5_beauty,914,200,0.0,0.0
grid_p5_beauty,915,50,0.0,0.0
grid_p5_beauty,915,100,0.0,0.0
grid_p5_beauty,915,200,0.0,0.0
grid_p5_beauty,916,50,0.0,0.0
grid_p5_beauty,916,100,0.0,0.0
grid_p5_beauty,916,200,0.0,0.0
grid_p5_beauty,917,50,0.0,0.0
grid_p5_beauty,917,100,0.0,0.0
grid_p5_beauty,917,200,0.0,0.0
grid_p5_beauty,918,50,0.0,0.0
grid_p5_beauty,918,100,0.0,0.0
grid_p5_beauty,918,200,1.0,0.0
grid_p5_beauty,919,50,0.0,0.0
grid_p5_beauty,919,100,0.0,0.0
grid_p5_beauty,919,200,0.0,0.0
grid_p5_beauty,920,50,1.0,0.2890648263178879
grid_p5_beauty,920,100,1.0,0.2890648263178879
grid_p5_beauty,920,200,1.0,0.2890648263178879
grid_p5_beauty,921,50,1.0,0.0
grid_p5_beauty,921,100,1.0,0.0
grid_p5_beauty,921,200,1.0,0.0
grid_p5_beauty,922,50,0.0,0.0
grid_p5_beauty,922,100,0.0,0.0
grid_p5_beauty,922,200,0.0,0.0
grid_p5_beauty,923,50,0.0,0.0
grid_p5_beauty,923,100,0.0,0.0
grid_p5_beauty,923,200,0.0,0.0
grid_p5_beauty,924,50,0.0,0.0
grid_p5_beauty,924,100,0.0,0.0
grid_p5_beauty,924,200,0.0,0.0
grid_p5_beauty,925,50,0.0,0.0
grid_p5_beauty,925,100,0.0,0.0
grid_p5_beauty,925,200,0.0,0.0
grid_p5_beauty,926,50,1.0,0.0
grid_p5_beauty,926,100,1.0,0.0
grid_p5_beauty,926,200,1.0,0.0
grid_p5_beauty,927,50,0.0,0.0
grid_p5_beauty,927,100,0.0,0.0
grid_p5_beauty,927,200,1.0,0.0
grid_p5_beauty,928,50,1.0,0.26264953503719357
grid_p5_beauty,928,100,1.0,0.26264953503719357
grid_p5_beauty,928,200,1.0,0.26264953503719357
grid_p5_beauty,929,50,0.0,0.0
grid_p5_beauty,929,100,0.0,0.0
grid_p5_beauty,929,200,0.0,0.0
grid_p5_beauty,930,50,0.0,0.0
grid_p5_beauty,930,100,0.0,0.0
grid_p5_beauty,930,200,0.0,0.0
grid_p5_beauty,931,50,0.0,0.0
grid_p5_beauty,931,100,0.0,0.0
grid_p5_beauty,931,200,1.0,0.0
grid_p5_beauty,932,50,0.0,0.0
grid_p5_beauty,932,100,0.0,0.0
grid_p5_beauty,932,200,0.0,0.0
grid_p5_beauty,933,50,0.0,0.0
grid_p5_beauty,933,100,0.0,0.0
grid_p5_beauty,933,200,0.0,0.0
grid_p5_beauty,934,50,0.0,0.0
grid_p5_beauty,934,100,0.0,0.0
grid_p5_beauty,934,200,0.0,0.0
grid_p5_beauty,935,50,0.0,0.0
grid_p5_beauty,935,100,0.0,0.0
grid_p5_beauty,935,200,0.0,0.0
grid_p5_beauty,936,50,0.0,0.0
grid_p5_beauty,936,100,0.0,0.0
grid_p5_beauty,936,200,0.0,0.0
grid_p5_beauty,937,50,0.0,0.0
grid_p5_beauty,937,100,0.0,0.0
grid_p5_beauty,937,200,0.0,0.0
grid_p5_beauty,938,50,0.0,0.0
grid_p5_beauty,938,100,0.0,0.0
grid_p5_beauty,938,200,1.0,0.0
grid_p5_beauty,939,50,0.0,0.0
grid_p5_beauty,939,100,0.0,0.0
grid_p5_beauty,939,200,0.0,0.0
grid_p5_beauty,940,50,0.0,0.0
grid_p5_beauty,940,100,0.0,0.0
grid_p5_beauty,940,200,0.0,0.0
grid_p5_beauty,941,50,0.0,0.0
grid_p5_beauty,941,100,0.0,0.0
grid_p5_beauty,941,200,0.0,0.0
grid_p5_beauty,942,50,0.0,0.0
grid_p5_beauty,942,100,0.0,0.0
grid_p5_beauty,942,200,0.0,0.0
grid_p5_beauty,943,50,0.0,0.0
grid_p5_beauty,943,100,0.0,0.0
grid_p5_beauty,943,200,0.0,0.0
grid_p5_beauty,944,50,0.0,0.0
grid_p5_beauty,944,100,0.0,0.0
grid_p5_beauty,944,200,0.0,0.0
grid_p5_beauty,945,50,0.0,0.0
grid_p5_beauty,945,100,0.0,0.0
grid_p5_beauty,945,200,0.0,0.0
grid_p5_beauty,946,50,0.0,0.0
grid_p5_beauty,946,100,0.0,0.0
grid_p5_beauty,946,200,0.0,0.0
grid_p5_beauty,947,50,0.0,0.0
grid_p5_beauty,947,100,0.0,0.0
grid_p5_beauty,947,200,0.0,0.0
grid_p5_beauty,948,50,0.0,0.0
grid_p5_beauty,948,100,0.0,0.0
grid_p5_beauty,948,200,0.0,0.0
grid_p5_beauty,949,50,0.0,0.0
grid_p5_beauty,949,100,0.0,0.0
grid_p5_beauty,949,200,0.0,0.0
grid_p5_beauty,950,50,0.0,0.0
grid_p5_beauty,950,100,0.0,0.0
grid_p5_beauty,950,200,0.0,0.0
grid_p5_beauty,951,50,0.0,0.0
grid_p5_beauty,951,100,0.0,0.0
grid_p5_beauty,951,200,0.0,0.0
grid_p5_beauty,952,50,0.0,0.0
grid_p5_beauty,952,100,0.0,0.0
grid_p5_beauty,952,200,0.0,0.0
grid_p5_beauty,953,50,0.0,0.0
grid_p5_beauty,953,100,0.0,0.0
grid_p5_beauty,953,200,0.0,0.0
grid_p5_beauty,954,50,0.0,0.0
grid_p5_beauty,954,100,0.0,0.0
grid_p5_beauty,954,200,0.0,0.0
grid_p5_beauty,955,50,0.0,0.0
grid_p5_beauty,955,100,0.0,0.0
grid_p5_beauty,955,200,0.0,0.0
grid_p5_beauty,956,50,0.0,0.0
grid_p5_beauty,956,100,0.0,0.0
grid_p5_beauty,956,200,0.0,0.0
grid_p5_beauty,957,50,0.0,0.0
grid_p5_beauty,957,100,0.0,0.0
grid_p5_beauty,957,200,0.0,0.0
grid_p5_beauty,958,50,0.0,0.0
grid_p5_beauty,958,100,0.0,0.0
grid_p5_beauty,958,200,0.0,0.0
grid_p5_beauty,959,50,0.0,0.0
grid_p5_beauty,959,100,0.0,0.0
grid_p5_beauty,959,200,0.0,0.0
grid_p5_beauty,960,50,0.0,0.0
grid_p5_beauty,960,100,0.0,0.0
grid_p5_beauty,960,200,0.0,0.0
grid_p5_beauty,961,50,0.0,0.0
grid_p5_beauty,961,100,0.0,0.0
grid_p5_beauty,961,200,0.0,0.0
grid_p5_beauty,962,50,0.0,0.0
grid_p5_beauty,962,100,0.0,0.0
grid_p5_beauty,962,200,0.0,0.0
grid_p5_beauty,963,50,0.0,0.0
grid_p5_beauty,963,100,0.0,0.0
grid_p5_beauty,963,200,0.0,0.0
grid_p5_beauty,964,50,0.0,0.0
grid_p5_beauty,964,100,0.0,0.0
grid_p5_beauty,964,200,0.0,0.0
grid_p5_beauty,965,50,0.0,0.0
grid_p5_beauty,965,100,0.0,0.0
grid_p5_beauty,965,200,0.0,0.0
grid_p5_beauty,966,50,0.0,0.0
grid_p5_beauty,966,100,0.0,0.0
grid_p5_beauty,966,200,0.0,0.0
grid_p5_beauty,967,50,1.0,0.25
grid_p5_beauty,967,100,1.0,0.25
grid_p5_beauty,967,200,1.0,0.25
grid_p5_beauty,968,50,0.0,0.0
grid_p5_beauty,968,100,0.0,0.0
grid_p5_beauty,968,200,0.0,0.0
grid_p5_beauty,969,50,0.0,0.0
grid_p5_beauty,969,100,0.0,0.0
grid_p5_beauty,969,200,0.0,0.0
grid_p5_beauty,970,50,0.0,0.0
grid_p5_beauty,970,100,0.0,0.0
grid_p5_beauty,970,200,0.0,0.0
grid_p5_beauty,971,50,0.0,0.0
grid_p5_beauty,971,100,0.0,0.0
grid_p5_beauty,971,200,0.0,0.0
grid_p5_beauty,972,50,0.0,0.0
grid_p5_beauty,972,100,0.0,0.0
grid_p5_beauty,972,200,0.0,0.0
grid_p5_beauty,973,50,0.0,0.0
grid_p5_beauty,973,100,0.0,0.0
grid_p5_beauty,973,200,0.0,0.0
grid_p5_beauty,974,50,0.0,0.0
grid_p5_beauty,974,100,0.0,0.0
grid_p5_beauty,974,200,0.0,0.0
grid_p5_beauty,975,50,0.0,0.0
grid_p5_beauty,975,100,0.0,0.0
grid_p5_beauty,975,200,0.0,0.0
grid_p5_beauty,976,50,0.0,0.0
grid_p5_beauty,976,100,0.0,0.0
grid_p5_beauty,976,200,0.0,0.0
grid_p5_beauty,977,50,0.0,0.0
grid_p5_beauty,977,100,0.0,0.0
grid_p5_beauty,977,200,0.0,0.0
grid_p5_beauty,978,50,0.0,0.0
grid_p5_beauty,978,100,0.0,0.0
grid_p5_beauty,978,200,0.0,0.0
grid_p5_beauty,979,50,0.0,0.0
grid_p5_beauty,979,100,0.0,0.0
grid_p5_beauty,979,200,0.0,0.0
grid_p5_beauty,980,50,0.0,0.0
grid_p5_beauty,980,100,0.0,0.0
grid_p5_beauty,980,200,0.0,0.0
grid_p5_beauty,981,50,0.0,0.0
grid_p5_beauty,981,100,0.0,0.0
grid_p5_beauty,981,200,0.0,0.0
grid_p5_beauty,982,50,0.0,0.0
grid_p5_beauty,982,100,0.0,0.0
grid_p5_beauty,982,200,0.0,0.0
grid_p5_beauty,983,50,0.0,0.0
grid_p5_beauty,983,100,0.0,0.0
grid_p5_beauty,983,200,0.0,0.0
grid_p5_beauty,984,50,0.0,0.0
grid_p5_beauty,984,100,0.0,0.0
grid_p5_beauty,984,200,0.0,0.0
grid_p5_beauty,985,50,0.0,0.0
grid_p5_beauty,985,100,0.0,0.0
grid_p5_beauty,985,200,0.0,0.0
grid_p5_beauty,986,50,0.0,0.0
grid_p5_beauty,986,100,0.0,0.0
grid_p5_beauty,986,200,0.0,0.0
grid_p5_beauty,987,50,0.0,0.0
grid_p5_beauty,987,100,0.0,0.0
grid_p5_beauty,987,200,0.0,0.0
grid_p5_beauty,988,50,0.0,0.0
grid_p5_beauty,988,100,0.0,0.0
grid_p5_beauty,988,200,0.0,0.0
grid_p5_beauty,989,50,0.0,0.0
grid_p5_beauty,989,100,0.0,0.0
grid_p5_beauty,989,200,0.0,0.0
grid_p5_beauty,990,50,0.0,0.0
grid_p5_beauty,990,100,0.0,0.0
grid_p5_beauty,990,200,0.0,0.0
grid_p5_beauty,991,50,0.0,0.0
grid_p5_beauty,991,100,0.0,0.0
grid_p5_beauty,991,200,0.0,0.0
grid_p5_beauty,992,50,0.0,0.0
grid_p5_beauty,992,100,0.0,0.0
grid_p5_beauty,992,200,0.0,0.0
grid_p5_beauty,993,50,0.0,0.0
grid_p5_beauty,993,100,0.0,0.0
grid_p5_beauty,993,200,0.0,0.0
grid_p5_beauty,994,50,0.0,0.0
grid_p5_beauty,994,100,0.0,0.0
grid_p5_beauty,994,200,0.0,0.0
grid_p5_beauty,995,50,0.0,0.0
grid_p5_beauty,995,100,0.0,0.0
grid_p5_beauty,995,200,0.0,0.0
grid_p5_beauty,996,50,0.0,0.0
grid_p5_beauty,996,100,0.0,0.0
grid_p5_beauty,996,200,0.0,0.0
grid_p5_beauty,997,50,0.0,0.0
grid_p5_beauty,997,100,0.0,0.0
grid_p5_beauty,997,200,1.0,0.0
grid_p5_beauty,998,50,1.0,0.0
grid_p5_beauty,998,100,1.0,0.0
grid_p5_beauty,998,200,1.0,0.0
grid_p5_beauty,999,50,0.0,0.0
grid_p5_beauty,999,100,0.0,0.0
grid_p5_beauty,999,200,0.0,0.0
grid_p5_beauty,1000,50,0.0,0.0
grid_p5_beauty,1000,100,0.0,0.0
grid_p5_beauty,1000,200,0.0,0.0
grid_p5_beauty,1001,50,0.0,0.0
grid_p5_beauty,1001,100,0.0,0.0
grid_p5_beauty,1001,200,0.0,0.0
grid_p5_beauty,1002,50,0.0,0.0
grid_p5_beauty,1002,100,0.0,0.0
grid_p5_beauty,1002,200,0.0,0.0
grid_p5_beauty,1003,50,0.0,0.0
grid_p5_beauty,1003,100,0.0,0.0
grid_p5_beauty,1003,200,0.0,0.0
grid_p5_beauty,1004,50,1.0,0.6309297535714575
grid_p5_beauty,1004,100,1.0,0.6309297535714575
grid_p5_beauty,1004,200,1.0,0.6309297535714575
grid_p5_beauty,1005,50,1.0,0.0
grid_p5_beauty,1005,100,1.0,0.0
grid_p5_beauty,1005,200,1.0,0.0
grid_p5_beauty,1006,50,0.0,0.0
grid_p5_beauty,1006,100,0.0,0.0
grid_p5_beauty,1006,200,0.0,0.0
grid_p5_beauty,1007,50,0.0,0.0
grid_p5_beauty,1007,100,0.0,0.0
grid_p5_beauty,1007,200,0.0,0.0
grid_p5_beauty,1008,50,0.0,0.0
grid_p5_beauty,1008,100,0.0,0.0
grid_p5_beauty,1008,200,0.0,0.0
grid_p5_beauty,1009,50,0.0,0.0
grid_p5_beauty,1009,100,0.0,0.0
grid_p5_beauty,1009,200,1.0,0.0
grid_p5_beauty,1010,50,0.0,0.0
grid_p5_beauty,1010,100,0.0,0.0
grid_p5_beauty,1010,200,0.0,0.0
grid_p5_beauty,1011,50,0.0,0.0
grid_p5_beauty,1011,100,0.0,0.0
grid_p5_beauty,1011,200,0.0,0.0
grid_p5_beauty,1012,50,0.0,0.0
grid_p5_beauty,1012,100,0.0,0.0
grid_p5_beauty,1012,200,0.0,0.0
grid_p5_beauty,1013,50,0.0,0.0
grid_p5_beauty,1013,100,0.0,0.0
grid_p5_beauty,1013,200,0.0,0.0
grid_p5_beauty,1014,50,0.0,0.0
grid_p5_beauty,1014,100,0.0,0.0
grid_p5_beauty,1014,200,0.0,0.0
grid_p5_beauty,1015,50,0.0,0.0
grid_p5_beauty,1015,100,0.0,0.0
grid_p5_beauty,1015,200,0.0,0.0
grid_p5_beauty,1016,50,0.0,0.0
grid_p5_beauty,1016,100,0.0,0.0
grid_p5_beauty,1016,200,0.0,0.0
grid_p5_beauty,1017,50,0.0,0.0
grid_p5_beauty,1017,100,0.0,0.0
grid_p5_beauty,1017,200,0.0,0.0
grid_p5_beauty,1018,50,0.0,0.0
grid_p5_beauty,1018,100,1.0,0.0
grid_p5_beauty,1018,200,1.0,0.0
grid_p5_beauty,1019,50,0.0,0.0
grid_p5_beauty,1019,100,0.0,0.0
grid_p5_beauty,1019,200,0.0,0.0
grid_p5_beauty,1020,50,0.0,0.0
grid_p5_beauty,1020,100,0.0,0.0
grid_p5_beauty,1020,200,0.0,0.0
grid_p5_beauty,1021,50,0.0,0.0
grid_p5_beauty,1021,100,0.0,0.0
grid_p5_beauty,1021,200,0.0,0.0
grid_p5_beauty,1022,50,0.0,0.0
grid_p5_beauty,1022,100,0.0,0.0
grid_p5_beauty,1022,200,0.0,0.0
grid_p5_beauty,1023,50,0.0,0.0
grid_p5_beauty,1023,100,0.0,0.0
grid_p5_beauty,1023,200,0.0,0.0
grid_p5_beauty,1024,50,0.0,0.0
grid_p5_beauty,1024,100,0.0,0.0
grid_p5_beauty,1024,200,0.0,0.0
grid_p5_beauty,1025,50,0.0,0.0
grid_p5_beauty,1025,100,0.0,0.0
grid_p5_beauty,1025,200,0.0,0.0
grid_p5_beauty,1026,50,0.0,0.0
grid_p5_beauty,1026,100,0.0,0.0
grid_p5_beauty,1026,200,0.0,0.0
grid_p5_beauty,1027,50,0.0,0.0
grid_p5_beauty,1027,100,0.0,0.0
grid_p5_beauty,1027,200,0.0,0.0
grid_p5_beauty,1028,50,0.0,0.0
grid_p5_beauty,1028,100,0.0,0.0
grid_p5_beauty,1028,200,0.0,0.0
grid_p5_beauty,1029,50,0.0,0.0
grid_p5_beauty,1029,100,0.0,0.0
grid_p5_beauty,1029,200,0.0,0.0
grid_p5_beauty,1030,50,0.0,0.0
grid_p5_beauty,1030,100,0.0,0.0
grid_p5_beauty,1030,200,0.0,0.0
grid_p5_beauty,1031,50,0.0,0.0
grid_p5_beauty,1031,100,0.0,0.0
grid_p5_beauty,1031,200,0.0,0.0
grid_p5_beauty,1032,50,0.0,0.0
grid_p5_beauty,1032,100,0.0,0.0
grid_p5_beauty,1032,200,0.0,0.0
grid_p5_beauty,1033,50,0.0,0.0
grid_p5_beauty,1033,100,0.0,0.0
grid_p5_beauty,1033,200,0.0,0.0
grid_p5_beauty,1034,50,0.0,0.0
grid_p5_beauty,1034,100,0.0,0.0
grid_p5_beauty,1034,200,0.0,0.0
grid_p5_beauty,1035,50,0.0,0.0
grid_p5_beauty,1035,100,0.0,0.0
grid_p5_beauty,1035,200,0.0,0.0
grid_p5_beauty,1036,50,0.0,0.0
grid_p5_beauty,1036,100,0.0,0.0
grid_p5_beauty,1036,200,0.0,0.0
grid_p5_beauty,1037,50,0.0,0.0
grid_p5_beauty,1037,100,0.0,0.0
grid_p5_beauty,1037,200,0.0,0.0
grid_p5_beauty,1038,50,0.0,0.0
grid_p5_beauty,1038,100,0.0,0.0
grid_p5_beauty,1038,200,0.0,0.0
grid_p5_beauty,1039,50,0.0,0.0
grid_p5_beauty,1039,100,0.0,0.0
grid_p5_beauty,1039,200,0.0,0.0
grid_p5_beauty,1040,50,0.0,0.0
grid_p5_beauty,1040,100,0.0,0.0
grid_p5_beauty,1040,200,0.0,0.0
grid_p5_beauty,1041,50,0.0,0.0
grid_p5_beauty,1041,100,0.0,0.0
grid_p5_beauty,1041,200,0.0,0.0
grid_p5_beauty,1042,50,0.0,0.0
grid_p5_beauty,1042,100,0.0,0.0
grid_p5_beauty,1042,200,0.0,0.0
grid_p5_beauty,1043,50,0.0,0.0
grid_p5_beauty,1043,100,0.0,0.0
grid_p5_beauty,1043,200,0.0,0.0
grid_p5_beauty,1044,50,0.0,0.0
grid_p5_beauty,1044,100,0.0,0.0
grid_p5_beauty,1044,200,0.0,0.0
grid_p5_beauty,1045,50,0.0,0.0
grid_p5_beauty,1045,100,0.0,0.0
grid_p5_beauty,1045,200,0.0,0.0
grid_p5_beauty,1046,50,0.0,0.0
grid_p5_beauty,1046,100,0.0,0.0
grid_p5_beauty,1046,200,0.0,0.0
grid_p5_beauty,1047,50,0.0,0.0
grid_p5_beauty,1047,100,0.0,0.0
grid_p5_beauty,1047,200,0.0,0.0
grid_p5_beauty,1048,50,0.0,0.0
grid_p5_beauty,1048,100,0.0,0.0
grid_p5_beauty,1048,200,0.0,0.0
grid_p5_beauty,1049,50,0.0,0.0
grid_p5_beauty,1049,100,0.0,0.0
grid_p5_beauty,1049,200,0.0,0.0
grid_p5_beauty,1050,50,0.0,0.0
grid_p5_beauty,1050,100,0.0,0.0
grid_p5_beauty,1050,200,0.0,0.0
grid_p5_beauty,1051,50,1.0,0.0
grid_p5_beauty,1051,100,1.0,0.0
grid_p5_beauty,1051,200,1.0,0.0
grid_p5_beauty,1052,50,0.0,0.0
grid_p5_beauty,1052,100,0.0,0.0
grid_p5_beauty,1052,200,1.0,0.0
grid_p5_beauty,1053,50,0.0,0.0
grid_p5_beauty,1053,100,0.0,0.0
grid_p5_beauty,1053,200,0.0,0.0
grid_p5_beauty,1054,50,0.0,0.0
grid_p5_beauty,1054,100,0.0,0.0
grid_p5_beauty,1054,200,0.0,0.0
grid_p5_beauty,1055,50,0.0,0.0
grid_p5_beauty,1055,100,0.0,0.0
grid_p5_beauty,1055,200,0.0,0.0
grid_p5_beauty,1056,50,0.0,0.0
grid_p5_beauty,1056,100,0.0,0.0
grid_p5_beauty,1056,200,0.0,0.0
grid_p5_beauty,1057,50,0.0,0.0
grid_p5_beauty,1057,100,0.0,0.0
grid_p5_beauty,1057,200,0.0,0.0
grid_p5_beauty,1058,50,0.0,0.0
grid_p5_beauty,1058,100,0.0,0.0
grid_p5_beauty,1058,200,0.0,0.0
grid_p5_beauty,1059,50,0.0,0.0
grid_p5_beauty,1059,100,0.0,0.0
grid_p5_beauty,1059,200,0.0,0.0
grid_p5_beauty,1060,50,0.0,0.0
grid_p5_beauty,1060,100,0.0,0.0
grid_p5_beauty,1060,200,0.0,0.0
grid_p5_beauty,1061,50,0.0,0.0
grid_p5_beauty,1061,100,0.0,0.0
grid_p5_beauty,1061,200,0.0,0.0
grid_p5_beauty,1062,50,0.0,0.0
grid_p5_beauty,1062,100,1.0,0.0
grid_p5_beauty,1062,200,1.0,0.0
grid_p5_beauty,1063,50,1.0,0.26264953503719357
grid_p5_beauty,1063,100,1.0,0.26264953503719357
grid_p5_beauty,1063,200,1.0,0.26264953503719357
grid_p5_beauty,1064,50,0.0,0.0
grid_p5_beauty,1064,100,0.0,0.0
grid_p5_beauty,1064,200,0.0,0.0
grid_p5_beauty,1065,50,0.0,0.0
grid_p5_beauty,1065,100,0.0,0.0
grid_p5_beauty,1065,200,0.0,0.0
grid_p5_beauty,1066,50,0.0,0.0
grid_p5_beauty,1066,100,0.0,0.0
grid_p5_beauty,1066,200,0.0,0.0
grid_p5_beauty,1067,50,0.0,0.0
grid_p5_beauty,1067,100,0.0,0.0
grid_p5_beauty,1067,200,0.0,0.0
grid_p5_beauty,1068,50,0.0,0.0
grid_p5_beauty,1068,100,0.0,0.0
grid_p5_beauty,1068,200,0.0,0.0
grid_p5_beauty,1069,50,0.0,0.0
grid_p5_beauty,1069,100,0.0,0.0
grid_p5_beauty,1069,200,0.0,0.0
grid_p5_beauty,1070,50,0.0,0.0
grid_p5_beauty,1070,100,0.0,0.0
grid_p5_beauty,1070,200,1.0,0.0
grid_p5_beauty,1071,50,0.0,0.0
grid_p5_beauty,1071,100,0.0,0.0
grid_p5_beauty,1071,200,0.0,0.0
grid_p5_beauty,1072,50,0.0,0.0
grid_p5_beauty,1072,100,0.0,0.0
grid_p5_beauty,1072,200,0.0,0.0
grid_p5_beauty,1073,50,0.0,0.0
grid_p5_beauty,1073,100,0.0,0.0
grid_p5_beauty,1073,200,0.0,0.0
grid_p5_beauty,1074,50,0.0,0.0
grid_p5_beauty,1074,100,0.0,0.0
grid_p5_beauty,1074,200,0.0,0.0
grid_p5_beauty,1075,50,0.0,0.0
grid_p5_beauty,1075,100,0.0,0.0
grid_p5_beauty,1075,200,0.0,0.0
grid_p5_beauty,1076,50,0.0,0.0
grid_p5_beauty,1076,100,0.0,0.0
grid_p5_beauty,1076,200,0.0,0.0
grid_p5_beauty,1077,50,0.0,0.0
grid_p5_beauty,1077,100,0.0,0.0
grid_p5_beauty,1077,200,0.0,0.0
grid_p5_beauty,1078,50,1.0,0.0
grid_p5_beauty,1078,100,1.0,0.0
grid_p5_beauty,1078,200,1.0,0.0
grid_p5_beauty,1079,50,0.0,0.0
grid_p5_beauty,1079,100,0.0,0.0
grid_p5_beauty,1079,200,0.0,0.0
grid_p5_beauty,1080,50,0.0,0.0
grid_p5_beauty,1080,100,0.0,0.0
grid_p5_beauty,1080,200,0.0,0.0
grid_p5_beauty,1081,50,0.0,0.0
grid_p5_beauty,1081,100,0.0,0.0
grid_p5_beauty,1081,200,0.0,0.0
grid_p5_beauty,1082,50,0.0,0.0
grid_p5_beauty,1082,100,0.0,0.0
grid_p5_beauty,1082,200,0.0,0.0
grid_p5_beauty,1083,50,0.0,0.0
grid_p5_beauty,1083,100,0.0,0.0
grid_p5_beauty,1083,200,0.0,0.0
grid_p5_beauty,1084,50,0.0,0.0
grid_p5_beauty,1084,100,0.0,0.0
grid_p5_beauty,1084,200,0.0,0.0
grid_p5_beauty,1085,50,0.0,0.0
grid_p5_beauty,1085,100,0.0,0.0
grid_p5_beauty,1085,200,0.0,0.0
grid_p5_beauty,1086,50,0.0,0.0
grid_p5_beauty,1086,100,0.0,0.0
grid_p5_beauty,1086,200,0.0,0.0
grid_p5_beauty,1087,50,0.0,0.0
grid_p5_beauty,1087,100,0.0,0.0
grid_p5_beauty,1087,200,0.0,0.0
grid_p5_beauty,1088,50,0.0,0.0
grid_p5_beauty,1088,100,0.0,0.0
grid_p5_beauty,1088,200,0.0,0.0
grid_p5_beauty,1089,50,0.0,0.0
grid_p5_beauty,1089,100,1.0,0.0
grid_p5_beauty,1089,200,1.0,0.0
grid_p5_beauty,1090,50,0.0,0.0
grid_p5_beauty,1090,100,0.0,0.0
grid_p5_beauty,1090,200,0.0,0.0
grid_p5_beauty,1091,50,0.0,0.0
grid_p5_beauty,1091,100,0.0,0.0
grid_p5_beauty,1091,200,0.0,0.0
grid_p5_beauty,1092,50,0.0,0.0
grid_p5_beauty,1092,100,0.0,0.0
grid_p5_beauty,1092,200,0.0,0.0
grid_p5_beauty,1093,50,0.0,0.0
grid_p5_beauty,1093,100,0.0,0.0
grid_p5_beauty,1093,200,0.0,0.0
grid_p5_beauty,1094,50,0.0,0.0
grid_p5_beauty,1094,100,0.0,0.0
grid_p5_beauty,1094,200,1.0,0.0
grid_p5_beauty,1095,50,0.0,0.0
grid_p5_beauty,1095,100,0.0,0.0
grid_p5_beauty,1095,200,0.0,0.0
grid_p5_beauty,1096,50,0.0,0.0
grid_p5_beauty,1096,100,0.0,0.0
grid_p5_beauty,1096,200,0.0,0.0
grid_p5_beauty,1097,50,0.0,0.0
grid_p5_beauty,1097,100,0.0,0.0
grid_p5_beauty,1097,200,0.0,0.0
grid_p5_beauty,1098,50,0.0,0.0
grid_p5_beauty,1098,100,0.0,0.0
grid_p5_beauty,1098,200,0.0,0.0
grid_p5_beauty,1099,50,0.0,0.0
grid_p5_beauty,1099,100,0.0,0.0
grid_p5_beauty,1099,200,0.0,0.0
grid_p5_beauty,1100,50,0.0,0.0
grid_p5_beauty,1100,100,0.0,0.0
grid_p5_beauty,1100,200,0.0,0.0
grid_p5_beauty,1101,50,0.0,0.0
grid_p5_beauty,1101,100,0.0,0.0
grid_p5_beauty,1101,200,0.0,0.0
grid_p5_beauty,1102,50,0.0,0.0
grid_p5_beauty,1102,100,1.0,0.0
grid_p5_beauty,1102,200,1.0,0.0
grid_p5_beauty,1103,50,0.0,0.0
grid_p5_beauty,1103,100,0.0,0.0
grid_p5_beauty,1103,200,0.0,0.0
grid_p5_beauty,1104,50,0.0,0.0
grid_p5_beauty,1104,100,0.0,0.0
grid_p5_beauty,1104,200,0.0,0.0
grid_p5_beauty,1105,50,0.0,0.0
grid_p5_beauty,1105,100,0.0,0.0
grid_p5_beauty,1105,200,0.0,0.0
grid_p5_beauty,1106,50,0.0,0.0
grid_p5_beauty,1106,100,0.0,0.0
grid_p5_beauty,1106,200,0.0,0.0
grid_p5_beauty,1107,50,0.0,0.0
grid_p5_beauty,1107,100,0.0,0.0
grid_p5_beauty,1107,200,0.0,0.0
grid_p5_beauty,1108,50,0.0,0.0
grid_p5_beauty,1108,100,0.0,0.0
grid_p5_beauty,1108,200,0.0,0.0
grid_p5_beauty,1109,50,0.0,0.0
grid_p5_beauty,1109,100,0.0,0.0
grid_p5_beauty,1109,200,0.0,0.0
grid_p5_beauty,1110,50,0.0,0.0
grid_p5_beauty,1110,100,0.0,0.0
grid_p5_beauty,1110,200,0.0,0.0
grid_p5_beauty,1111,50,0.0,0.0
grid_p5_beauty,1111,100,1.0,0.0
grid_p5_beauty,1111,200,1.0,0.0
grid_p5_beauty,1112,50,0.0,0.0
grid_p5_beauty,1112,100,0.0,0.0
grid_p5_beauty,1112,200,0.0,0.0
grid_p5_beauty,1113,50,0.0,0.0
grid_p5_beauty,1113,100,0.0,0.0
grid_p5_beauty,1113,200,0.0,0.0
grid_p5_beauty,1114,50,0.0,0.0
grid_p5_beauty,1114,100,0.0,0.0
grid_p5_beauty,1114,200,0.0,0.0
grid_p5_beauty,1115,50,0.0,0.0
grid_p5_beauty,1115,100,0.0,0.0
grid_p5_beauty,1115,200,0.0,0.0
grid_p5_beauty,1116,50,0.0,0.0
grid_p5_beauty,1116,100,0.0,0.0
grid_p5_beauty,1116,200,0.0,0.0
grid_p5_beauty,1117,50,0.0,0.0
grid_p5_beauty,1117,100,0.0,0.0
grid_p5_beauty,1117,200,0.0,0.0
grid_p5_beauty,1118,50,0.0,0.0
grid_p5_beauty,1118,100,0.0,0.0
grid_p5_beauty,1118,200,0.0,0.0
grid_p5_beauty,1119,50,0.0,0.0
grid_p5_beauty,1119,100,0.0,0.0
grid_p5_beauty,1119,200,0.0,0.0
grid_p5_beauty,1120,50,0.0,0.0
grid_p5_beauty,1120,100,0.0,0.0
grid_p5_beauty,1120,200,0.0,0.0
grid_p5_beauty,1121,50,0.0,0.0
grid_p5_beauty,1121,100,0.0,0.0
grid_p5_beauty,1121,200,0.0,0.0
grid_p5_beauty,1122,50,0.0,0.0
grid_p5_beauty,1122,100,0.0,0.0
grid_p5_beauty,1122,200,0.0,0.0
grid_p5_beauty,1123,50,0.0,0.0
grid_p5_beauty,1123,100,0.0,0.0
grid_p5_beauty,1123,200,0.0,0.0
grid_p5_beauty,1124,50,0.0,0.0
grid_p5_beauty,1124,100,0.0,0.0
grid_p5_beauty,1124,200,0.0,0.0
grid_p5_beauty,1125,50,0.0,0.0
grid_p5_beauty,1125,100,0.0,0.0
grid_p5_beauty,1125,200,0.0,0.0
grid_p5_beauty,1126,50,0.0,0.0
grid_p5_beauty,1126,100,0.0,0.0
grid_p5_beauty,1126,200,1.0,0.0
grid_p5_beauty,1127,50,0.0,0.0
grid_p5_beauty,1127,100,0.0,0.0
grid_p5_beauty,1127,200,0.0,0.0
grid_p5_beauty,1128,50,0.0,0.0
grid_p5_beauty,1128,100,0.0,0.0
grid_p5_beauty,1128,200,0.0,0.0
grid_p5_beauty,1129,50,0.0,0.0
grid_p5_beauty,1129,100,1.0,0.0
grid_p5_beauty,1129,200,1.0,0.0
grid_p5_beauty,1130,50,0.0,0.0
grid_p5_beauty,1130,100,0.0,0.0
grid_p5_beauty,1130,200,0.0,0.0
grid_p5_beauty,1131,50,0.0,0.0
grid_p5_beauty,1131,100,0.0,0.0
grid_p5_beauty,1131,200,0.0,0.0
grid_p5_beauty,1132,50,0.0,0.0
grid_p5_beauty,1132,100,0.0,0.0
grid_p5_beauty,1132,200,0.0,0.0
grid_p5_beauty,1133,50,0.0,0.0
grid_p5_beauty,1133,100,0.0,0.0
grid_p5_beauty,1133,200,0.0,0.0
grid_p5_beauty,1134,50,0.0,0.0
grid_p5_beauty,1134,100,0.0,0.0
grid_p5_beauty,1134,200,0.0,0.0
grid_p5_beauty,1135,50,0.0,0.0
grid_p5_beauty,1135,100,0.0,0.0
grid_p5_beauty,1135,200,0.0,0.0
grid_p5_beauty,1136,50,0.0,0.0
grid_p5_beauty,1136,100,0.0,0.0
grid_p5_beauty,1136,200,0.0,0.0
grid_p5_beauty,1137,50,0.0,0.0
grid_p5_beauty,1137,100,0.0,0.0
grid_p5_beauty,1137,200,0.0,0.0
grid_p5_beauty,1138,50,0.0,0.0
grid_p5_beauty,1138,100,0.0,0.0
grid_p5_beauty,1138,200,0.0,0.0
grid_p5_beauty,1139,50,0.0,0.0
grid_p5_beauty,1139,100,0.0,0.0
grid_p5_beauty,1139,200,0.0,0.0
grid_p5_beauty,1140,50,0.0,0.0
grid_p5_beauty,1140,100,0.0,0.0
grid_p5_beauty,1140,200,0.0,0.0
grid_p5_beauty,1141,50,0.0,0.0
grid_p5_beauty,1141,100,0.0,0.0
grid_p5_beauty,1141,200,0.0,0.0
grid_p5_beauty,1142,50,0.0,0.0
grid_p5_beauty,1142,100,0.0,0.0
grid_p5_beauty,1142,200,0.0,0.0
grid_p5_beauty,1143,50,0.0,0.0
grid_p5_beauty,1143,100,0.0,0.0
grid_p5_beauty,1143,200,0.0,0.0
grid_p5_beauty,1144,50,0.0,0.0
grid_p5_beauty,1144,100,0.0,0.0
grid_p5_beauty,1144,200,0.0,0.0
grid_p5_beauty,1145,50,0.0,0.0
grid_p5_beauty,1145,100,0.0,0.0
grid_p5_beauty,1145,200,0.0,0.0
grid_p5_beauty,1146,50,0.0,0.0
grid_p5_beauty,1146,100,0.0,0.0
grid_p5_beauty,1146,200,0.0,0.0
grid_p5_beauty,1147,50,0.0,0.0
grid_p5_beauty,1147,100,0.0,0.0
grid_p5_beauty,1147,200,0.0,0.0
grid_p5_beauty,1148,50,0.0,0.0
grid_p5_beauty,1148,100,0.0,0.0
grid_p5_beauty,1148,200,0.0,0.0
grid_p5_beauty,1149,50,0.0,0.0
grid_p5_beauty,1149,100,0.0,0.0
grid_p5_beauty,1149,200,0.0,0.0
grid_p5_beauty,1150,50,0.0,0.0
grid_p5_beauty,1150,100,0.0,0.0
grid_p5_beauty,1150,200,0.0,0.0
grid_p5_beauty,1151,50,0.0,0.0
grid_p5_beauty,1151,100,0.0,0.0
grid_p5_beauty,1151,200,1.0,0.0
grid_p5_beauty,1152,50,0.0,0.0
grid_p5_beauty,1152,100,0.0,0.0
grid_p5_beauty,1152,200,0.0,0.0
grid_p5_beauty,1153,50,0.0,0.0
grid_p5_beauty,1153,100,0.0,0.0
grid_p5_beauty,1153,200,0.0,0.0
grid_p5_beauty,1154,50,0.0,0.0
grid_p5_beauty,1154,100,0.0,0.0
grid_p5_beauty,1154,200,0.0,0.0
grid_p5_beauty,1155,50,0.0,0.0
grid_p5_beauty,1155,100,0.0,0.0
grid_p5_beauty,1155,200,0.0,0.0
grid_p5_beauty,1156,50,0.0,0.0
grid_p5_beauty,1156,100,0.0,0.0
grid_p5_beauty,1156,200,0.0,0.0
grid_p5_beauty,1157,50,1.0,0.0
grid_p5_beauty,1157,100,1.0,0.0
grid_p5_beauty,1157,200,1.0,0.0
grid_p5_beauty,1158,50,0.0,0.0
grid_p5_beauty,1158,100,0.0,0.0
grid_p5_beauty,1158,200,0.0,0.0
grid_p5_beauty,1159,50,0.0,0.0
grid_p5_beauty,1159,100,0.0,0.0
grid_p5_beauty,1159,200,0.0,0.0
grid_p5_beauty,1160,50,0.0,0.0
grid_p5_beauty,1160,100,0.0,0.0
grid_p5_beauty,1160,200,1.0,0.0
grid_p5_beauty,1161,50,0.0,0.0
grid_p5_beauty,1161,100,0.0,0.0
grid_p5_beauty,1161,200,0.0,0.0
grid_p5_beauty,1162,50,0.0,0.0
grid_p5_beauty,1162,100,0.0,0.0
grid_p5_beauty,1162,200,0.0,0.0
grid_p5_beauty,1163,50,0.0,0.0
grid_p5_beauty,1163,100,0.0,0.0
grid_p5_beauty,1163,200,0.0,0.0
grid_p5_beauty,1164,50,0.0,0.0
grid_p5_beauty,1164,100,0.0,0.0
grid_p5_beauty,1164,200,0.0,0.0
grid_p5_beauty,1165,50,0.0,0.0
grid_p5_beauty,1165,100,0.0,0.0
grid_p5_beauty,1165,200,0.0,0.0
grid_p5_beauty,1166,50,0.0,0.0
grid_p5_beauty,1166,100,0.0,0.0
grid_p5_beauty,1166,200,0.0,0.0
grid_p5_beauty,1167,50,0.0,0.0
grid_p5_beauty,1167,100,0.0,0.0
grid_p5_beauty,1167,200,0.0,0.0
grid_p5_beauty,1168,50,0.0,0.0
grid_p5_beauty,1168,100,0.0,0.0
grid_p5_beauty,1168,200,0.0,0.0
grid_p5_beauty,1169,50,0.0,0.0
grid_p5_beauty,1169,100,0.0,0.0
grid_p5_beauty,1169,200,0.0,0.0
grid_p5_beauty,1170,50,0.0,0.0
grid_p5_beauty,1170,100,0.0,0.0
grid_p5_beauty,1170,200,0.0,0.0
grid_p5_beauty,1171,50,0.0,0.0
grid_p5_beauty,1171,100,0.0,0.0
grid_p5_beauty,1171,200,0.0,0.0
grid_p5_beauty,1172,50,0.0,0.0
grid_p5_beauty,1172,100,0.0,0.0
grid_p5_beauty,1172,200,0.0,0.0
grid_p5_beauty,1173,50,0.0,0.0
grid_p5_beauty,1173,100,0.0,0.0
grid_p5_beauty,1173,200,0.0,0.0
grid_p5_beauty,1174,50,0.0,0.0
grid_p5_beauty,1174,100,0.0,0.0
grid_p5_beauty,1174,200,0.0,0.0
grid_p5_beauty,1175,50,0.0,0.0
grid_p5_beauty,1175,100,0.0,0.0
grid_p5_beauty,1175,200,0.0,0.0
grid_p5_beauty,1176,50,0.0,0.0
grid_p5_beauty,1176,100,0.0,0.0
grid_p5_beauty,1176,200,0.0,0.0
grid_p5_beauty,1177,50,0.0,0.0
grid_p5_beauty,1177,100,0.0,0.0
grid_p5_beauty,1177,200,0.0,0.0
grid_p5_beauty,1178,50,0.0,0.0
grid_p5_beauty,1178,100,0.0,0.0
grid_p5_beauty,1178,200,0.0,0.0
grid_p5_beauty,1179,50,0.0,0.0
grid_p5_beauty,1179,100,0.0,0.0
grid_p5_beauty,1179,200,0.0,0.0
grid_p5_beauty,1180,50,0.0,0.0
grid_p5_beauty,1180,100,0.0,0.0
grid_p5_beauty,1180,200,0.0,0.0
grid_p5_beauty,1181,50,0.0,0.0
grid_p5_beauty,1181,100,0.0,0.0
grid_p5_beauty,1181,200,0.0,0.0
grid_p5_beauty,1182,50,0.0,0.0
grid_p5_beauty,1182,100,0.0,0.0
grid_p5_beauty,1182,200,0.0,0.0
grid_p5_beauty,1183,50,0.0,0.0
grid_p5_beauty,1183,100,0.0,0.0
grid_p5_beauty,1183,200,0.0,0.0
grid_p5_beauty,1184,50,0.0,0.0
grid_p5_beauty,1184,100,0.0,0.0
grid_p5_beauty,1184,200,0.0,0.0
grid_p5_beauty,1185,50,0.0,0.0
grid_p5_beauty,1185,100,0.0,0.0
grid_p5_beauty,1185,200,0.0,0.0
grid_p5_beauty,1186,50,0.0,0.0
grid_p5_beauty,1186,100,0.0,0.0
grid_p5_beauty,1186,200,0.0,0.0
grid_p5_beauty,1187,50,0.0,0.0
grid_p5_beauty,1187,100,0.0,0.0
grid_p5_beauty,1187,200,0.0,0.0
grid_p5_beauty,1188,50,0.0,0.0
grid_p5_beauty,1188,100,0.0,0.0
grid_p5_beauty,1188,200,0.0,0.0
grid_p5_beauty,1189,50,0.0,0.0
grid_p5_beauty,1189,100,0.0,0.0
grid_p5_beauty,1189,200,0.0,0.0
grid_p5_beauty,1190,50,0.0,0.0
grid_p5_beauty,1190,100,0.0,0.0
grid_p5_beauty,1190,200,0.0,0.0
grid_p5_beauty,1191,50,0.0,0.0
grid_p5_beauty,1191,100,0.0,0.0
grid_p5_beauty,1191,200,1.0,0.0
grid_p5_beauty,1192,50,0.0,0.0
grid_p5_beauty,1192,100,0.0,0.0
grid_p5_beauty,1192,200,0.0,0.0
grid_p5_beauty,1193,50,0.0,0.0
grid_p5_beauty,1193,100,0.0,0.0
grid_p5_beauty,1193,200,0.0,0.0
grid_p5_beauty,1194,50,0.0,0.0
grid_p5_beauty,1194,100,0.0,0.0
grid_p5_beauty,1194,200,0.0,0.0
grid_p5_beauty,1195,50,0.0,0.0
grid_p5_beauty,1195,100,0.0,0.0
grid_p5_beauty,1195,200,0.0,0.0
grid_p5_beauty,1196,50,0.0,0.0
grid_p5_beauty,1196,100,0.0,0.0
grid_p5_beauty,1196,200,0.0,0.0
grid_p5_beauty,1197,50,0.0,0.0
grid_p5_beauty,1197,100,0.0,0.0
grid_p5_beauty,1197,200,0.0,0.0
grid_p5_beauty,1198,50,0.0,0.0
grid_p5_beauty,1198,100,0.0,0.0
grid_p5_beauty,1198,200,0.0,0.0
grid_p5_beauty,1199,50,0.0,0.0
grid_p5_beauty,1199,100,0.0,0.0
grid_p5_beauty,1199,200,0.0,0.0
grid_p5_beauty,1200,50,0.0,0.0
grid_p5_beauty,1200,100,1.0,0.0
grid_p5_beauty,1200,200,1.0,0.0
grid_p5_beauty,1201,50,0.0,0.0
grid_p5_beauty,1201,100,0.0,0.0
grid_p5_beauty,1201,200,0.0,0.0
grid_p5_beauty,1202,50,0.0,0.0
grid_p5_beauty,1202,100,0.0,0.0
grid_p5_beauty,1202,200,0.0,0.0
grid_p5_beauty,1203,50,0.0,0.0
grid_p5_beauty,1203,100,0.0,0.0
grid_p5_beauty,1203,200,0.0,0.0
grid_p5_beauty,1204,50,0.0,0.0
grid_p5_beauty,1204,100,0.0,0.0
grid_p5_beauty,1204,200,0.0,0.0
grid_p5_beauty,1205,50,0.0,0.0
grid_p5_beauty,1205,100,0.0,0.0
grid_p5_beauty,1205,200,0.0,0.0
grid_p5_beauty,1206,50,0.0,0.0
grid_p5_beauty,1206,100,0.0,0.0
grid_p5_beauty,1206,200,0.0,0.0
grid_p5_beauty,1207,50,0.0,0.0
grid_p5_beauty,1207,100,0.0,0.0
grid_p5_beauty,1207,200,0.0,0.0
grid_p5_beauty,1208,50,0.0,0.0
grid_p5_beauty,1208,100,0.0,0.0
grid_p5_beauty,1208,200,0.0,0.0
grid_p5_beauty,1209,50,0.0,0.0
grid_p5_beauty,1209,100,0.0,0.0
grid_p5_beauty,1209,200,0.0,0.0
grid_p5_beauty,1210,50,0.0,0.0
grid_p5_beauty,1210,100,0.0,0.0
grid_p5_beauty,1210,200,0.0,0.0
grid_p5_beauty,1211,50,0.0,0.0
grid_p5_beauty,1211,100,0.0,0.0
grid_p5_beauty,1211,200,0.0,0.0
grid_p5_beauty,1212,50,0.0,0.0
grid_p5_beauty,1212,100,0.0,0.0
grid_p5_beauty,1212,200,0.0,0.0
grid_p5_beauty,1213,50,0.0,0.0
grid_p5_beauty,1213,100,0.0,0.0
grid_p5_beauty,1213,200,0.0,0.0
grid_p5_beauty,1214,50,1.0,0.5
grid_p5_beauty,1214,100,1.0,0.5
grid_p5_beauty,1214,200,1.0,0.5
grid_p5_beauty,1215,50,0.0,0.0
grid_p5_beauty,1215,100,0.0,0.0
grid_p5_beauty,1215,200,0.0,0.0
grid_p5_beauty,1216,50,0.0,0.0
grid_p5_beauty,1216,100,0.0,0.0
grid_p5_beauty,1216,200,0.0,0.0
grid_p5_beauty,1217,50,0.0,0.0
grid_p5_beauty,1217,100,0.0,0.0
grid_p5_beauty,1217,200,0.0,0.0
grid_p5_beauty,1218,50,0.0,0.0
grid_p5_beauty,1218,100,0.0,0.0
grid_p5_beauty,1218,200,0.0,0.0
grid_p5_beauty,1219,50,0.0,0.0
grid_p5_beauty,1219,100,0.0,0.0
grid_p5_beauty,1219,200,0.0,0.0
grid_p5_beauty,1220,50,0.0,0.0
grid_p5_beauty,1220,100,0.0,0.0
grid_p5_beauty,1220,200,0.0,0.0
grid_p5_beauty,1221,50,1.0,0.2890648263178879
grid_p5_beauty,1221,100,1.0,0.2890648263178879
grid_p5_beauty,1221,200,1.0,0.2890648263178879
grid_p5_beauty,1222,50,0.0,0.0
grid_p5_beauty,1222,100,0.0,0.0
grid_p5_beauty,1222,200,0.0,0.0
grid_p5_beauty,1223,50,0.0,0.0
grid_p5_beauty,1223,100,0.0,0.0
grid_p5_beauty,1223,200,0.0,0.0
grid_p5_beauty,1224,50,0.0,0.0
grid_p5_beauty,1224,100,0.0,0.0
grid_p5_beauty,1224,200,0.0,0.0
grid_p5_beauty,1225,50,0.0,0.0
grid_p5_beauty,1225,100,0.0,0.0
grid_p5_beauty,1225,200,0.0,0.0
grid_p5_beauty,1226,50,0.0,0.0
grid_p5_beauty,1226,100,0.0,0.0
grid_p5_beauty,1226,200,0.0,0.0
grid_p5_beauty,1227,50,0.0,0.0
grid_p5_beauty,1227,100,0.0,0.0
grid_p5_beauty,1227,200,0.0,0.0
grid_p5_beauty,1228,50,0.0,0.0
grid_p5_beauty,1228,100,0.0,0.0
grid_p5_beauty,1228,200,0.0,0.0
grid_p5_beauty,1229,50,0.0,0.0
grid_p5_beauty,1229,100,0.0,0.0
grid_p5_beauty,1229,200,0.0,0.0
grid_p5_beauty,1230,50,0.0,0.0
grid_p5_beauty,1230,100,0.0,0.0
grid_p5_beauty,1230,200,0.0,0.0
grid_p5_beauty,1231,50,0.0,0.0
grid_p5_beauty,1231,100,0.0,0.0
grid_p5_beauty,1231,200,0.0,0.0
grid_p5_beauty,1232,50,0.0,0.0
grid_p5_beauty,1232,100,0.0,0.0
grid_p5_beauty,1232,200,0.0,0.0
grid_p5_beauty,1233,50,0.0,0.0
grid_p5_beauty,1233,100,0.0,0.0
grid_p5_beauty,1233,200,0.0,0.0
grid_p5_beauty,1234,50,0.0,0.0
grid_p5_beauty,1234,100,0.0,0.0
grid_p5_beauty,1234,200,0.0,0.0
grid_p5_beauty,1235,50,0.0,0.0
grid_p5_beauty,1235,100,0.0,0.0
grid_p5_beauty,1235,200,0.0,0.0
grid_p5_beauty,1236,50,0.0,0.0
grid_p5_beauty,1236,100,0.0,0.0
grid_p5_beauty,1236,200,0.0,0.0
grid_p5_beauty,1237,50,0.0,0.0
grid_p5_beauty,1237,100,0.0,0.0
grid_p5_beauty,1237,200,0.0,0.0
grid_p5_beauty,1238,50,1.0,0.0
grid_p5_beauty,1238,100,1.0,0.0
grid_p5_beauty,1238,200,1.0,0.0
grid_p5_beauty,1239,50,0.0,0.0
grid_p5_beauty,1239,100,0.0,0.0
grid_p5_beauty,1239,200,0.0,0.0
grid_p5_beauty,1240,50,0.0,0.0
grid_p5_beauty,1240,100,0.0,0.0
grid_p5_beauty,1240,200,0.0,0.0
grid_p5_beauty,1241,50,0.0,0.0
grid_p5_beauty,1241,100,0.0,0.0
grid_p5_beauty,1241,200,0.0,0.0
grid_p5_beauty,1242,50,0.0,0.0
grid_p5_beauty,1242,100,0.0,0.0
grid_p5_beauty,1242,200,0.0,0.0
grid_p5_beauty,1243,50,0.0,0.0
grid_p5_beauty,1243,100,0.0,0.0
grid_p5_beauty,1243,200,0.0,0.0
grid_p5_beauty,1244,50,0.0,0.0
grid_p5_beauty,1244,100,0.0,0.0
grid_p5_beauty,1244,200,0.0,0.0
grid_p5_beauty,1245,50,0.0,0.0
grid_p5_beauty,1245,100,0.0,0.0
grid_p5_beauty,1245,200,0.0,0.0
grid_p5_beauty,1246,50,0.0,0.0
grid_p5_beauty,1246,100,0.0,0.0
grid_p5_beauty,1246,200,0.0,0.0
grid_p5_beauty,1247,50,0.0,0.0
grid_p5_beauty,1247,100,0.0,0.0
grid_p5_beauty,1247,200,0.0,0.0
grid_p5_beauty,1248,50,0.0,0.0
grid_p5_beauty,1248,100,0.0,0.0
grid_p5_beauty,1248,200,0.0,0.0
grid_p5_beauty,1249,50,1.0,0.0
grid_p5_beauty,1249,100,1.0,0.0
grid_p5_beauty,1249,200,1.0,0.0
grid_p5_beauty,1250,50,0.0,0.0
grid_p5_beauty,1250,100,0.0,0.0
grid_p5_beauty,1250,200,0.0,0.0
grid_p5_beauty,1251,50,0.0,0.0
grid_p5_beauty,1251,100,0.0,0.0
grid_p5_beauty,1251,200,0.0,0.0
grid_p5_beauty,1252,50,0.0,0.0
grid_p5_beauty,1252,100,1.0,0.0
grid_p5_beauty,1252,200,1.0,0.0
grid_p5_beauty,1253,50,0.0,0.0
grid_p5_beauty,1253,100,0.0,0.0
grid_p5_beauty,1253,200,0.0,0.0
grid_p5_beauty,1254,50,0.0,0.0
grid_p5_beauty,1254,100,0.0,0.0
grid_p5_beauty,1254,200,0.0,0.0
grid_p5_beauty,1255,50,0.0,0.0
grid_p5_beauty,1255,100,0.0,0.0
grid_p5_beauty,1255,200,0.0,0.0
grid_p5_beauty,1256,50,0.0,0.0
grid_p5_beauty,1256,100,0.0,0.0
grid_p5_beauty,1256,200,0.0,0.0
grid_p5_beauty,1257,50,0.0,0.0
grid_p5_beauty,1257,100,0.0,0.0
grid_p5_beauty,1257,200,0.0,0.0
grid_p5_beauty,1258,50,0.0,0.0
grid_p5_beauty,1258,100,0.0,0.0
grid_p5_beauty,1258,200,0.0,0.0
grid_p5_beauty,1259,50,0.0,0.0
grid_p5_beauty,1259,100,0.0,0.0
grid_p5_beauty,1259,200,0.0,0.0
grid_p5_beauty,1260,50,0.0,0.0
grid_p5_beauty,1260,100,0.0,0.0
grid_p5_beauty,1260,200,0.0,0.0
grid_p5_beauty,1261,50,0.0,0.0
grid_p5_beauty,1261,100,0.0,0.0
grid_p5_beauty,1261,200,0.0,0.0
grid_p5_beauty,1262,50,0.0,0.0
grid_p5_beauty,1262,100,0.0,0.0
grid_p5_beauty,1262,200,0.0,0.0
grid_p5_beauty,1263,50,0.0,0.0
grid_p5_beauty,1263,100,0.0,0.0
grid_p5_beauty,1263,200,0.0,0.0
grid_p5_beauty,1264,50,0.0,0.0
grid_p5_beauty,1264,100,0.0,0.0
grid_p5_beauty,1264,200,0.0,0.0
grid_p5_beauty,1265,50,0.0,0.0
grid_p5_beauty,1265,100,0.0,0.0
grid_p5_beauty,1265,200,0.0,0.0
grid_p5_beauty,1266,50,0.0,0.0
grid_p5_beauty,1266,100,1.0,0.0
grid_p5_beauty,1266,200,1.0,0.0
grid_p5_beauty,1267,50,0.0,0.0
grid_p5_beauty,1267,100,0.0,0.0
grid_p5_beauty,1267,200,0.0,0.0
grid_p5_beauty,1268,50,0.0,0.0
grid_p5_beauty,1268,100,0.0,0.0
grid_p5_beauty,1268,200,0.0,0.0
grid_p5_beauty,1269,50,0.0,0.0
grid_p5_beauty,1269,100,0.0,0.0
grid_p5_beauty,1269,200,1.0,0.0
grid_p5_beauty,1270,50,0.0,0.0
grid_p5_beauty,1270,100,1.0,0.0
grid_p5_beauty,1270,200,1.0,0.0
grid_p5_beauty,1271,50,0.0,0.0
grid_p5_beauty,1271,100,0.0,0.0
grid_p5_beauty,1271,200,0.0,0.0
grid_p5_beauty,1272,50,0.0,0.0
grid_p5_beauty,1272,100,0.0,0.0
grid_p5_beauty,1272,200,0.0,0.0
grid_p5_beauty,1273,50,0.0,0.0
grid_p5_beauty,1273,100,1.0,0.0
grid_p5_beauty,1273,200,1.0,0.0
grid_p5_beauty,1274,50,0.0,0.0
grid_p5_beauty,1274,100,0.0,0.0
grid_p5_beauty,1274,200,0.0,0.0
grid_p5_beauty,1275,50,0.0,0.0
grid_p5_beauty,1275,100,0.0,0.0
grid_p5_beauty,1275,200,0.0,0.0
grid_p5_beauty,1276,50,0.0,0.0
grid_p5_beauty,1276,100,0.0,0.0
grid_p5_beauty,1276,200,0.0,0.0
grid_p5_beauty,1277,50,0.0,0.0
grid_p5_beauty,1277,100,0.0,0.0
grid_p5_beauty,1277,200,0.0,0.0
grid_p5_beauty,1278,50,0.0,0.0
grid_p5_beauty,1278,100,0.0,0.0
grid_p5_beauty,1278,200,0.0,0.0
grid_p5_beauty,1279,50,0.0,0.0
grid_p5_beauty,1279,100,0.0,0.0
grid_p5_beauty,1279,200,0.0,0.0
grid_p5_beauty,1280,50,0.0,0.0
grid_p5_beauty,1280,100,0.0,0.0
grid_p5_beauty,1280,200,0.0,0.0
grid_p5_beauty,1281,50,0.0,0.0
grid_p5_beauty,1281,100,0.0,0.0
grid_p5_beauty,1281,200,0.0,0.0
grid_p5_beauty,1282,50,0.0,0.0
grid_p5_beauty,1282,100,0.0,0.0
grid_p5_beauty,1282,200,0.0,0.0
grid_p5_beauty,1283,50,0.0,0.0
grid_p5_beauty,1283,100,0.0,0.0
grid_p5_beauty,1283,200,0.0,0.0
grid_p5_beauty,1284,50,0.0,0.0
grid_p5_beauty,1284,100,0.0,0.0
grid_p5_beauty,1284,200,0.0,0.0
grid_p5_beauty,1285,50,0.0,0.0
grid_p5_beauty,1285,100,0.0,0.0
grid_p5_beauty,1285,200,1.0,0.0
grid_p5_beauty,1286,50,0.0,0.0
grid_p5_beauty,1286,100,0.0,0.0
grid_p5_beauty,1286,200,0.0,0.0
grid_p5_beauty,1287,50,0.0,0.0
grid_p5_beauty,1287,100,0.0,0.0
grid_p5_beauty,1287,200,0.0,0.0
grid_p5_beauty,1288,50,0.0,0.0
grid_p5_beauty,1288,100,0.0,0.0
grid_p5_beauty,1288,200,0.0,0.0
grid_p5_beauty,1289,50,0.0,0.0
grid_p5_beauty,1289,100,0.0,0.0
grid_p5_beauty,1289,200,0.0,0.0
grid_p5_beauty,1290,50,0.0,0.0
grid_p5_beauty,1290,100,0.0,0.0
grid_p5_beauty,1290,200,0.0,0.0
grid_p5_beauty,1291,50,0.0,0.0
grid_p5_beauty,1291,100,0.0,0.0
grid_p5_beauty,1291,200,0.0,0.0
grid_p5_beauty,1292,50,0.0,0.0
grid_p5_beauty,1292,100,0.0,0.0
grid_p5_beauty,1292,200,0.0,0.0
grid_p5_beauty,1293,50,0.0,0.0
grid_p5_beauty,1293,100,0.0,0.0
grid_p5_beauty,1293,200,0.0,0.0
grid_p5_beauty,1294,50,0.0,0.0
grid_p5_beauty,1294,100,0.0,0.0
grid_p5_beauty,1294,200,0.0,0.0
grid_p5_beauty,1295,50,0.0,0.0
grid_p5_beauty,1295,100,0.0,0.0
grid_p5_beauty,1295,200,0.0,0.0
grid_p5_beauty,1296,50,0.0,0.0
grid_p5_beauty,1296,100,0.0,0.0
grid_p5_beauty,1296,200,0.0,0.0
grid_p5_beauty,1297,50,1.0,0.3333333333333333
grid_p5_beauty,1297,100,1.0,0.3333333333333333
grid_p5_beauty,1297,200,1.0,0.3333333333333333
grid_p5_beauty,1298,50,0.0,0.0
grid_p5_beauty,1298,100,0.0,0.0
grid_p5_beauty,1298,200,0.0,0.0
grid_p5_beauty,1299,50,0.0,0.0
grid_p5_beauty,1299,100,0.0,0.0
grid_p5_beauty,1299,200,0.0,0.0
grid_p5_beauty,1300,50,1.0,0.38685280723454163
grid_p5_beauty,1300,100,1.0,0.38685280723454163
grid_p5_beauty,1300,200,1.0,0.38685280723454163
grid_p5_beauty,1301,50,0.0,0.0
grid_p5_beauty,1301,100,0.0,0.0
grid_p5_beauty,1301,200,0.0,0.0
grid_p5_beauty,1302,50,0.0,0.0
grid_p5_beauty,1302,100,0.0,0.0
grid_p5_beauty,1302,200,1.0,0.0
grid_p5_beauty,1303,50,0.0,0.0
grid_p5_beauty,1303,100,0.0,0.0
grid_p5_beauty,1303,200,0.0,0.0
grid_p5_beauty,1304,50,0.0,0.0
grid_p5_beauty,1304,100,0.0,0.0
grid_p5_beauty,1304,200,0.0,0.0
grid_p5_beauty,1305,50,0.0,0.0
grid_p5_beauty,1305,100,1.0,0.0
grid_p5_beauty,1305,200,1.0,0.0
grid_p5_beauty,1306,50,0.0,0.0
grid_p5_beauty,1306,100,0.0,0.0
grid_p5_beauty,1306,200,0.0,0.0
grid_p5_beauty,1307,50,0.0,0.0
grid_p5_beauty,1307,100,0.0,0.0
grid_p5_beauty,1307,200,0.0,0.0
grid_p5_beauty,1308,50,0.0,0.0
grid_p5_beauty,1308,100,0.0,0.0
grid_p5_beauty,1308,200,0.0,0.0
grid_p5_beauty,1309,50,0.0,0.0
grid_p5_beauty,1309,100,0.0,0.0
grid_p5_beauty,1309,200,0.0,0.0
grid_p5_beauty,1310,50,0.0,0.0
grid_p5_beauty,1310,100,0.0,0.0
grid_p5_beauty,1310,200,0.0,0.0
grid_p5_beauty,1311,50,0.0,0.0
grid_p5_beauty,1311,100,0.0,0.0
grid_p5_beauty,1311,200,0.0,0.0
grid_p5_beauty,1312,50,0.0,0.0
grid_p5_beauty,1312,100,0.0,0.0
grid_p5_beauty,1312,200,0.0,0.0
grid_p5_beauty,1313,50,0.0,0.0
grid_p5_beauty,1313,100,0.0,0.0
grid_p5_beauty,1313,200,0.0,0.0
grid_p5_beauty,1314,50,0.0,0.0
grid_p5_beauty,1314,100,1.0,0.0
grid_p5_beauty,1314,200,1.0,0.0
grid_p5_beauty,1315,50,0.0,0.0
grid_p5_beauty,1315,100,0.0,0.0
grid_p5_beauty,1315,200,0.0,0.0
grid_p5_beauty,1316,50,0.0,0.0
grid_p5_beauty,1316,100,0.0,0.0
grid_p5_beauty,1316,200,0.0,0.0
grid_p5_beauty,1317,50,0.0,0.0
grid_p5_beauty,1317,100,0.0,0.0
grid_p5_beauty,1317,200,0.0,0.0
grid_p5_beauty,1318,50,0.0,0.0
grid_p5_beauty,1318,100,0.0,0.0
grid_p5_beauty,1318,200,0.0,0.0
grid_p5_beauty,1319,50,0.0,0.0
grid_p5_beauty,1319,100,1.0,0.0
grid_p5_beauty,1319,200,1.0,0.0
grid_p5_beauty,1320,50,0.0,0.0
grid_p5_beauty,1320,100,0.0,0.0
grid_p5_beauty,1320,200,0.0,0.0
grid_p5_beauty,1321,50,1.0,0.0
grid_p5_beauty,1321,100,1.0,0.0
grid_p5_beauty,1321,200,1.0,0.0
grid_p5_beauty,1322,50,0.0,0.0
grid_p5_beauty,1322,100,0.0,0.0
grid_p5_beauty,1322,200,0.0,0.0
grid_p5_beauty,1323,50,0.0,0.0
grid_p5_beauty,1323,100,0.0,0.0
grid_p5_beauty,1323,200,0.0,0.0
grid_p5_beauty,1324,50,0.0,0.0
grid_p5_beauty,1324,100,0.0,0.0
grid_p5_beauty,1324,200,0.0,0.0
grid_p5_beauty,1325,50,0.0,0.0
grid_p5_beauty,1325,100,0.0,0.0
grid_p5_beauty,1325,200,0.0,0.0
grid_p5_beauty,1326,50,1.0,0.26264953503719357
grid_p5_beauty,1326,100,1.0,0.26264953503719357
grid_p5_beauty,1326,200,1.0,0.26264953503719357
grid_p5_beauty,1327,50,0.0,0.0
grid_p5_beauty,1327,100,0.0,0.0
grid_p5_beauty,1327,200,0.0,0.0
grid_p5_beauty,1328,50,0.0,0.0
grid_p5_beauty,1328,100,0.0,0.0
grid_p5_beauty,1328,200,0.0,0.0
grid_p5_beauty,1329,50,0.0,0.0
grid_p5_beauty,1329,100,0.0,0.0
grid_p5_beauty,1329,200,1.0,0.0
grid_p5_beauty,1330,50,0.0,0.0
grid_p5_beauty,1330,100,0.0,0.0
grid_p5_beauty,1330,200,0.0,0.0
grid_p5_beauty,1331,50,0.0,0.0
grid_p5_beauty,1331,100,0.0,0.0
grid_p5_beauty,1331,200,0.0,0.0
grid_p5_beauty,1332,50,0.0,0.0
grid_p5_beauty,1332,100,1.0,0.0
grid_p5_beauty,1332,200,1.0,0.0
grid_p5_beauty,1333,50,0.0,0.0
grid_p5_beauty,1333,100,0.0,0.0
grid_p5_beauty,1333,200,0.0,0.0
grid_p5_beauty,1334,50,0.0,0.0
grid_p5_beauty,1334,100,0.0,0.0
grid_p5_beauty,1334,200,0.0,0.0
grid_p5_beauty,1335,50,0.0,0.0
grid_p5_beauty,1335,100,0.0,0.0
grid_p5_beauty,1335,200,0.0,0.0
grid_p5_beauty,1336,50,0.0,0.0
grid_p5_beauty,1336,100,0.0,0.0
grid_p5_beauty,1336,200,0.0,0.0
grid_p5_beauty,1337,50,0.0,0.0
grid_p5_beauty,1337,100,0.0,0.0
grid_p5_beauty,1337,200,0.0,0.0
grid_p5_beauty,1338,50,0.0,0.0
grid_p5_beauty,1338,100,0.0,0.0
grid_p5_beauty,1338,200,0.0,0.0
grid_p5_beauty,1339,50,0.0,0.0
grid_p5_beauty,1339,100,0.0,0.0
grid_p5_beauty,1339,200,0.0,0.0
grid_p5_beauty,1340,50,0.0,0.0
grid_p5_beauty,1340,100,0.0,0.0
grid_p5_beauty,1340,200,0.0,0.0
grid_p5_beauty,1341,50,0.0,0.0
grid_p5_beauty,1341,100,0.0,0.0
grid_p5_beauty,1341,200,0.0,0.0
grid_p5_beauty,1342,50,0.0,0.0
grid_p5_beauty,1342,100,0.0,0.0
grid_p5_beauty,1342,200,0.0,0.0
grid_p5_beauty,1343,50,0.0,0.0
grid_p5_beauty,1343,100,0.0,0.0
grid_p5_beauty,1343,200,0.0,0.0
grid_p5_beauty,1344,50,0.0,0.0
grid_p5_beauty,1344,100,0.0,0.0
grid_p5_beauty,1344,200,0.0,0.0
grid_p5_beauty,1345,50,0.0,0.0
grid_p5_beauty,1345,100,0.0,0.0
grid_p5_beauty,1345,200,0.0,0.0
grid_p5_beauty,1346,50,0.0,0.0
grid_p5_beauty,1346,100,0.0,0.0
grid_p5_beauty,1346,200,0.0,0.0
grid_p5_beauty,1347,50,0.0,0.0
grid_p5_beauty,1347,100,0.0,0.0
grid_p5_beauty,1347,200,0.0,0.0
grid_p5_beauty,1348,50,0.0,0.0
grid_p5_beauty,1348,100,0.0,0.0
grid_p5_beauty,1348,200,0.0,0.0
grid_p5_beauty,1349,50,0.0,0.0
grid_p5_beauty,1349,100,0.0,0.0
grid_p5_beauty,1349,200,0.0,0.0
grid_p5_beauty,1350,50,0.0,0.0
grid_p5_beauty,1350,100,0.0,0.0
grid_p5_beauty,1350,200,0.0,0.0
grid_p5_beauty,1351,50,0.0,0.0
grid_p5_beauty,1351,100,0.0,0.0
grid_p5_beauty,1351,200,0.0,0.0
grid_p5_beauty,1352,50,0.0,0.0
grid_p5_beauty,1352,100,0.0,0.0
grid_p5_beauty,1352,200,0.0,0.0
grid_p5_beauty,1353,50,0.0,0.0
grid_p5_beauty,1353,100,0.0,0.0
grid_p5_beauty,1353,200,0.0,0.0
grid_p5_beauty,1354,50,0.0,0.0
grid_p5_beauty,1354,100,0.0,0.0
grid_p5_beauty,1354,200,0.0,0.0
grid_p5_beauty,1355,50,0.0,0.0
grid_p5_beauty,1355,100,0.0,0.0
grid_p5_beauty,1355,200,0.0,0.0
grid_p5_beauty,1356,50,1.0,0.23137821315975915
grid_p5_beauty,1356,100,1.0,0.23137821315975915
grid_p5_beauty,1356,200,1.0,0.23137821315975915
grid_p5_beauty,1357,50,0.0,0.0
grid_p5_beauty,1357,100,0.0,0.0
grid_p5_beauty,1357,200,0.0,0.0
grid_p5_beauty,1358,50,0.0,0.0
grid_p5_beauty,1358,100,0.0,0.0
grid_p5_beauty,1358,200,1.0,0.0
grid_p5_beauty,1359,50,0.0,0.0
grid_p5_beauty,1359,100,0.0,0.0
grid_p5_beauty,1359,200,0.0,0.0
grid_p5_beauty,1360,50,1.0,1.0
grid_p5_beauty,1360,100,1.0,1.0
grid_p5_beauty,1360,200,1.0,1.0
grid_p5_beauty,1361,50,0.0,0.0
grid_p5_beauty,1361,100,0.0,0.0
grid_p5_beauty,1361,200,0.0,0.0
grid_p5_beauty,1362,50,0.0,0.0
grid_p5_beauty,1362,100,0.0,0.0
grid_p5_beauty,1362,200,0.0,0.0
grid_p5_beauty,1363,50,0.0,0.0
grid_p5_beauty,1363,100,0.0,0.0
grid_p5_beauty,1363,200,0.0,0.0
grid_p5_beauty,1364,50,0.0,0.0
grid_p5_beauty,1364,100,0.0,0.0
grid_p5_beauty,1364,200,0.0,0.0
grid_p5_beauty,1365,50,0.0,0.0
grid_p5_beauty,1365,100,0.0,0.0
grid_p5_beauty,1365,200,0.0,0.0
grid_p5_beauty,1366,50,0.0,0.0
grid_p5_beauty,1366,100,0.0,0.0
grid_p5_beauty,1366,200,0.0,0.0
grid_p5_beauty,1367,50,0.0,0.0
grid_p5_beauty,1367,100,0.0,0.0
grid_p5_beauty,1367,200,0.0,0.0
grid_p5_beauty,1368,50,0.0,0.0
grid_p5_beauty,1368,100,0.0,0.0
grid_p5_beauty,1368,200,0.0,0.0
grid_p5_beauty,1369,50,0.0,0.0
grid_p5_beauty,1369,100,0.0,0.0
grid_p5_beauty,1369,200,0.0,0.0
grid_p5_beauty,1370,50,0.0,0.0
grid_p5_beauty,1370,100,0.0,0.0
grid_p5_beauty,1370,200,0.0,0.0
grid_p5_beauty,1371,50,0.0,0.0
grid_p5_beauty,1371,100,0.0,0.0
grid_p5_beauty,1371,200,0.0,0.0
grid_p5_beauty,1372,50,0.0,0.0
grid_p5_beauty,1372,100,0.0,0.0
grid_p5_beauty,1372,200,0.0,0.0
grid_p5_beauty,1373,50,0.0,0.0
grid_p5_beauty,1373,100,0.0,0.0
grid_p5_beauty,1373,200,0.0,0.0
grid_p5_beauty,1374,50,0.0,0.0
grid_p5_beauty,1374,100,0.0,0.0
grid_p5_beauty,1374,200,0.0,0.0
grid_p5_beauty,1375,50,0.0,0.0
grid_p5_beauty,1375,100,0.0,0.0
grid_p5_beauty,1375,200,0.0,0.0
grid_p5_beauty,1376,50,0.0,0.0
grid_p5_beauty,1376,100,0.0,0.0
grid_p5_beauty,1376,200,0.0,0.0
grid_p5_beauty,1377,50,0.0,0.0
grid_p5_beauty,1377,100,0.0,0.0
grid_p5_beauty,1377,200,0.0,0.0
grid_p5_beauty,1378,50,0.0,0.0
grid_p5_beauty,1378,100,0.0,0.0
grid_p5_beauty,1378,200,0.0,0.0
grid_p5_beauty,1379,50,0.0,0.0
grid_p5_beauty,1379,100,0.0,0.0
grid_p5_beauty,1379,200,0.0,0.0
grid_p5_beauty,1380,50,0.0,0.0
grid_p5_beauty,1380,100,0.0,0.0
grid_p5_beauty,1380,200,0.0,0.0
grid_p5_beauty,1381,50,0.0,0.0
grid_p5_beauty,1381,100,0.0,0.0
grid_p5_beauty,1381,200,0.0,0.0
grid_p5_beauty,1382,50,1.0,0.27023815442731974
grid_p5_beauty,1382,100,1.0,0.27023815442731974
grid_p5_beauty,1382,200,1.0,0.27023815442731974
grid_p5_beauty,1383,50,0.0,0.0
grid_p5_beauty,1383,100,0.0,0.0
grid_p5_beauty,1383,200,0.0,0.0
grid_p5_beauty,1384,50,0.0,0.0
grid_p5_beauty,1384,100,0.0,0.0
grid_p5_beauty,1384,200,0.0,0.0
grid_p5_beauty,1385,50,0.0,0.0
grid_p5_beauty,1385,100,0.0,0.0
grid_p5_beauty,1385,200,0.0,0.0
grid_p5_beauty,1386,50,0.0,0.0
grid_p5_beauty,1386,100,0.0,0.0
grid_p5_beauty,1386,200,0.0,0.0
grid_p5_beauty,1387,50,0.0,0.0
grid_p5_beauty,1387,100,0.0,0.0
grid_p5_beauty,1387,200,0.0,0.0
grid_p5_beauty,1388,50,0.0,0.0
grid_p5_beauty,1388,100,0.0,0.0
grid_p5_beauty,1388,200,0.0,0.0
grid_p5_beauty,1389,50,0.0,0.0
grid_p5_beauty,1389,100,0.0,0.0
grid_p5_beauty,1389,200,0.0,0.0
grid_p5_beauty,1390,50,0.0,0.0
grid_p5_beauty,1390,100,0.0,0.0
grid_p5_beauty,1390,200,0.0,0.0
grid_p5_beauty,1391,50,0.0,0.0
grid_p5_beauty,1391,100,0.0,0.0
grid_p5_beauty,1391,200,0.0,0.0
grid_p5_beauty,1392,50,0.0,0.0
grid_p5_beauty,1392,100,0.0,0.0
grid_p5_beauty,1392,200,0.0,0.0
grid_p5_beauty,1393,50,0.0,0.0
grid_p5_beauty,1393,100,0.0,0.0
grid_p5_beauty,1393,200,0.0,0.0
grid_p5_beauty,1394,50,0.0,0.0
grid_p5_beauty,1394,100,0.0,0.0
grid_p5_beauty,1394,200,0.0,0.0
grid_p5_beauty,1395,50,1.0,0.26264953503719357
grid_p5_beauty,1395,100,1.0,0.26264953503719357
grid_p5_beauty,1395,200,1.0,0.26264953503719357
grid_p5_beauty,1396,50,0.0,0.0
grid_p5_beauty,1396,100,0.0,0.0
grid_p5_beauty,1396,200,0.0,0.0
grid_p5_beauty,1397,50,0.0,0.0
grid_p5_beauty,1397,100,0.0,0.0
grid_p5_beauty,1397,200,0.0,0.0
grid_p5_beauty,1398,50,0.0,0.0
grid_p5_beauty,1398,100,0.0,0.0
grid_p5_beauty,1398,200,0.0,0.0
grid_p5_beauty,1399,50,0.0,0.0
grid_p5_beauty,1399,100,0.0,0.0
grid_p5_beauty,1399,200,0.0,0.0
grid_p5_beauty,1400,50,1.0,0.0
grid_p5_beauty,1400,100,1.0,0.0
grid_p5_beauty,1400,200,1.0,0.0
grid_p5_beauty,1401,50,0.0,0.0
grid_p5_beauty,1401,100,0.0,0.0
grid_p5_beauty,1401,200,0.0,0.0
grid_p5_beauty,1402,50,0.0,0.0
grid_p5_beauty,1402,100,0.0,0.0
grid_p5_beauty,1402,200,0.0,0.0
grid_p5_beauty,1403,50,0.0,0.0
grid_p5_beauty,1403,100,0.0,0.0
grid_p5_beauty,1403,200,0.0,0.0
grid_p5_beauty,1404,50,0.0,0.0
grid_p5_beauty,1404,100,0.0,0.0
grid_p5_beauty,1404,200,0.0,0.0
grid_p5_beauty,1405,50,0.0,0.0
grid_p5_beauty,1405,100,0.0,0.0
grid_p5_beauty,1405,200,0.0,0.0
grid_p5_beauty,1406,50,0.0,0.0
grid_p5_beauty,1406,100,0.0,0.0
grid_p5_beauty,1406,200,0.0,0.0
grid_p5_beauty,1407,50,0.0,0.0
grid_p5_beauty,1407,100,0.0,0.0
grid_p5_beauty,1407,200,0.0,0.0
grid_p5_beauty,1408,50,0.0,0.0
grid_p5_beauty,1408,100,0.0,0.0
grid_p5_beauty,1408,200,0.0,0.0
grid_p5_beauty,1409,50,0.0,0.0
grid_p5_beauty,1409,100,0.0,0.0
grid_p5_beauty,1409,200,0.0,0.0
grid_p5_beauty,1410,50,0.0,0.0
grid_p5_beauty,1410,100,1.0,0.0
grid_p5_beauty,1410,200,1.0,0.0
grid_p5_beauty,1411,50,0.0,0.0
grid_p5_beauty,1411,100,0.0,0.0
grid_p5_beauty,1411,200,0.0,0.0
grid_p5_beauty,1412,50,0.0,0.0
grid_p5_beauty,1412,100,0.0,0.0
grid_p5_beauty,1412,200,0.0,0.0
grid_p5_beauty,1413,50,0.0,0.0
grid_p5_beauty,1413,100,0.0,0.0
grid_p5_beauty,1413,200,0.0,0.0
grid_p5_beauty,1414,50,0.0,0.0
grid_p5_beauty,1414,100,0.0,0.0
grid_p5_beauty,1414,200,0.0,0.0
grid_p5_beauty,1415,50,0.0,0.0
grid_p5_beauty,1415,100,0.0,0.0
grid_p5_beauty,1415,200,0.0,0.0
grid_p5_beauty,1416,50,0.0,0.0
grid_p5_beauty,1416,100,1.0,0.0
grid_p5_beauty,1416,200,1.0,0.0
grid_p5_beauty,1417,50,0.0,0.0
grid_p5_beauty,1417,100,0.0,0.0
grid_p5_beauty,1417,200,0.0,0.0
grid_p5_beauty,1418,50,0.0,0.0
grid_p5_beauty,1418,100,0.0,0.0
grid_p5_beauty,1418,200,0.0,0.0
grid_p5_beauty,1419,50,0.0,0.0
grid_p5_beauty,1419,100,0.0,0.0
grid_p5_beauty,1419,200,0.0,0.0
grid_p5_beauty,1420,50,0.0,0.0
grid_p5_beauty,1420,100,0.0,0.0
grid_p5_beauty,1420,200,0.0,0.0
grid_p5_beauty,1421,50,0.0,0.0
grid_p5_beauty,1421,100,0.0,0.0
grid_p5_beauty,1421,200,0.0,0.0
grid_p5_beauty,1422,50,0.0,0.0
grid_p5_beauty,1422,100,0.0,0.0
grid_p5_beauty,1422,200,0.0,0.0
grid_p5_beauty,1423,50,0.0,0.0
grid_p5_beauty,1423,100,0.0,0.0
grid_p5_beauty,1423,200,0.0,0.0
grid_p5_beauty,1424,50,0.0,0.0
grid_p5_beauty,1424,100,0.0,0.0
grid_p5_beauty,1424,200,0.0,0.0
grid_p5_beauty,1425,50,0.0,0.0
grid_p5_beauty,1425,100,0.0,0.0
grid_p5_beauty,1425,200,0.0,0.0
grid_p5_beauty,1426,50,0.0,0.0
grid_p5_beauty,1426,100,0.0,0.0
grid_p5_beauty,1426,200,0.0,0.0
grid_p5_beauty,1427,50,0.0,0.0
grid_p5_beauty,1427,100,0.0,0.0
grid_p5_beauty,1427,200,0.0,0.0
grid_p5_beauty,1428,50,0.0,0.0
grid_p5_beauty,1428,100,0.0,0.0
grid_p5_beauty,1428,200,0.0,0.0
grid_p5_beauty,1429,50,0.0,0.0
grid_p5_beauty,1429,100,0.0,0.0
grid_p5_beauty,1429,200,0.0,0.0
grid_p5_beauty,1430,50,0.0,0.0
grid_p5_beauty,1430,100,0.0,0.0
grid_p5_beauty,1430,200,0.0,0.0
grid_p5_beauty,1431,50,0.0,0.0
grid_p5_beauty,1431,100,0.0,0.0
grid_p5_beauty,1431,200,1.0,0.0
grid_p5_beauty,1432,50,0.0,0.0
grid_p5_beauty,1432,100,0.0,0.0
grid_p5_beauty,1432,200,0.0,0.0
grid_p5_beauty,1433,50,0.0,0.0
grid_p5_beauty,1433,100,0.0,0.0
grid_p5_beauty,1433,200,0.0,0.0
grid_p5_beauty,1434,50,0.0,0.0
grid_p5_beauty,1434,100,0.0,0.0
grid_p5_beauty,1434,200,0.0,0.0
grid_p5_beauty,1435,50,0.0,0.0
grid_p5_beauty,1435,100,0.0,0.0
grid_p5_beauty,1435,200,0.0,0.0
grid_p5_beauty,1436,50,0.0,0.0
grid_p5_beauty,1436,100,0.0,0.0
grid_p5_beauty,1436,200,0.0,0.0
grid_p5_beauty,1437,50,0.0,0.0
grid_p5_beauty,1437,100,0.0,0.0
grid_p5_beauty,1437,200,0.0,0.0
grid_p5_beauty,1438,50,0.0,0.0
grid_p5_beauty,1438,100,0.0,0.0
grid_p5_beauty,1438,200,0.0,0.0
grid_p5_beauty,1439,50,0.0,0.0
grid_p5_beauty,1439,100,0.0,0.0
grid_p5_beauty,1439,200,0.0,0.0
grid_p5_beauty,1440,50,0.0,0.0
grid_p5_beauty,1440,100,0.0,0.0
grid_p5_beauty,1440,200,0.0,0.0
grid_p5_beauty,1441,50,0.0,0.0
grid_p5_beauty,1441,100,0.0,0.0
grid_p5_beauty,1441,200,0.0,0.0
grid_p5_beauty,1442,50,0.0,0.0
grid_p5_beauty,1442,100,0.0,0.0
grid_p5_beauty,1442,200,0.0,0.0
grid_p5_beauty,1443,50,0.0,0.0
grid_p5_beauty,1443,100,0.0,0.0
grid_p5_beauty,1443,200,0.0,0.0
grid_p5_beauty,1444,50,0.0,0.0
grid_p5_beauty,1444,100,0.0,0.0
grid_p5_beauty,1444,200,0.0,0.0
grid_p5_beauty,1445,50,0.0,0.0
grid_p5_beauty,1445,100,0.0,0.0
grid_p5_beauty,1445,200,0.0,0.0
grid_p5_beauty,1446,50,0.0,0.0
grid_p5_beauty,1446,100,0.0,0.0
grid_p5_beauty,1446,200,0.0,0.0
grid_p5_beauty,1447,50,0.0,0.0
grid_p5_beauty,1447,100,0.0,0.0
grid_p5_beauty,1447,200,0.0,0.0
grid_p5_beauty,1448,50,0.0,0.0
grid_p5_beauty,1448,100,1.0,0.0
grid_p5_beauty,1448,200,1.0,0.0
grid_p5_beauty,1449,50,0.0,0.0
grid_p5_beauty,1449,100,0.0,0.0
grid_p5_beauty,1449,200,0.0,0.0
grid_p5_beauty,1450,50,0.0,0.0
grid_p5_beauty,1450,100,0.0,0.0
grid_p5_beauty,1450,200,0.0,0.0
grid_p5_beauty,1451,50,0.0,0.0
grid_p5_beauty,1451,100,0.0,0.0
grid_p5_beauty,1451,200,0.0,0.0
grid_p5_beauty,1452,50,0.0,0.0
grid_p5_beauty,1452,100,0.0,0.0
grid_p5_beauty,1452,200,0.0,0.0
grid_p5_beauty,1453,50,0.0,0.0
grid_p5_beauty,1453,100,0.0,0.0
grid_p5_beauty,1453,200,0.0,0.0
grid_p5_beauty,1454,50,0.0,0.0
grid_p5_beauty,1454,100,0.0,0.0
grid_p5_beauty,1454,200,0.0,0.0
grid_p5_beauty,1455,50,0.0,0.0
grid_p5_beauty,1455,100,0.0,0.0
grid_p5_beauty,1455,200,0.0,0.0
grid_p5_beauty,1456,50,0.0,0.0
grid_p5_beauty,1456,100,0.0,0.0
grid_p5_beauty,1456,200,0.0,0.0
grid_p5_beauty,1457,50,0.0,0.0
grid_p5_beauty,1457,100,0.0,0.0
grid_p5_beauty,1457,200,0.0,0.0
grid_p5_beauty,1458,50,0.0,0.0
grid_p5_beauty,1458,100,0.0,0.0
grid_p5_beauty,1458,200,0.0,0.0
grid_p5_beauty,1459,50,1.0,0.227670248696953
grid_p5_beauty,1459,100,1.0,0.227670248696953
grid_p5_beauty,1459,200,1.0,0.227670248696953
grid_p5_beauty,1460,50,0.0,0.0
grid_p5_beauty,1460,100,0.0,0.0
grid_p5_beauty,1460,200,0.0,0.0
grid_p5_beauty,1461,50,0.0,0.0
grid_p5_beauty,1461,100,0.0,0.0
grid_p5_beauty,1461,200,0.0,0.0
grid_p5_beauty,1462,50,0.0,0.0
grid_p5_beauty,1462,100,0.0,0.0
grid_p5_beauty,1462,200,0.0,0.0
grid_p5_beauty,1463,50,0.0,0.0
grid_p5_beauty,1463,100,0.0,0.0
grid_p5_beauty,1463,200,0.0,0.0
grid_p5_beauty,1464,50,0.0,0.0
grid_p5_beauty,1464,100,0.0,0.0
grid_p5_beauty,1464,200,0.0,0.0
grid_p5_beauty,1465,50,0.0,0.0
grid_p5_beauty,1465,100,0.0,0.0
grid_p5_beauty,1465,200,0.0,0.0
grid_p5_beauty,1466,50,0.0,0.0
grid_p5_beauty,1466,100,0.0,0.0
grid_p5_beauty,1466,200,0.0,0.0
grid_p5_beauty,1467,50,0.0,0.0
grid_p5_beauty,1467,100,0.0,0.0
grid_p5_beauty,1467,200,0.0,0.0
grid_p5_beauty,1468,50,0.0,0.0
grid_p5_beauty,1468,100,0.0,0.0
grid_p5_beauty,1468,200,0.0,0.0
grid_p5_beauty,1469,50,0.0,0.0
grid_p5_beauty,1469,100,0.0,0.0
grid_p5_beauty,1469,200,0.0,0.0
grid_p5_beauty,1470,50,0.0,0.0
grid_p5_beauty,1470,100,1.0,0.0
grid_p5_beauty,1470,200,1.0,0.0
grid_p5_beauty,1471,50,0.0,0.0
grid_p5_beauty,1471,100,0.0,0.0
grid_p5_beauty,1471,200,0.0,0.0
grid_p5_beauty,1472,50,0.0,0.0
grid_p5_beauty,1472,100,0.0,0.0
grid_p5_beauty,1472,200,0.0,0.0
grid_p5_beauty,1473,50,0.0,0.0
grid_p5_beauty,1473,100,0.0,0.0
grid_p5_beauty,1473,200,0.0,0.0
grid_p5_beauty,1474,50,0.0,0.0
grid_p5_beauty,1474,100,0.0,0.0
grid_p5_beauty,1474,200,0.0,0.0
grid_p5_beauty,1475,50,0.0,0.0
grid_p5_beauty,1475,100,0.0,0.0
grid_p5_beauty,1475,200,0.0,0.0
grid_p5_beauty,1476,50,0.0,0.0
grid_p5_beauty,1476,100,0.0,0.0
grid_p5_beauty,1476,200,0.0,0.0
grid_p5_beauty,1477,50,0.0,0.0
grid_p5_beauty,1477,100,0.0,0.0
grid_p5_beauty,1477,200,0.0,0.0
grid_p5_beauty,1478,50,0.0,0.0
grid_p5_beauty,1478,100,0.0,0.0
grid_p5_beauty,1478,200,0.0,0.0
grid_p5_beauty,1479,50,0.0,0.0
grid_p5_beauty,1479,100,0.0,0.0
grid_p5_beauty,1479,200,0.0,0.0
grid_p5_beauty,1480,50,0.0,0.0
grid_p5_beauty,1480,100,0.0,0.0
grid_p5_beauty,1480,200,0.0,0.0
grid_p5_beauty,1481,50,0.0,0.0
grid_p5_beauty,1481,100,0.0,0.0
grid_p5_beauty,1481,200,0.0,0.0
grid_p5_beauty,1482,50,0.0,0.0
grid_p5_beauty,1482,100,0.0,0.0
grid_p5_beauty,1482,200,0.0,0.0
grid_p5_beauty,1483,50,0.0,0.0
grid_p5_beauty,1483,100,0.0,0.0
grid_p5_beauty,1483,200,0.0,0.0
grid_p5_beauty,1484,50,0.0,0.0
grid_p5_beauty,1484,100,0.0,0.0
grid_p5_beauty,1484,200,0.0,0.0
grid_p5_beauty,1485,50,0.0,0.0
grid_p5_beauty,1485,100,0.0,0.0
grid_p5_beauty,1485,200,0.0,0.0
grid_p5_beauty,1486,50,0.0,0.0
grid_p5_beauty,1486,100,0.0,0.0
grid_p5_beauty,1486,200,0.0,0.0
grid_p5_beauty,1487,50,0.0,0.0
grid_p5_beauty,1487,100,0.0,0.0
grid_p5_beauty,1487,200,0.0,0.0
grid_p5_beauty,1488,50,0.0,0.0
grid_p5_beauty,1488,100,0.0,0.0
grid_p5_beauty,1488,200,0.0,0.0
grid_p5_beauty,1489,50,0.0,0.0
grid_p5_beauty,1489,100,0.0,0.0
grid_p5_beauty,1489,200,0.0,0.0
grid_p5_beauty,1490,50,0.0,0.0
grid_p5_beauty,1490,100,0.0,0.0
grid_p5_beauty,1490,200,0.0,0.0
grid_p5_beauty,1491,50,0.0,0.0
grid_p5_beauty,1491,100,0.0,0.0
grid_p5_beauty,1491,200,0.0,0.0
grid_p5_beauty,1492,50,0.0,0.0
grid_p5_beauty,1492,100,0.0,0.0
grid_p5_beauty,1492,200,0.0,0.0
grid_p5_beauty,1493,50,1.0,0.3333333333333333
grid_p5_beauty,1493,100,1.0,0.3333333333333333
grid_p5_beauty,1493,200,1.0,0.3333333333333333
grid_p5_beauty,1494,50,0.0,0.0
grid_p5_beauty,1494,100,0.0,0.0
grid_p5_beauty,1494,200,0.0,0.0
grid_p5_beauty,1495,50,0.0,0.0
grid_p5_beauty,1495,100,0.0,0.0
grid_p5_beauty,1495,200,0.0,0.0
grid_p5_beauty,1496,50,0.0,0.0
grid_p5_beauty,1496,100,0.0,0.0
grid_p5_beauty,1496,200,0.0,0.0
grid_p5_beauty,1497,50,0.0,0.0
grid_p5_beauty,1497,100,0.0,0.0
grid_p5_beauty,1497,200,0.0,0.0
grid_p5_beauty,1498,50,0.0,0.0
grid_p5_beauty,1498,100,0.0,0.0
grid_p5_beauty,1498,200,0.0,0.0
grid_p5_beauty,1499,50,0.0,0.0
grid_p5_beauty,1499,100,0.0,0.0
grid_p5_beauty,1499,200,0.0,0.0
grid_p5_beauty,1500,50,0.0,0.0
grid_p5_beauty,1500,100,0.0,0.0
grid_p5_beauty,1500,200,0.0,0.0
grid_p5_beauty,1501,50,0.0,0.0
grid_p5_beauty,1501,100,0.0,0.0
grid_p5_beauty,1501,200,0.0,0.0
grid_p5_beauty,1502,50,0.0,0.0
grid_p5_beauty,1502,100,0.0,0.0
grid_p5_beauty,1502,200,0.0,0.0
grid_p5_beauty,1503,50,0.0,0.0
grid_p5_beauty,1503,100,0.0,0.0
grid_p5_beauty,1503,200,0.0,0.0
grid_p5_beauty,1504,50,0.0,0.0
grid_p5_beauty,1504,100,0.0,0.0
grid_p5_beauty,1504,200,0.0,0.0
grid_p5_beauty,1505,50,0.0,0.0
grid_p5_beauty,1505,100,0.0,0.0
grid_p5_beauty,1505,200,0.0,0.0
grid_p5_beauty,1506,50,0.0,0.0
grid_p5_beauty,1506,100,0.0,0.0
grid_p5_beauty,1506,200,0.0,0.0
grid_p5_beauty,1507,50,0.0,0.0
grid_p5_beauty,1507,100,0.0,0.0
grid_p5_beauty,1507,200,0.0,0.0
grid_p5_beauty,1508,50,0.0,0.0
grid_p5_beauty,1508,100,0.0,0.0
grid_p5_beauty,1508,200,0.0,0.0
grid_p5_beauty,1509,50,0.0,0.0
grid_p5_beauty,1509,100,0.0,0.0
grid_p5_beauty,1509,200,0.0,0.0
grid_p5_beauty,1510,50,0.0,0.0
grid_p5_beauty,1510,100,0.0,0.0
grid_p5_beauty,1510,200,0.0,0.0
grid_p5_beauty,1511,50,0.0,0.0
grid_p5_beauty,1511,100,0.0,0.0
grid_p5_beauty,1511,200,0.0,0.0
grid_p5_beauty,1512,50,0.0,0.0
grid_p5_beauty,1512,100,0.0,0.0
grid_p5_beauty,1512,200,0.0,0.0
grid_p5_beauty,1513,50,0.0,0.0
grid_p5_beauty,1513,100,0.0,0.0
grid_p5_beauty,1513,200,0.0,0.0
grid_p5_beauty,1514,50,0.0,0.0
grid_p5_beauty,1514,100,0.0,0.0
grid_p5_beauty,1514,200,0.0,0.0
grid_p5_beauty,1515,50,0.0,0.0
grid_p5_beauty,1515,100,0.0,0.0
grid_p5_beauty,1515,200,0.0,0.0
grid_p5_beauty,1516,50,0.0,0.0
grid_p5_beauty,1516,100,0.0,0.0
grid_p5_beauty,1516,200,0.0,0.0
grid_p5_beauty,1517,50,0.0,0.0
grid_p5_beauty,1517,100,0.0,0.0
grid_p5_beauty,1517,200,0.0,0.0
grid_p5_beauty,1518,50,0.0,0.0
grid_p5_beauty,1518,100,0.0,0.0
grid_p5_beauty,1518,200,0.0,0.0
grid_p5_beauty,1519,50,0.0,0.0
grid_p5_beauty,1519,100,0.0,0.0
grid_p5_beauty,1519,200,0.0,0.0
grid_p5_beauty,1520,50,0.0,0.0
grid_p5_beauty,1520,100,0.0,0.0
grid_p5_beauty,1520,200,0.0,0.0
grid_p5_beauty,1521,50,0.0,0.0
grid_p5_beauty,1521,100,0.0,0.0
grid_p5_beauty,1521,200,0.0,0.0
grid_p5_beauty,1522,50,0.0,0.0
grid_p5_beauty,1522,100,0.0,0.0
grid_p5_beauty,1522,200,0.0,0.0
grid_p5_beauty,1523,50,0.0,0.0
grid_p5_beauty,1523,100,0.0,0.0
grid_p5_beauty,1523,200,0.0,0.0
grid_p5_beauty,1524,50,0.0,0.0
grid_p5_beauty,1524,100,0.0,0.0
grid_p5_beauty,1524,200,0.0,0.0
grid_p5_beauty,1525,50,0.0,0.0
grid_p5_beauty,1525,100,0.0,0.0
grid_p5_beauty,1525,200,1.0,0.0
grid_p5_beauty,1526,50,0.0,0.0
grid_p5_beauty,1526,100,0.0,0.0
grid_p5_beauty,1526,200,0.0,0.0
grid_p5_beauty,1527,50,0.0,0.0
grid_p5_beauty,1527,100,0.0,0.0
grid_p5_beauty,1527,200,0.0,0.0
grid_p5_beauty,1528,50,0.0,0.0
grid_p5_beauty,1528,100,0.0,0.0
grid_p5_beauty,1528,200,0.0,0.0
grid_p5_beauty,1529,50,0.0,0.0
grid_p5_beauty,1529,100,0.0,0.0
grid_p5_beauty,1529,200,0.0,0.0
grid_p5_beauty,1530,50,0.0,0.0
grid_p5_beauty,1530,100,0.0,0.0
grid_p5_beauty,1530,200,0.0,0.0
grid_p5_beauty,1531,50,0.0,0.0
grid_p5_beauty,1531,100,0.0,0.0
grid_p5_beauty,1531,200,0.0,0.0
grid_p5_beauty,1532,50,1.0,0.0
grid_p5_beauty,1532,100,1.0,0.0
grid_p5_beauty,1532,200,1.0,0.0
grid_p5_beauty,1533,50,0.0,0.0
grid_p5_beauty,1533,100,0.0,0.0
grid_p5_beauty,1533,200,1.0,0.0
grid_p5_beauty,1534,50,0.0,0.0
grid_p5_beauty,1534,100,0.0,0.0
grid_p5_beauty,1534,200,0.0,0.0
grid_p5_beauty,1535,50,0.0,0.0
grid_p5_beauty,1535,100,0.0,0.0
grid_p5_beauty,1535,200,0.0,0.0
grid_p5_beauty,1536,50,0.0,0.0
grid_p5_beauty,1536,100,0.0,0.0
grid_p5_beauty,1536,200,0.0,0.0
grid_p5_beauty,1537,50,0.0,0.0
grid_p5_beauty,1537,100,0.0,0.0
grid_p5_beauty,1537,200,0.0,0.0
grid_p5_beauty,1538,50,0.0,0.0
grid_p5_beauty,1538,100,0.0,0.0
grid_p5_beauty,1538,200,0.0,0.0
grid_p5_beauty,1539,50,0.0,0.0
grid_p5_beauty,1539,100,0.0,0.0
grid_p5_beauty,1539,200,0.0,0.0
grid_p5_beauty,1540,50,0.0,0.0
grid_p5_beauty,1540,100,0.0,0.0
grid_p5_beauty,1540,200,0.0,0.0
grid_p5_beauty,1541,50,0.0,0.0
grid_p5_beauty,1541,100,0.0,0.0
grid_p5_beauty,1541,200,0.0,0.0
grid_p5_beauty,1542,50,0.0,0.0
grid_p5_beauty,1542,100,0.0,0.0
grid_p5_beauty,1542,200,0.0,0.0
grid_p5_beauty,1543,50,0.0,0.0
grid_p5_beauty,1543,100,0.0,0.0
grid_p5_beauty,1543,200,0.0,0.0
grid_p5_beauty,1544,50,0.0,0.0
grid_p5_beauty,1544,100,0.0,0.0
grid_p5_beauty,1544,200,0.0,0.0
grid_p5_beauty,1545,50,0.0,0.0
grid_p5_beauty,1545,100,0.0,0.0
grid_p5_beauty,1545,200,0.0,0.0
grid_p5_beauty,1546,50,0.0,0.0
grid_p5_beauty,1546,100,0.0,0.0
grid_p5_beauty,1546,200,0.0,0.0
grid_p5_beauty,1547,50,0.0,0.0
grid_p5_beauty,1547,100,0.0,0.0
grid_p5_beauty,1547,200,0.0,0.0
grid_p5_beauty,1548,50,0.0,0.0
grid_p5_beauty,1548,100,0.0,0.0
grid_p5_beauty,1548,200,0.0,0.0
grid_p5_beauty,1549,50,0.0,0.0
grid_p5_beauty,1549,100,0.0,0.0
grid_p5_beauty,1549,200,0.0,0.0
grid_p5_beauty,1550,50,0.0,0.0
grid_p5_beauty,1550,100,0.0,0.0
grid_p5_beauty,1550,200,1.0,0.0
grid_p5_beauty,1551,50,0.0,0.0
grid_p5_beauty,1551,100,0.0,0.0
grid_p5_beauty,1551,200,0.0,0.0
grid_p5_beauty,1552,50,0.0,0.0
grid_p5_beauty,1552,100,0.0,0.0
grid_p5_beauty,1552,200,0.0,0.0
grid_p5_beauty,1553,50,0.0,0.0
grid_p5_beauty,1553,100,0.0,0.0
grid_p5_beauty,1553,200,0.0,0.0
grid_p5_beauty,1554,50,0.0,0.0
grid_p5_beauty,1554,100,0.0,0.0
grid_p5_beauty,1554,200,0.0,0.0
grid_p5_beauty,1555,50,0.0,0.0
grid_p5_beauty,1555,100,0.0,0.0
grid_p5_beauty,1555,200,0.0,0.0
grid_p5_beauty,1556,50,0.0,0.0
grid_p5_beauty,1556,100,0.0,0.0
grid_p5_beauty,1556,200,0.0,0.0
grid_p5_beauty,1557,50,0.0,0.0
grid_p5_beauty,1557,100,0.0,0.0
grid_p5_beauty,1557,200,0.0,0.0
grid_p5_beauty,1558,50,0.0,0.0
grid_p5_beauty,1558,100,0.0,0.0
grid_p5_beauty,1558,200,0.0,0.0
grid_p5_beauty,1559,50,0.0,0.0
grid_p5_beauty,1559,100,0.0,0.0
grid_p5_beauty,1559,200,0.0,0.0
grid_p5_beauty,1560,50,0.0,0.0
grid_p5_beauty,1560,100,0.0,0.0
grid_p5_beauty,1560,200,0.0,0.0
grid_p5_beauty,1561,50,0.0,0.0
grid_p5_beauty,1561,100,0.0,0.0
grid_p5_beauty,1561,200,0.0,0.0
grid_p5_beauty,1562,50,0.0,0.0
grid_p5_beauty,1562,100,0.0,0.0
grid_p5_beauty,1562,200,0.0,0.0
grid_p5_beauty,1563,50,0.0,0.0
grid_p5_beauty,1563,100,0.0,0.0
grid_p5_beauty,1563,200,0.0,0.0
grid_p5_beauty,1564,50,0.0,0.0
grid_p5_beauty,1564,100,0.0,0.0
grid_p5_beauty,1564,200,0.0,0.0
grid_p5_beauty,1565,50,0.0,0.0
grid_p5_beauty,1565,100,0.0,0.0
grid_p5_beauty,1565,200,0.0,0.0
grid_p5_beauty,1566,50,0.0,0.0
grid_p5_beauty,1566,100,0.0,0.0
grid_p5_beauty,1566,200,0.0,0.0
grid_p5_beauty,1567,50,0.0,0.0
grid_p5_beauty,1567,100,0.0,0.0
grid_p5_beauty,1567,200,0.0,0.0
grid_p5_beauty,1568,50,0.0,0.0
grid_p5_beauty,1568,100,0.0,0.0
grid_p5_beauty,1568,200,0.0,0.0
grid_p5_beauty,1569,50,0.0,0.0
grid_p5_beauty,1569,100,0.0,0.0
grid_p5_beauty,1569,200,0.0,0.0
grid_p5_beauty,1570,50,0.0,0.0
grid_p5_beauty,1570,100,0.0,0.0
grid_p5_beauty,1570,200,0.0,0.0
grid_p5_beauty,1571,50,0.0,0.0
grid_p5_beauty,1571,100,0.0,0.0
grid_p5_beauty,1571,200,0.0,0.0
grid_p5_beauty,1572,50,0.0,0.0
grid_p5_beauty,1572,100,0.0,0.0
grid_p5_beauty,1572,200,0.0,0.0
grid_p5_beauty,1573,50,0.0,0.0
grid_p5_beauty,1573,100,0.0,0.0
grid_p5_beauty,1573,200,0.0,0.0
grid_p5_beauty,1574,50,0.0,0.0
grid_p5_beauty,1574,100,0.0,0.0
grid_p5_beauty,1574,200,0.0,0.0
grid_p5_beauty,1575,50,0.0,0.0
grid_p5_beauty,1575,100,0.0,0.0
grid_p5_beauty,1575,200,0.0,0.0
grid_p5_beauty,1576,50,0.0,0.0
grid_p5_beauty,1576,100,0.0,0.0
grid_p5_beauty,1576,200,0.0,0.0
grid_p5_beauty,1577,50,0.0,0.0
grid_p5_beauty,1577,100,0.0,0.0
grid_p5_beauty,1577,200,0.0,0.0
grid_p5_beauty,1578,50,0.0,0.0
grid_p5_beauty,1578,100,0.0,0.0
grid_p5_beauty,1578,200,0.0,0.0
grid_p5_beauty,1579,50,0.0,0.0
grid_p5_beauty,1579,100,0.0,0.0
grid_p5_beauty,1579,200,0.0,0.0
grid_p5_beauty,1580,50,0.0,0.0
grid_p5_beauty,1580,100,0.0,0.0
grid_p5_beauty,1580,200,0.0,0.0
grid_p5_beauty,1581,50,0.0,0.0
grid_p5_beauty,1581,100,0.0,0.0
grid_p5_beauty,1581,200,0.0,0.0
grid_p5_beauty,1582,50,0.0,0.0
grid_p5_beauty,1582,100,0.0,0.0
grid_p5_beauty,1582,200,0.0,0.0
grid_p5_beauty,1583,50,0.0,0.0
grid_p5_beauty,1583,100,0.0,0.0
grid_p5_beauty,1583,200,0.0,0.0
grid_p5_beauty,1584,50,0.0,0.0
grid_p5_beauty,1584,100,0.0,0.0
grid_p5_beauty,1584,200,0.0,0.0
grid_p5_beauty,1585,50,0.0,0.0
grid_p5_beauty,1585,100,0.0,0.0
grid_p5_beauty,1585,200,0.0,0.0
grid_p5_beauty,1586,50,0.0,0.0
grid_p5_beauty,1586,100,0.0,0.0
grid_p5_beauty,1586,200,0.0,0.0
grid_p5_beauty,1587,50,0.0,0.0
grid_p5_beauty,1587,100,0.0,0.0
grid_p5_beauty,1587,200,0.0,0.0
grid_p5_beauty,1588,50,0.0,0.0
grid_p5_beauty,1588,100,0.0,0.0
grid_p5_beauty,1588,200,0.0,0.0
grid_p5_beauty,1589,50,0.0,0.0
grid_p5_beauty,1589,100,1.0,0.0
grid_p5_beauty,1589,200,1.0,0.0
grid_p5_beauty,1590,50,0.0,0.0
grid_p5_beauty,1590,100,0.0,0.0
grid_p5_beauty,1590,200,0.0,0.0
grid_p5_beauty,1591,50,0.0,0.0
grid_p5_beauty,1591,100,0.0,0.0
grid_p5_beauty,1591,200,0.0,0.0
grid_p5_beauty,1592,50,0.0,0.0
grid_p5_beauty,1592,100,0.0,0.0
grid_p5_beauty,1592,200,0.0,0.0
grid_p5_beauty,1593,50,0.0,0.0
grid_p5_beauty,1593,100,0.0,0.0
grid_p5_beauty,1593,200,0.0,0.0
grid_p5_beauty,1594,50,0.0,0.0
grid_p5_beauty,1594,100,0.0,0.0
grid_p5_beauty,1594,200,0.0,0.0
grid_p5_beauty,1595,50,0.0,0.0
grid_p5_beauty,1595,100,0.0,0.0
grid_p5_beauty,1595,200,0.0,0.0
grid_p5_beauty,1596,50,0.0,0.0
grid_p5_beauty,1596,100,0.0,0.0
grid_p5_beauty,1596,200,0.0,0.0
grid_p5_beauty,1597,50,0.0,0.0
grid_p5_beauty,1597,100,0.0,0.0
grid_p5_beauty,1597,200,0.0,0.0
grid_p5_beauty,1598,50,0.0,0.0
grid_p5_beauty,1598,100,0.0,0.0
grid_p5_beauty,1598,200,0.0,0.0
grid_p5_beauty,1599,50,0.0,0.0
grid_p5_beauty,1599,100,0.0,0.0
grid_p5_beauty,1599,200,0.0,0.0
grid_p5_beauty,1600,50,0.0,0.0
grid_p5_beauty,1600,100,0.0,0.0
grid_p5_beauty,1600,200,0.0,0.0
grid_p5_beauty,1601,50,0.0,0.0
grid_p5_beauty,1601,100,0.0,0.0
grid_p5_beauty,1601,200,0.0,0.0
grid_p5_beauty,1602,50,0.0,0.0
grid_p5_beauty,1602,100,0.0,0.0
grid_p5_beauty,1602,200,0.0,0.0
grid_p5_beauty,1603,50,0.0,0.0
grid_p5_beauty,1603,100,0.0,0.0
grid_p5_beauty,1603,200,0.0,0.0
grid_p5_beauty,1604,50,0.0,0.0
grid_p5_beauty,1604,100,0.0,0.0
grid_p5_beauty,1604,200,0.0,0.0
grid_p5_beauty,1605,50,0.0,0.0
grid_p5_beauty,1605,100,0.0,0.0
grid_p5_beauty,1605,200,0.0,0.0
grid_p5_beauty,1606,50,0.0,0.0
grid_p5_beauty,1606,100,0.0,0.0
grid_p5_beauty,1606,200,0.0,0.0
grid_p5_beauty,1607,50,0.0,0.0
grid_p5_beauty,1607,100,0.0,0.0
grid_p5_beauty,1607,200,0.0,0.0
grid_p5_beauty,1608,50,1.0,0.0
grid_p5_beauty,1608,100,1.0,0.0
grid_p5_beauty,1608,200,1.0,0.0
grid_p5_beauty,1609,50,0.0,0.0
grid_p5_beauty,1609,100,0.0,0.0
grid_p5_beauty,1609,200,0.0,0.0
grid_p5_beauty,1610,50,0.0,0.0
grid_p5_beauty,1610,100,0.0,0.0
grid_p5_beauty,1610,200,0.0,0.0
grid_p5_beauty,1611,50,0.0,0.0
grid_p5_beauty,1611,100,0.0,0.0
grid_p5_beauty,1611,200,0.0,0.0
grid_p5_beauty,1612,50,0.0,0.0
grid_p5_beauty,1612,100,0.0,0.0
grid_p5_beauty,1612,200,0.0,0.0
grid_p5_beauty,1613,50,0.0,0.0
grid_p5_beauty,1613,100,0.0,0.0
grid_p5_beauty,1613,200,0.0,0.0
grid_p5_beauty,1614,50,0.0,0.0
grid_p5_beauty,1614,100,0.0,0.0
grid_p5_beauty,1614,200,1.0,0.0
grid_p5_beauty,1615,50,0.0,0.0
grid_p5_beauty,1615,100,0.0,0.0
grid_p5_beauty,1615,200,0.0,0.0
grid_p5_beauty,1616,50,0.0,0.0
grid_p5_beauty,1616,100,0.0,0.0
grid_p5_beauty,1616,200,0.0,0.0
grid_p5_beauty,1617,50,0.0,0.0
grid_p5_beauty,1617,100,0.0,0.0
grid_p5_beauty,1617,200,0.0,0.0
grid_p5_beauty,1618,50,0.0,0.0
grid_p5_beauty,1618,100,0.0,0.0
grid_p5_beauty,1618,200,0.0,0.0
grid_p5_beauty,1619,50,0.0,0.0
grid_p5_beauty,1619,100,0.0,0.0
grid_p5_beauty,1619,200,0.0,0.0
grid_p5_beauty,1620,50,0.0,0.0
grid_p5_beauty,1620,100,0.0,0.0
grid_p5_beauty,1620,200,0.0,0.0
grid_p5_beauty,1621,50,0.0,0.0
grid_p5_beauty,1621,100,0.0,0.0
grid_p5_beauty,1621,200,0.0,0.0
grid_p5_beauty,1622,50,0.0,0.0
grid_p5_beauty,1622,100,0.0,0.0
grid_p5_beauty,1622,200,0.0,0.0
grid_p5_beauty,1623,50,0.0,0.0
grid_p5_beauty,1623,100,0.0,0.0
grid_p5_beauty,1623,200,0.0,0.0
grid_p5_beauty,1624,50,0.0,0.0
grid_p5_beauty,1624,100,0.0,0.0
grid_p5_beauty,1624,200,0.0,0.0
grid_p5_beauty,1625,50,0.0,0.0
grid_p5_beauty,1625,100,0.0,0.0
grid_p5_beauty,1625,200,0.0,0.0
grid_p5_beauty,1626,50,0.0,0.0
grid_p5_beauty,1626,100,0.0,0.0
grid_p5_beauty,1626,200,0.0,0.0
grid_p5_beauty,1627,50,0.0,0.0
grid_p5_beauty,1627,100,0.0,0.0
grid_p5_beauty,1627,200,0.0,0.0
grid_p5_beauty,1628,50,0.0,0.0
grid_p5_beauty,1628,100,0.0,0.0
grid_p5_beauty,1628,200,0.0,0.0
grid_p5_beauty,1629,50,0.0,0.0
grid_p5_beauty,1629,100,0.0,0.0
grid_p5_beauty,1629,200,0.0,0.0
grid_p5_beauty,1630,50,0.0,0.0
grid_p5_beauty,1630,100,0.0,0.0
grid_p5_beauty,1630,200,0.0,0.0
grid_p5_beauty,1631,50,1.0,0.24465054211822604
grid_p5_beauty,1631,100,1.0,0.24465054211822604
grid_p5_beauty,1631,200,1.0,0.24465054211822604
grid_p5_beauty,1632,50,0.0,0.0
grid_p5_beauty,1632,100,0.0,0.0
grid_p5_beauty,1632,200,0.0,0.0
grid_p5_beauty,1633,50,0.0,0.0
grid_p5_beauty,1633,100,0.0,0.0
grid_p5_beauty,1633,200,0.0,0.0
grid_p5_beauty,1634,50,0.0,0.0
grid_p5_beauty,1634,100,0.0,0.0
grid_p5_beauty,1634,200,0.0,0.0
grid_p5_beauty,1635,50,0.0,0.0
grid_p5_beauty,1635,100,1.0,0.0
grid_p5_beauty,1635,200,1.0,0.0
grid_p5_beauty,1636,50,0.0,0.0
grid_p5_beauty,1636,100,0.0,0.0
grid_p5_beauty,1636,200,0.0,0.0
grid_p5_beauty,1637,50,0.0,0.0
grid_p5_beauty,1637,100,0.0,0.0
grid_p5_beauty,1637,200,1.0,0.0
grid_p5_beauty,1638,50,0.0,0.0
grid_p5_beauty,1638,100,0.0,0.0
grid_p5_beauty,1638,200,0.0,0.0
grid_p5_beauty,1639,50,0.0,0.0
grid_p5_beauty,1639,100,0.0,0.0
grid_p5_beauty,1639,200,0.0,0.0
grid_p5_beauty,1640,50,0.0,0.0
grid_p5_beauty,1640,100,0.0,0.0
grid_p5_beauty,1640,200,0.0,0.0
grid_p5_beauty,1641,50,0.0,0.0
grid_p5_beauty,1641,100,1.0,0.0
grid_p5_beauty,1641,200,1.0,0.0
grid_p5_beauty,1642,50,0.0,0.0
grid_p5_beauty,1642,100,0.0,0.0
grid_p5_beauty,1642,200,0.0,0.0
grid_p5_beauty,1643,50,0.0,0.0
grid_p5_beauty,1643,100,0.0,0.0
grid_p5_beauty,1643,200,0.0,0.0
grid_p5_beauty,1644,50,0.0,0.0
grid_p5_beauty,1644,100,0.0,0.0
grid_p5_beauty,1644,200,0.0,0.0
grid_p5_beauty,1645,50,0.0,0.0
grid_p5_beauty,1645,100,0.0,0.0
grid_p5_beauty,1645,200,0.0,0.0
grid_p5_beauty,1646,50,0.0,0.0
grid_p5_beauty,1646,100,0.0,0.0
grid_p5_beauty,1646,200,0.0,0.0
grid_p5_beauty,1647,50,0.0,0.0
grid_p5_beauty,1647,100,0.0,0.0
grid_p5_beauty,1647,200,0.0,0.0
grid_p5_beauty,1648,50,0.0,0.0
grid_p5_beauty,1648,100,0.0,0.0
grid_p5_beauty,1648,200,0.0,0.0
grid_p5_beauty,1649,50,0.0,0.0
grid_p5_beauty,1649,100,0.0,0.0
grid_p5_beauty,1649,200,0.0,0.0
grid_p5_beauty,1650,50,0.0,0.0
grid_p5_beauty,1650,100,0.0,0.0
grid_p5_beauty,1650,200,0.0,0.0
grid_p5_beauty,1651,50,0.0,0.0
grid_p5_beauty,1651,100,0.0,0.0
grid_p5_beauty,1651,200,0.0,0.0
grid_p5_beauty,1652,50,0.0,0.0
grid_p5_beauty,1652,100,0.0,0.0
grid_p5_beauty,1652,200,0.0,0.0
grid_p5_beauty,1653,50,0.0,0.0
grid_p5_beauty,1653,100,0.0,0.0
grid_p5_beauty,1653,200,0.0,0.0
grid_p5_beauty,1654,50,0.0,0.0
grid_p5_beauty,1654,100,0.0,0.0
grid_p5_beauty,1654,200,0.0,0.0
grid_p5_beauty,1655,50,0.0,0.0
grid_p5_beauty,1655,100,0.0,0.0
grid_p5_beauty,1655,200,0.0,0.0
grid_p5_beauty,1656,50,0.0,0.0
grid_p5_beauty,1656,100,0.0,0.0
grid_p5_beauty,1656,200,0.0,0.0
grid_p5_beauty,1657,50,0.0,0.0
grid_p5_beauty,1657,100,0.0,0.0
grid_p5_beauty,1657,200,0.0,0.0
grid_p5_beauty,1658,50,0.0,0.0
grid_p5_beauty,1658,100,0.0,0.0
grid_p5_beauty,1658,200,0.0,0.0
grid_p5_beauty,1659,50,0.0,0.0
grid_p5_beauty,1659,100,0.0,0.0
grid_p5_beauty,1659,200,0.0,0.0
grid_p5_beauty,1660,50,0.0,0.0
grid_p5_beauty,1660,100,0.0,0.0
grid_p5_beauty,1660,200,0.0,0.0
grid_p5_beauty,1661,50,0.0,0.0
grid_p5_beauty,1661,100,0.0,0.0
grid_p5_beauty,1661,200,0.0,0.0
grid_p5_beauty,1662,50,0.0,0.0
grid_p5_beauty,1662,100,0.0,0.0
grid_p5_beauty,1662,200,0.0,0.0
grid_p5_beauty,1663,50,0.0,0.0
grid_p5_beauty,1663,100,0.0,0.0
grid_p5_beauty,1663,200,0.0,0.0
grid_p5_beauty,1664,50,0.0,0.0
grid_p5_beauty,1664,100,0.0,0.0
grid_p5_beauty,1664,200,0.0,0.0
grid_p5_beauty,1665,50,0.0,0.0
grid_p5_beauty,1665,100,0.0,0.0
grid_p5_beauty,1665,200,0.0,0.0
grid_p5_beauty,1666,50,0.0,0.0
grid_p5_beauty,1666,100,0.0,0.0
grid_p5_beauty,1666,200,0.0,0.0
grid_p5_beauty,1667,50,0.0,0.0
grid_p5_beauty,1667,100,0.0,0.0
grid_p5_beauty,1667,200,0.0,0.0
grid_p5_beauty,1668,50,0.0,0.0
grid_p5_beauty,1668,100,0.0,0.0
grid_p5_beauty,1668,200,0.0,0.0
grid_p5_beauty,1669,50,1.0,0.38685280723454163
grid_p5_beauty,1669,100,1.0,0.38685280723454163
grid_p5_beauty,1669,200,1.0,0.38685280723454163
grid_p5_beauty,1670,50,0.0,0.0
grid_p5_beauty,1670,100,0.0,0.0
grid_p5_beauty,1670,200,0.0,0.0
grid_p5_beauty,1671,50,0.0,0.0
grid_p5_beauty,1671,100,0.0,0.0
grid_p5_beauty,1671,200,0.0,0.0
grid_p5_beauty,1672,50,0.0,0.0
grid_p5_beauty,1672,100,0.0,0.0
grid_p5_beauty,1672,200,0.0,0.0
grid_p5_beauty,1673,50,0.0,0.0
grid_p5_beauty,1673,100,0.0,0.0
grid_p5_beauty,1673,200,0.0,0.0
grid_p5_beauty,1674,50,0.0,0.0
grid_p5_beauty,1674,100,0.0,0.0
grid_p5_beauty,1674,200,0.0,0.0
grid_p5_beauty,1675,50,0.0,0.0
grid_p5_beauty,1675,100,0.0,0.0
grid_p5_beauty,1675,200,0.0,0.0
grid_p5_beauty,1676,50,0.0,0.0
grid_p5_beauty,1676,100,0.0,0.0
grid_p5_beauty,1676,200,0.0,0.0
grid_p5_beauty,1677,50,0.0,0.0
grid_p5_beauty,1677,100,0.0,0.0
grid_p5_beauty,1677,200,0.0,0.0
grid_p5_beauty,1678,50,0.0,0.0
grid_p5_beauty,1678,100,0.0,0.0
grid_p5_beauty,1678,200,0.0,0.0
grid_p5_beauty,1679,50,0.0,0.0
grid_p5_beauty,1679,100,0.0,0.0
grid_p5_beauty,1679,200,0.0,0.0
grid_p5_beauty,1680,50,0.0,0.0
grid_p5_beauty,1680,100,0.0,0.0
grid_p5_beauty,1680,200,0.0,0.0
grid_p5_beauty,1681,50,0.0,0.0
grid_p5_beauty,1681,100,0.0,0.0
grid_p5_beauty,1681,200,0.0,0.0
grid_p5_beauty,1682,50,0.0,0.0
grid_p5_beauty,1682,100,0.0,0.0
grid_p5_beauty,1682,200,0.0,0.0
grid_p5_beauty,1683,50,1.0,0.0
grid_p5_beauty,1683,100,1.0,0.0
grid_p5_beauty,1683,200,1.0,0.0
grid_p5_beauty,1684,50,0.0,0.0
grid_p5_beauty,1684,100,0.0,0.0
grid_p5_beauty,1684,200,0.0,0.0
grid_p5_beauty,1685,50,0.0,0.0
grid_p5_beauty,1685,100,0.0,0.0
grid_p5_beauty,1685,200,0.0,0.0
grid_p5_beauty,1686,50,0.0,0.0
grid_p5_beauty,1686,100,0.0,0.0
grid_p5_beauty,1686,200,0.0,0.0
grid_p5_beauty,1687,50,0.0,0.0
grid_p5_beauty,1687,100,0.0,0.0
grid_p5_beauty,1687,200,0.0,0.0
grid_p5_beauty,1688,50,0.0,0.0
grid_p5_beauty,1688,100,0.0,0.0
grid_p5_beauty,1688,200,0.0,0.0
grid_p5_beauty,1689,50,0.0,0.0
grid_p5_beauty,1689,100,0.0,0.0
grid_p5_beauty,1689,200,0.0,0.0
grid_p5_beauty,1690,50,0.0,0.0
grid_p5_beauty,1690,100,0.0,0.0
grid_p5_beauty,1690,200,0.0,0.0
grid_p5_beauty,1691,50,1.0,0.43067655807339306
grid_p5_beauty,1691,100,1.0,0.43067655807339306
grid_p5_beauty,1691,200,1.0,0.43067655807339306
grid_p5_beauty,1692,50,0.0,0.0
grid_p5_beauty,1692,100,0.0,0.0
grid_p5_beauty,1692,200,0.0,0.0
grid_p5_beauty,1693,50,0.0,0.0
grid_p5_beauty,1693,100,0.0,0.0
grid_p5_beauty,1693,200,0.0,0.0
grid_p5_beauty,1694,50,0.0,0.0
grid_p5_beauty,1694,100,0.0,0.0
grid_p5_beauty,1694,200,0.0,0.0
grid_p5_beauty,1695,50,0.0,0.0
grid_p5_beauty,1695,100,0.0,0.0
grid_p5_beauty,1695,200,0.0,0.0
grid_p5_beauty,1696,50,0.0,0.0
grid_p5_beauty,1696,100,0.0,0.0
grid_p5_beauty,1696,200,0.0,0.0
grid_p5_beauty,1697,50,0.0,0.0
grid_p5_beauty,1697,100,0.0,0.0
grid_p5_beauty,1697,200,0.0,0.0
grid_p5_beauty,1698,50,0.0,0.0
grid_p5_beauty,1698,100,0.0,0.0
grid_p5_beauty,1698,200,0.0,0.0
grid_p5_beauty,1699,50,0.0,0.0
grid_p5_beauty,1699,100,0.0,0.0
grid_p5_beauty,1699,200,0.0,0.0
grid_p5_beauty,1700,50,0.0,0.0
grid_p5_beauty,1700,100,0.0,0.0
grid_p5_beauty,1700,200,0.0,0.0
grid_p5_beauty,1701,50,0.0,0.0
grid_p5_beauty,1701,100,0.0,0.0
grid_p5_beauty,1701,200,0.0,0.0
grid_p5_beauty,1702,50,0.0,0.0
grid_p5_beauty,1702,100,0.0,0.0
grid_p5_beauty,1702,200,0.0,0.0
grid_p5_beauty,1703,50,0.0,0.0
grid_p5_beauty,1703,100,0.0,0.0
grid_p5_beauty,1703,200,0.0,0.0
grid_p5_beauty,1704,50,0.0,0.0
grid_p5_beauty,1704,100,0.0,0.0
grid_p5_beauty,1704,200,0.0,0.0
grid_p5_beauty,1705,50,0.0,0.0
grid_p5_beauty,1705,100,0.0,0.0
grid_p5_beauty,1705,200,0.0,0.0
grid_p5_beauty,1706,50,0.0,0.0
grid_p5_beauty,1706,100,0.0,0.0
grid_p5_beauty,1706,200,0.0,0.0
grid_p5_beauty,1707,50,0.0,0.0
grid_p5_beauty,1707,100,0.0,0.0
grid_p5_beauty,1707,200,0.0,0.0
grid_p5_beauty,1708,50,0.0,0.0
grid_p5_beauty,1708,100,0.0,0.0
grid_p5_beauty,1708,200,0.0,0.0
grid_p5_beauty,1709,50,0.0,0.0
grid_p5_beauty,1709,100,0.0,0.0
grid_p5_beauty,1709,200,0.0,0.0
grid_p5_beauty,1710,50,0.0,0.0
grid_p5_beauty,1710,100,0.0,0.0
grid_p5_beauty,1710,200,0.0,0.0
grid_p5_beauty,1711,50,0.0,0.0
grid_p5_beauty,1711,100,0.0,0.0
grid_p5_beauty,1711,200,0.0,0.0
grid_p5_beauty,1712,50,0.0,0.0
grid_p5_beauty,1712,100,0.0,0.0
grid_p5_beauty,1712,200,0.0,0.0
grid_p5_beauty,1713,50,0.0,0.0
grid_p5_beauty,1713,100,0.0,0.0
grid_p5_beauty,1713,200,0.0,0.0
grid_p5_beauty,1714,50,0.0,0.0
grid_p5_beauty,1714,100,0.0,0.0
grid_p5_beauty,1714,200,0.0,0.0
grid_p5_beauty,1715,50,0.0,0.0
grid_p5_beauty,1715,100,0.0,0.0
grid_p5_beauty,1715,200,0.0,0.0
grid_p5_beauty,1716,50,0.0,0.0
grid_p5_beauty,1716,100,0.0,0.0
grid_p5_beauty,1716,200,0.0,0.0
grid_p5_beauty,1717,50,0.0,0.0
grid_p5_beauty,1717,100,0.0,0.0
grid_p5_beauty,1717,200,0.0,0.0
grid_p5_beauty,1718,50,0.0,0.0
grid_p5_beauty,1718,100,0.0,0.0
grid_p5_beauty,1718,200,1.0,0.0
grid_p5_beauty,1719,50,0.0,0.0
grid_p5_beauty,1719,100,1.0,0.0
grid_p5_beauty,1719,200,1.0,0.0
grid_p5_beauty,1720,50,0.0,0.0
grid_p5_beauty,1720,100,0.0,0.0
grid_p5_beauty,1720,200,0.0,0.0
grid_p5_beauty,1721,50,0.0,0.0
grid_p5_beauty,1721,100,0.0,0.0
grid_p5_beauty,1721,200,0.0,0.0
grid_p5_beauty,1722,50,0.0,0.0
grid_p5_beauty,1722,100,0.0,0.0
grid_p5_beauty,1722,200,0.0,0.0
grid_p5_beauty,1723,50,0.0,0.0
grid_p5_beauty,1723,100,0.0,0.0
grid_p5_beauty,1723,200,0.0,0.0
grid_p5_beauty,1724,50,0.0,0.0
grid_p5_beauty,1724,100,0.0,0.0
grid_p5_beauty,1724,200,0.0,0.0
grid_p5_beauty,1725,50,0.0,0.0
grid_p5_beauty,1725,100,0.0,0.0
grid_p5_beauty,1725,200,0.0,0.0
grid_p5_beauty,1726,50,0.0,0.0
grid_p5_beauty,1726,100,0.0,0.0
grid_p5_beauty,1726,200,0.0,0.0
grid_p5_beauty,1727,50,1.0,0.38685280723454163
grid_p5_beauty,1727,100,1.0,0.38685280723454163
grid_p5_beauty,1727,200,1.0,0.38685280723454163
grid_p5_beauty,1728,50,0.0,0.0
grid_p5_beauty,1728,100,0.0,0.0
grid_p5_beauty,1728,200,0.0,0.0
grid_p5_beauty,1729,50,0.0,0.0
grid_p5_beauty,1729,100,0.0,0.0
grid_p5_beauty,1729,200,0.0,0.0
grid_p5_beauty,1730,50,0.0,0.0
grid_p5_beauty,1730,100,0.0,0.0
grid_p5_beauty,1730,200,0.0,0.0
grid_p5_beauty,1731,50,0.0,0.0
grid_p5_beauty,1731,100,1.0,0.0
grid_p5_beauty,1731,200,1.0,0.0
grid_p5_beauty,1732,50,0.0,0.0
grid_p5_beauty,1732,100,0.0,0.0
grid_p5_beauty,1732,200,0.0,0.0
grid_p5_beauty,1733,50,0.0,0.0
grid_p5_beauty,1733,100,0.0,0.0
grid_p5_beauty,1733,200,0.0,0.0
grid_p5_beauty,1734,50,0.0,0.0
grid_p5_beauty,1734,100,0.0,0.0
grid_p5_beauty,1734,200,1.0,0.0
grid_p5_beauty,1735,50,0.0,0.0
grid_p5_beauty,1735,100,0.0,0.0
grid_p5_beauty,1735,200,0.0,0.0
grid_p5_beauty,1736,50,0.0,0.0
grid_p5_beauty,1736,100,0.0,0.0
grid_p5_beauty,1736,200,0.0,0.0
grid_p5_beauty,1737,50,0.0,0.0
grid_p5_beauty,1737,100,0.0,0.0
grid_p5_beauty,1737,200,0.0,0.0
grid_p5_beauty,1738,50,0.0,0.0
grid_p5_beauty,1738,100,0.0,0.0
grid_p5_beauty,1738,200,0.0,0.0
grid_p5_beauty,1739,50,0.0,0.0
grid_p5_beauty,1739,100,0.0,0.0
grid_p5_beauty,1739,200,0.0,0.0
grid_p5_beauty,1740,50,0.0,0.0
grid_p5_beauty,1740,100,0.0,0.0
grid_p5_beauty,1740,200,0.0,0.0
grid_p5_beauty,1741,50,0.0,0.0
grid_p5_beauty,1741,100,0.0,0.0
grid_p5_beauty,1741,200,0.0,0.0
grid_p5_beauty,1742,50,0.0,0.0
grid_p5_beauty,1742,100,0.0,0.0
grid_p5_beauty,1742,200,0.0,0.0
grid_p5_beauty,1743,50,0.0,0.0
grid_p5_beauty,1743,100,0.0,0.0
grid_p5_beauty,1743,200,0.0,0.0
grid_p5_beauty,1744,50,0.0,0.0
grid_p5_beauty,1744,100,0.0,0.0
grid_p5_beauty,1744,200,0.0,0.0
grid_p5_beauty,1745,50,0.0,0.0
grid_p5_beauty,1745,100,0.0,0.0
grid_p5_beauty,1745,200,0.0,0.0
grid_p5_beauty,1746,50,0.0,0.0
grid_p5_beauty,1746,100,0.0,0.0
grid_p5_beauty,1746,200,0.0,0.0
grid_p5_beauty,1747,50,0.0,0.0
grid_p5_beauty,1747,100,0.0,0.0
grid_p5_beauty,1747,200,0.0,0.0
grid_p5_beauty,1748,50,0.0,0.0
grid_p5_beauty,1748,100,0.0,0.0
grid_p5_beauty,1748,200,0.0,0.0
grid_p5_beauty,1749,50,0.0,0.0
grid_p5_beauty,1749,100,0.0,0.0
grid_p5_beauty,1749,200,0.0,0.0
grid_p5_beauty,1750,50,0.0,0.0
grid_p5_beauty,1750,100,0.0,0.0
grid_p5_beauty,1750,200,0.0,0.0
grid_p5_beauty,1751,50,0.0,0.0
grid_p5_beauty,1751,100,0.0,0.0
grid_p5_beauty,1751,200,0.0,0.0
grid_p5_beauty,1752,50,0.0,0.0
grid_p5_beauty,1752,100,0.0,0.0
grid_p5_beauty,1752,200,0.0,0.0
grid_p5_beauty,1753,50,0.0,0.0
grid_p5_beauty,1753,100,0.0,0.0
grid_p5_beauty,1753,200,0.0,0.0
grid_p5_beauty,1754,50,0.0,0.0
grid_p5_beauty,1754,100,0.0,0.0
grid_p5_beauty,1754,200,0.0,0.0
grid_p5_beauty,1755,50,0.0,0.0
grid_p5_beauty,1755,100,0.0,0.0
grid_p5_beauty,1755,200,0.0,0.0
grid_p5_beauty,1756,50,0.0,0.0
grid_p5_beauty,1756,100,0.0,0.0
grid_p5_beauty,1756,200,0.0,0.0
grid_p5_beauty,1757,50,0.0,0.0
grid_p5_beauty,1757,100,0.0,0.0
grid_p5_beauty,1757,200,0.0,0.0
grid_p5_beauty,1758,50,0.0,0.0
grid_p5_beauty,1758,100,0.0,0.0
grid_p5_beauty,1758,200,0.0,0.0
grid_p5_beauty,1759,50,0.0,0.0
grid_p5_beauty,1759,100,0.0,0.0
grid_p5_beauty,1759,200,0.0,0.0
grid_p5_beauty,1760,50,0.0,0.0
grid_p5_beauty,1760,100,0.0,0.0
grid_p5_beauty,1760,200,0.0,0.0
grid_p5_beauty,1761,50,0.0,0.0
grid_p5_beauty,1761,100,0.0,0.0
grid_p5_beauty,1761,200,0.0,0.0
grid_p5_beauty,1762,50,0.0,0.0
grid_p5_beauty,1762,100,0.0,0.0
grid_p5_beauty,1762,200,0.0,0.0
grid_p5_beauty,1763,50,0.0,0.0
grid_p5_beauty,1763,100,0.0,0.0
grid_p5_beauty,1763,200,0.0,0.0
grid_p5_beauty,1764,50,0.0,0.0
grid_p5_beauty,1764,100,0.0,0.0
grid_p5_beauty,1764,200,0.0,0.0
grid_p5_beauty,1765,50,0.0,0.0
grid_p5_beauty,1765,100,0.0,0.0
grid_p5_beauty,1765,200,0.0,0.0
grid_p5_beauty,1766,50,0.0,0.0
grid_p5_beauty,1766,100,0.0,0.0
grid_p5_beauty,1766,200,0.0,0.0
grid_p5_beauty,1767,50,0.0,0.0
grid_p5_beauty,1767,100,0.0,0.0
grid_p5_beauty,1767,200,0.0,0.0
grid_p5_beauty,1768,50,0.0,0.0
grid_p5_beauty,1768,100,0.0,0.0
grid_p5_beauty,1768,200,0.0,0.0
grid_p5_beauty,1769,50,1.0,0.0
grid_p5_beauty,1769,100,1.0,0.0
grid_p5_beauty,1769,200,1.0,0.0
grid_p5_beauty,1770,50,0.0,0.0
grid_p5_beauty,1770,100,0.0,0.0
grid_p5_beauty,1770,200,0.0,0.0
grid_p5_beauty,1771,50,0.0,0.0
grid_p5_beauty,1771,100,0.0,0.0
grid_p5_beauty,1771,200,0.0,0.0
grid_p5_beauty,1772,50,0.0,0.0
grid_p5_beauty,1772,100,0.0,0.0
grid_p5_beauty,1772,200,0.0,0.0
grid_p5_beauty,1773,50,0.0,0.0
grid_p5_beauty,1773,100,0.0,0.0
grid_p5_beauty,1773,200,0.0,0.0
grid_p5_beauty,1774,50,0.0,0.0
grid_p5_beauty,1774,100,0.0,0.0
grid_p5_beauty,1774,200,0.0,0.0
grid_p5_beauty,1775,50,0.0,0.0
grid_p5_beauty,1775,100,0.0,0.0
grid_p5_beauty,1775,200,0.0,0.0
grid_p5_beauty,1776,50,0.0,0.0
grid_p5_beauty,1776,100,0.0,0.0
grid_p5_beauty,1776,200,0.0,0.0
grid_p5_beauty,1777,50,1.0,0.0
grid_p5_beauty,1777,100,1.0,0.0
grid_p5_beauty,1777,200,1.0,0.0
grid_p5_beauty,1778,50,0.0,0.0
grid_p5_beauty,1778,100,0.0,0.0
grid_p5_beauty,1778,200,0.0,0.0
grid_p5_beauty,1779,50,0.0,0.0
grid_p5_beauty,1779,100,0.0,0.0
grid_p5_beauty,1779,200,0.0,0.0
grid_p5_beauty,1780,50,0.0,0.0
grid_p5_beauty,1780,100,0.0,0.0
grid_p5_beauty,1780,200,0.0,0.0
grid_p5_beauty,1781,50,1.0,0.6309297535714575
grid_p5_beauty,1781,100,1.0,0.6309297535714575
grid_p5_beauty,1781,200,1.0,0.6309297535714575
grid_p5_beauty,1782,50,0.0,0.0
grid_p5_beauty,1782,100,0.0,0.0
grid_p5_beauty,1782,200,0.0,0.0
grid_p5_beauty,1783,50,0.0,0.0
grid_p5_beauty,1783,100,0.0,0.0
grid_p5_beauty,1783,200,0.0,0.0
grid_p5_beauty,1784,50,0.0,0.0
grid_p5_beauty,1784,100,0.0,0.0
grid_p5_beauty,1784,200,0.0,0.0
grid_p5_beauty,1785,50,0.0,0.0
grid_p5_beauty,1785,100,0.0,0.0
grid_p5_beauty,1785,200,0.0,0.0
grid_p5_beauty,1786,50,0.0,0.0
grid_p5_beauty,1786,100,0.0,0.0
grid_p5_beauty,1786,200,0.0,0.0
grid_p5_beauty,1787,50,0.0,0.0
grid_p5_beauty,1787,100,0.0,0.0
grid_p5_beauty,1787,200,0.0,0.0
grid_p5_beauty,1788,50,0.0,0.0
grid_p5_beauty,1788,100,0.0,0.0
grid_p5_beauty,1788,200,0.0,0.0
grid_p5_beauty,1789,50,0.0,0.0
grid_p5_beauty,1789,100,0.0,0.0
grid_p5_beauty,1789,200,0.0,0.0
grid_p5_beauty,1790,50,0.0,0.0
grid_p5_beauty,1790,100,0.0,0.0
grid_p5_beauty,1790,200,0.0,0.0
grid_p5_beauty,1791,50,0.0,0.0
grid_p5_beauty,1791,100,0.0,0.0
grid_p5_beauty,1791,200,1.0,0.0
grid_p5_beauty,1792,50,0.0,0.0
grid_p5_beauty,1792,100,0.0,0.0
grid_p5_beauty,1792,200,0.0,0.0
grid_p5_beauty,1793,50,0.0,0.0
grid_p5_beauty,1793,100,0.0,0.0
grid_p5_beauty,1793,200,0.0,0.0
grid_p5_beauty,1794,50,0.0,0.0
grid_p5_beauty,1794,100,0.0,0.0
grid_p5_beauty,1794,200,0.0,0.0
grid_p5_beauty,1795,50,0.0,0.0
grid_p5_beauty,1795,100,0.0,0.0
grid_p5_beauty,1795,200,0.0,0.0
grid_p5_beauty,1796,50,0.0,0.0
grid_p5_beauty,1796,100,0.0,0.0
grid_p5_beauty,1796,200,0.0,0.0
grid_p5_beauty,1797,50,0.0,0.0
grid_p5_beauty,1797,100,0.0,0.0
grid_p5_beauty,1797,200,0.0,0.0
grid_p5_beauty,1798,50,0.0,0.0
grid_p5_beauty,1798,100,0.0,0.0
grid_p5_beauty,1798,200,0.0,0.0
grid_p5_beauty,1799,50,0.0,0.0
grid_p5_beauty,1799,100,0.0,0.0
grid_p5_beauty,1799,200,0.0,0.0
grid_p5_beauty,1800,50,0.0,0.0
grid_p5_beauty,1800,100,0.0,0.0
grid_p5_beauty,1800,200,0.0,0.0
grid_p5_beauty,1801,50,0.0,0.0
grid_p5_beauty,1801,100,0.0,0.0
grid_p5_beauty,1801,200,0.0,0.0
grid_p5_beauty,1802,50,0.0,0.0
grid_p5_beauty,1802,100,0.0,0.0
grid_p5_beauty,1802,200,0.0,0.0
grid_p5_beauty,1803,50,0.0,0.0
grid_p5_beauty,1803,100,0.0,0.0
grid_p5_beauty,1803,200,0.0,0.0
grid_p5_beauty,1804,50,0.0,0.0
grid_p5_beauty,1804,100,0.0,0.0
grid_p5_beauty,1804,200,0.0,0.0
grid_p5_beauty,1805,50,0.0,0.0
grid_p5_beauty,1805,100,0.0,0.0
grid_p5_beauty,1805,200,0.0,0.0
grid_p5_beauty,1806,50,1.0,0.23981246656813146
grid_p5_beauty,1806,100,1.0,0.23981246656813146
grid_p5_beauty,1806,200,1.0,0.23981246656813146
grid_p5_beauty,1807,50,0.0,0.0
grid_p5_beauty,1807,100,0.0,0.0
grid_p5_beauty,1807,200,0.0,0.0
grid_p5_beauty,1808,50,0.0,0.0
grid_p5_beauty,1808,100,0.0,0.0
grid_p5_beauty,1808,200,0.0,0.0
grid_p5_beauty,1809,50,0.0,0.0
grid_p5_beauty,1809,100,0.0,0.0
grid_p5_beauty,1809,200,0.0,0.0
grid_p5_beauty,1810,50,1.0,0.0
grid_p5_beauty,1810,100,1.0,0.0
grid_p5_beauty,1810,200,1.0,0.0
grid_p5_beauty,1811,50,0.0,0.0
grid_p5_beauty,1811,100,0.0,0.0
grid_p5_beauty,1811,200,1.0,0.0
grid_p5_beauty,1812,50,0.0,0.0
grid_p5_beauty,1812,100,0.0,0.0
grid_p5_beauty,1812,200,0.0,0.0
grid_p5_beauty,1813,50,0.0,0.0
grid_p5_beauty,1813,100,0.0,0.0
grid_p5_beauty,1813,200,0.0,0.0
grid_p5_beauty,1814,50,0.0,0.0
grid_p5_beauty,1814,100,0.0,0.0
grid_p5_beauty,1814,200,0.0,0.0
grid_p5_beauty,1815,50,0.0,0.0
grid_p5_beauty,1815,100,0.0,0.0
grid_p5_beauty,1815,200,0.0,0.0
grid_p5_beauty,1816,50,0.0,0.0
grid_p5_beauty,1816,100,0.0,0.0
grid_p5_beauty,1816,200,0.0,0.0
grid_p5_beauty,1817,50,0.0,0.0
grid_p5_beauty,1817,100,0.0,0.0
grid_p5_beauty,1817,200,0.0,0.0
grid_p5_beauty,1818,50,0.0,0.0
grid_p5_beauty,1818,100,0.0,0.0
grid_p5_beauty,1818,200,0.0,0.0
grid_p5_beauty,1819,50,0.0,0.0
grid_p5_beauty,1819,100,0.0,0.0
grid_p5_beauty,1819,200,0.0,0.0
grid_p5_beauty,1820,50,0.0,0.0
grid_p5_beauty,1820,100,0.0,0.0
grid_p5_beauty,1820,200,0.0,0.0
grid_p5_beauty,1821,50,0.0,0.0
grid_p5_beauty,1821,100,0.0,0.0
grid_p5_beauty,1821,200,0.0,0.0
grid_p5_beauty,1822,50,0.0,0.0
grid_p5_beauty,1822,100,0.0,0.0
grid_p5_beauty,1822,200,0.0,0.0
grid_p5_beauty,1823,50,0.0,0.0
grid_p5_beauty,1823,100,0.0,0.0
grid_p5_beauty,1823,200,0.0,0.0
grid_p5_beauty,1824,50,0.0,0.0
grid_p5_beauty,1824,100,0.0,0.0
grid_p5_beauty,1824,200,0.0,0.0
grid_p5_beauty,1825,50,0.0,0.0
grid_p5_beauty,1825,100,0.0,0.0
grid_p5_beauty,1825,200,0.0,0.0
grid_p5_beauty,1826,50,0.0,0.0
grid_p5_beauty,1826,100,0.0,0.0
grid_p5_beauty,1826,200,0.0,0.0
grid_p5_beauty,1827,50,0.0,0.0
grid_p5_beauty,1827,100,0.0,0.0
grid_p5_beauty,1827,200,0.0,0.0
grid_p5_beauty,1828,50,0.0,0.0
grid_p5_beauty,1828,100,0.0,0.0
grid_p5_beauty,1828,200,0.0,0.0
grid_p5_beauty,1829,50,0.0,0.0
grid_p5_beauty,1829,100,0.0,0.0
grid_p5_beauty,1829,200,0.0,0.0
grid_p5_beauty,1830,50,0.0,0.0
grid_p5_beauty,1830,100,0.0,0.0
grid_p5_beauty,1830,200,0.0,0.0
grid_p5_beauty,1831,50,0.0,0.0
grid_p5_beauty,1831,100,0.0,0.0
grid_p5_beauty,1831,200,0.0,0.0
grid_p5_beauty,1832,50,0.0,0.0
grid_p5_beauty,1832,100,0.0,0.0
grid_p5_beauty,1832,200,0.0,0.0
grid_p5_beauty,1833,50,0.0,0.0
grid_p5_beauty,1833,100,0.0,0.0
grid_p5_beauty,1833,200,0.0,0.0
grid_p5_beauty,1834,50,0.0,0.0
grid_p5_beauty,1834,100,0.0,0.0
grid_p5_beauty,1834,200,0.0,0.0
grid_p5_beauty,1835,50,0.0,0.0
grid_p5_beauty,1835,100,0.0,0.0
grid_p5_beauty,1835,200,0.0,0.0
grid_p5_beauty,1836,50,0.0,0.0
grid_p5_beauty,1836,100,0.0,0.0
grid_p5_beauty,1836,200,0.0,0.0
grid_p5_beauty,1837,50,0.0,0.0
grid_p5_beauty,1837,100,1.0,0.0
grid_p5_beauty,1837,200,1.0,0.0
grid_p5_beauty,1838,50,0.0,0.0
grid_p5_beauty,1838,100,0.0,0.0
grid_p5_beauty,1838,200,0.0,0.0
grid_p5_beauty,1839,50,0.0,0.0
grid_p5_beauty,1839,100,0.0,0.0
grid_p5_beauty,1839,200,1.0,0.0
grid_p5_beauty,1840,50,0.0,0.0
grid_p5_beauty,1840,100,0.0,0.0
grid_p5_beauty,1840,200,0.0,0.0
grid_p5_beauty,1841,50,0.0,0.0
grid_p5_beauty,1841,100,0.0,0.0
grid_p5_beauty,1841,200,0.0,0.0
grid_p5_beauty,1842,50,0.0,0.0
grid_p5_beauty,1842,100,0.0,0.0
grid_p5_beauty,1842,200,0.0,0.0
grid_p5_beauty,1843,50,0.0,0.0
grid_p5_beauty,1843,100,0.0,0.0
grid_p5_beauty,1843,200,0.0,0.0
grid_p5_beauty,1844,50,0.0,0.0
grid_p5_beauty,1844,100,0.0,0.0
grid_p5_beauty,1844,200,0.0,0.0
grid_p5_beauty,1845,50,0.0,0.0
grid_p5_beauty,1845,100,0.0,0.0
grid_p5_beauty,1845,200,0.0,0.0
grid_p5_beauty,1846,50,0.0,0.0
grid_p5_beauty,1846,100,0.0,0.0
grid_p5_beauty,1846,200,0.0,0.0
grid_p5_beauty,1847,50,0.0,0.0
grid_p5_beauty,1847,100,0.0,0.0
grid_p5_beauty,1847,200,0.0,0.0
grid_p5_beauty,1848,50,0.0,0.0
grid_p5_beauty,1848,100,0.0,0.0
grid_p5_beauty,1848,200,0.0,0.0
grid_p5_beauty,1849,50,0.0,0.0
grid_p5_beauty,1849,100,1.0,0.0
grid_p5_beauty,1849,200,1.0,0.0
grid_p5_beauty,1850,50,0.0,0.0
grid_p5_beauty,1850,100,0.0,0.0
grid_p5_beauty,1850,200,0.0,0.0
grid_p5_beauty,1851,50,0.0,0.0
grid_p5_beauty,1851,100,0.0,0.0
grid_p5_beauty,1851,200,1.0,0.0
grid_p5_beauty,1852,50,0.0,0.0
grid_p5_beauty,1852,100,0.0,0.0
grid_p5_beauty,1852,200,0.0,0.0
grid_p5_beauty,1853,50,0.0,0.0
grid_p5_beauty,1853,100,0.0,0.0
grid_p5_beauty,1853,200,0.0,0.0
grid_p5_beauty,1854,50,0.0,0.0
grid_p5_beauty,1854,100,0.0,0.0
grid_p5_beauty,1854,200,0.0,0.0
grid_p5_beauty,1855,50,0.0,0.0
grid_p5_beauty,1855,100,0.0,0.0
grid_p5_beauty,1855,200,0.0,0.0
grid_p5_beauty,1856,50,0.0,0.0
grid_p5_beauty,1856,100,0.0,0.0
grid_p5_beauty,1856,200,0.0,0.0
grid_p5_beauty,1857,50,0.0,0.0
grid_p5_beauty,1857,100,0.0,0.0
grid_p5_beauty,1857,200,0.0,0.0
grid_p5_beauty,1858,50,0.0,0.0
grid_p5_beauty,1858,100,0.0,0.0
grid_p5_beauty,1858,200,0.0,0.0
grid_p5_beauty,1859,50,0.0,0.0
grid_p5_beauty,1859,100,0.0,0.0
grid_p5_beauty,1859,200,0.0,0.0
grid_p5_beauty,1860,50,0.0,0.0
grid_p5_beauty,1860,100,1.0,0.0
grid_p5_beauty,1860,200,1.0,0.0
grid_p5_beauty,1861,50,0.0,0.0
grid_p5_beauty,1861,100,0.0,0.0
grid_p5_beauty,1861,200,0.0,0.0
grid_p5_beauty,1862,50,1.0,0.27894294565112987
grid_p5_beauty,1862,100,1.0,0.27894294565112987
grid_p5_beauty,1862,200,1.0,0.27894294565112987
grid_p5_beauty,1863,50,0.0,0.0
grid_p5_beauty,1863,100,0.0,0.0
grid_p5_beauty,1863,200,0.0,0.0
grid_p5_beauty,1864,50,0.0,0.0
grid_p5_beauty,1864,100,0.0,0.0
grid_p5_beauty,1864,200,0.0,0.0
grid_p5_beauty,1865,50,0.0,0.0
grid_p5_beauty,1865,100,0.0,0.0
grid_p5_beauty,1865,200,0.0,0.0
grid_p5_beauty,1866,50,0.0,0.0
grid_p5_beauty,1866,100,0.0,0.0
grid_p5_beauty,1866,200,1.0,0.0
grid_p5_beauty,1867,50,0.0,0.0
grid_p5_beauty,1867,100,0.0,0.0
grid_p5_beauty,1867,200,0.0,0.0
grid_p5_beauty,1868,50,0.0,0.0
grid_p5_beauty,1868,100,0.0,0.0
grid_p5_beauty,1868,200,0.0,0.0
grid_p5_beauty,1869,50,0.0,0.0
grid_p5_beauty,1869,100,0.0,0.0
grid_p5_beauty,1869,200,0.0,0.0
grid_p5_beauty,1870,50,0.0,0.0
grid_p5_beauty,1870,100,0.0,0.0
grid_p5_beauty,1870,200,0.0,0.0
grid_p5_beauty,1871,50,0.0,0.0
grid_p5_beauty,1871,100,0.0,0.0
grid_p5_beauty,1871,200,0.0,0.0
grid_p5_beauty,1872,50,0.0,0.0
grid_p5_beauty,1872,100,0.0,0.0
grid_p5_beauty,1872,200,0.0,0.0
grid_p5_beauty,1873,50,0.0,0.0
grid_p5_beauty,1873,100,0.0,0.0
grid_p5_beauty,1873,200,0.0,0.0
grid_p5_beauty,1874,50,0.0,0.0
grid_p5_beauty,1874,100,0.0,0.0
grid_p5_beauty,1874,200,0.0,0.0
grid_p5_beauty,1875,50,0.0,0.0
grid_p5_beauty,1875,100,0.0,0.0
grid_p5_beauty,1875,200,0.0,0.0
grid_p5_beauty,1876,50,0.0,0.0
grid_p5_beauty,1876,100,0.0,0.0
grid_p5_beauty,1876,200,0.0,0.0
grid_p5_beauty,1877,50,0.0,0.0
grid_p5_beauty,1877,100,0.0,0.0
grid_p5_beauty,1877,200,0.0,0.0
grid_p5_beauty,1878,50,0.0,0.0
grid_p5_beauty,1878,100,0.0,0.0
grid_p5_beauty,1878,200,0.0,0.0
grid_p5_beauty,1879,50,0.0,0.0
grid_p5_beauty,1879,100,0.0,0.0
grid_p5_beauty,1879,200,0.0,0.0
grid_p5_beauty,1880,50,0.0,0.0
grid_p5_beauty,1880,100,0.0,0.0
grid_p5_beauty,1880,200,0.0,0.0
grid_p5_beauty,1881,50,0.0,0.0
grid_p5_beauty,1881,100,0.0,0.0
grid_p5_beauty,1881,200,0.0,0.0
grid_p5_beauty,1882,50,0.0,0.0
grid_p5_beauty,1882,100,0.0,0.0
grid_p5_beauty,1882,200,0.0,0.0
grid_p5_beauty,1883,50,0.0,0.0
grid_p5_beauty,1883,100,0.0,0.0
grid_p5_beauty,1883,200,0.0,0.0
grid_p5_beauty,1884,50,0.0,0.0
grid_p5_beauty,1884,100,0.0,0.0
grid_p5_beauty,1884,200,0.0,0.0
grid_p5_beauty,1885,50,0.0,0.0
grid_p5_beauty,1885,100,0.0,0.0
grid_p5_beauty,1885,200,0.0,0.0
grid_p5_beauty,1886,50,0.0,0.0
grid_p5_beauty,1886,100,0.0,0.0
grid_p5_beauty,1886,200,0.0,0.0
grid_p5_beauty,1887,50,0.0,0.0
grid_p5_beauty,1887,100,0.0,0.0
grid_p5_beauty,1887,200,1.0,0.0
grid_p5_beauty,1888,50,0.0,0.0
grid_p5_beauty,1888,100,0.0,0.0
grid_p5_beauty,1888,200,0.0,0.0
grid_p5_beauty,1889,50,0.0,0.0
grid_p5_beauty,1889,100,0.0,0.0
grid_p5_beauty,1889,200,0.0,0.0
grid_p5_beauty,1890,50,0.0,0.0
grid_p5_beauty,1890,100,0.0,0.0
grid_p5_beauty,1890,200,0.0,0.0
grid_p5_beauty,1891,50,0.0,0.0
grid_p5_beauty,1891,100,0.0,0.0
grid_p5_beauty,1891,200,0.0,0.0
grid_p5_beauty,1892,50,0.0,0.0
grid_p5_beauty,1892,100,0.0,0.0
grid_p5_beauty,1892,200,0.0,0.0
grid_p5_beauty,1893,50,0.0,0.0
grid_p5_beauty,1893,100,0.0,0.0
grid_p5_beauty,1893,200,0.0,0.0
grid_p5_beauty,1894,50,0.0,0.0
grid_p5_beauty,1894,100,0.0,0.0
grid_p5_beauty,1894,200,0.0,0.0
grid_p5_beauty,1895,50,0.0,0.0
grid_p5_beauty,1895,100,0.0,0.0
grid_p5_beauty,1895,200,0.0,0.0
grid_p5_beauty,1896,50,0.0,0.0
grid_p5_beauty,1896,100,0.0,0.0
grid_p5_beauty,1896,200,0.0,0.0
grid_p5_beauty,1897,50,0.0,0.0
grid_p5_beauty,1897,100,0.0,0.0
grid_p5_beauty,1897,200,0.0,0.0
grid_p5_beauty,1898,50,0.0,0.0
grid_p5_beauty,1898,100,1.0,0.0
grid_p5_beauty,1898,200,1.0,0.0
grid_p5_beauty,1899,50,0.0,0.0
grid_p5_beauty,1899,100,0.0,0.0
grid_p5_beauty,1899,200,0.0,0.0
grid_p5_beauty,1900,50,0.0,0.0
grid_p5_beauty,1900,100,0.0,0.0
grid_p5_beauty,1900,200,1.0,0.0
grid_p5_beauty,1901,50,0.0,0.0
grid_p5_beauty,1901,100,0.0,0.0
grid_p5_beauty,1901,200,0.0,0.0
grid_p5_beauty,1902,50,1.0,0.0
grid_p5_beauty,1902,100,1.0,0.0
grid_p5_beauty,1902,200,1.0,0.0
grid_p5_beauty,1903,50,0.0,0.0
grid_p5_beauty,1903,100,0.0,0.0
grid_p5_beauty,1903,200,0.0,0.0
grid_p5_beauty,1904,50,0.0,0.0
grid_p5_beauty,1904,100,0.0,0.0
grid_p5_beauty,1904,200,0.0,0.0
grid_p5_beauty,1905,50,0.0,0.0
grid_p5_beauty,1905,100,1.0,0.0
grid_p5_beauty,1905,200,1.0,0.0
grid_p5_beauty,1906,50,0.0,0.0
grid_p5_beauty,1906,100,0.0,0.0
grid_p5_beauty,1906,200,0.0,0.0
grid_p5_beauty,1907,50,0.0,0.0
grid_p5_beauty,1907,100,0.0,0.0
grid_p5_beauty,1907,200,0.0,0.0
grid_p5_beauty,1908,50,0.0,0.0
grid_p5_beauty,1908,100,0.0,0.0
grid_p5_beauty,1908,200,0.0,0.0
grid_p5_beauty,1909,50,0.0,0.0
grid_p5_beauty,1909,100,0.0,0.0
grid_p5_beauty,1909,200,0.0,0.0
grid_p5_beauty,1910,50,0.0,0.0
grid_p5_beauty,1910,100,0.0,0.0
grid_p5_beauty,1910,200,0.0,0.0
grid_p5_beauty,1911,50,0.0,0.0
grid_p5_beauty,1911,100,0.0,0.0
grid_p5_beauty,1911,200,0.0,0.0
grid_p5_beauty,1912,50,0.0,0.0
grid_p5_beauty,1912,100,0.0,0.0
grid_p5_beauty,1912,200,0.0,0.0
grid_p5_beauty,1913,50,0.0,0.0
grid_p5_beauty,1913,100,0.0,0.0
grid_p5_beauty,1913,200,0.0,0.0
grid_p5_beauty,1914,50,0.0,0.0
grid_p5_beauty,1914,100,0.0,0.0
grid_p5_beauty,1914,200,0.0,0.0
grid_p5_beauty,1915,50,0.0,0.0
grid_p5_beauty,1915,100,0.0,0.0
grid_p5_beauty,1915,200,0.0,0.0
grid_p5_beauty,1916,50,0.0,0.0
grid_p5_beauty,1916,100,0.0,0.0
grid_p5_beauty,1916,200,0.0,0.0
grid_p5_beauty,1917,50,0.0,0.0
grid_p5_beauty,1917,100,0.0,0.0
grid_p5_beauty,1917,200,0.0,0.0
grid_p5_beauty,1918,50,0.0,0.0
grid_p5_beauty,1918,100,0.0,0.0
grid_p5_beauty,1918,200,0.0,0.0
grid_p5_beauty,1919,50,0.0,0.0
grid_p5_beauty,1919,100,0.0,0.0
grid_p5_beauty,1919,200,0.0,0.0
grid_p5_beauty,1920,50,0.0,0.0
grid_p5_beauty,1920,100,0.0,0.0
grid_p5_beauty,1920,200,0.0,0.0
grid_p5_beauty,1921,50,0.0,0.0
grid_p5_beauty,1921,100,0.0,0.0
grid_p5_beauty,1921,200,1.0,0.0
grid_p5_beauty,1922,50,0.0,0.0
grid_p5_beauty,1922,100,0.0,0.0
grid_p5_beauty,1922,200,0.0,0.0
grid_p5_beauty,1923,50,0.0,0.0
grid_p5_beauty,1923,100,0.0,0.0
grid_p5_beauty,1923,200,0.0,0.0
grid_p5_beauty,1924,50,0.0,0.0
grid_p5_beauty,1924,100,0.0,0.0
grid_p5_beauty,1924,200,0.0,0.0
grid_p5_beauty,1925,50,1.0,0.23540891336663824
grid_p5_beauty,1925,100,1.0,0.23540891336663824
grid_p5_beauty,1925,200,1.0,0.23540891336663824
grid_p5_beauty,1926,50,0.0,0.0
grid_p5_beauty,1926,100,0.0,0.0
grid_p5_beauty,1926,200,0.0,0.0
grid_p5_beauty,1927,50,0.0,0.0
grid_p5_beauty,1927,100,0.0,0.0
grid_p5_beauty,1927,200,0.0,0.0
grid_p5_beauty,1928,50,0.0,0.0
grid_p5_beauty,1928,100,0.0,0.0
grid_p5_beauty,1928,200,0.0,0.0
grid_p5_beauty,1929,50,0.0,0.0
grid_p5_beauty,1929,100,0.0,0.0
grid_p5_beauty,1929,200,0.0,0.0
grid_p5_beauty,1930,50,1.0,0.0
grid_p5_beauty,1930,100,1.0,0.0
grid_p5_beauty,1930,200,1.0,0.0
grid_p5_beauty,1931,50,0.0,0.0
grid_p5_beauty,1931,100,0.0,0.0
grid_p5_beauty,1931,200,0.0,0.0
grid_p5_beauty,1932,50,0.0,0.0
grid_p5_beauty,1932,100,0.0,0.0
grid_p5_beauty,1932,200,0.0,0.0
grid_p5_beauty,1933,50,0.0,0.0
grid_p5_beauty,1933,100,0.0,0.0
grid_p5_beauty,1933,200,0.0,0.0
grid_p5_beauty,1934,50,0.0,0.0
grid_p5_beauty,1934,100,0.0,0.0
grid_p5_beauty,1934,200,0.0,0.0
grid_p5_beauty,1935,50,0.0,0.0
grid_p5_beauty,1935,100,0.0,0.0
grid_p5_beauty,1935,200,0.0,0.0
grid_p5_beauty,1936,50,0.0,0.0
grid_p5_beauty,1936,100,0.0,0.0
grid_p5_beauty,1936,200,0.0,0.0
grid_p5_beauty,1937,50,0.0,0.0
grid_p5_beauty,1937,100,0.0,0.0
grid_p5_beauty,1937,200,0.0,0.0
grid_p5_beauty,1938,50,0.0,0.0
grid_p5_beauty,1938,100,0.0,0.0
grid_p5_beauty,1938,200,0.0,0.0
grid_p5_beauty,1939,50,0.0,0.0
grid_p5_beauty,1939,100,0.0,0.0
grid_p5_beauty,1939,200,0.0,0.0
grid_p5_beauty,1940,50,1.0,0.23540891336663824
grid_p5_beauty,1940,100,1.0,0.23540891336663824
grid_p5_beauty,1940,200,1.0,0.23540891336663824
grid_p5_beauty,1941,50,0.0,0.0
grid_p5_beauty,1941,100,0.0,0.0
grid_p5_beauty,1941,200,0.0,0.0
grid_p5_beauty,1942,50,0.0,0.0
grid_p5_beauty,1942,100,0.0,0.0
grid_p5_beauty,1942,200,0.0,0.0
grid_p5_beauty,1943,50,0.0,0.0
grid_p5_beauty,1943,100,0.0,0.0
grid_p5_beauty,1943,200,0.0,0.0
grid_p5_beauty,1944,50,0.0,0.0
grid_p5_beauty,1944,100,0.0,0.0
grid_p5_beauty,1944,200,0.0,0.0
grid_p5_beauty,1945,50,0.0,0.0
grid_p5_beauty,1945,100,0.0,0.0
grid_p5_beauty,1945,200,0.0,0.0
grid_p5_beauty,1946,50,0.0,0.0
grid_p5_beauty,1946,100,0.0,0.0
grid_p5_beauty,1946,200,0.0,0.0
grid_p5_beauty,1947,50,1.0,0.24465054211822604
grid_p5_beauty,1947,100,1.0,0.24465054211822604
grid_p5_beauty,1947,200,1.0,0.24465054211822604
grid_p5_beauty,1948,50,0.0,0.0
grid_p5_beauty,1948,100,0.0,0.0
grid_p5_beauty,1948,200,0.0,0.0
grid_p5_beauty,1949,50,0.0,0.0
grid_p5_beauty,1949,100,0.0,0.0
grid_p5_beauty,1949,200,0.0,0.0
grid_p5_beauty,1950,50,0.0,0.0
grid_p5_beauty,1950,100,0.0,0.0
grid_p5_beauty,1950,200,0.0,0.0
grid_p5_beauty,1951,50,1.0,0.0
grid_p5_beauty,1951,100,1.0,0.0
grid_p5_beauty,1951,200,1.0,0.0
grid_p5_beauty,1952,50,0.0,0.0
grid_p5_beauty,1952,100,0.0,0.0
grid_p5_beauty,1952,200,0.0,0.0
grid_p5_beauty,1953,50,0.0,0.0
grid_p5_beauty,1953,100,0.0,0.0
grid_p5_beauty,1953,200,0.0,0.0
grid_p5_beauty,1954,50,0.0,0.0
grid_p5_beauty,1954,100,0.0,0.0
grid_p5_beauty,1954,200,0.0,0.0
grid_p5_beauty,1955,50,0.0,0.0
grid_p5_beauty,1955,100,0.0,0.0
grid_p5_beauty,1955,200,0.0,0.0
grid_p5_beauty,1956,50,0.0,0.0
grid_p5_beauty,1956,100,0.0,0.0
grid_p5_beauty,1956,200,0.0,0.0
grid_p5_beauty,1957,50,0.0,0.0
grid_p5_beauty,1957,100,0.0,0.0
grid_p5_beauty,1957,200,0.0,0.0
grid_p5_beauty,1958,50,0.0,0.0
grid_p5_beauty,1958,100,0.0,0.0
grid_p5_beauty,1958,200,0.0,0.0
grid_p5_beauty,1959,50,0.0,0.0
grid_p5_beauty,1959,100,0.0,0.0
grid_p5_beauty,1959,200,0.0,0.0
grid_p5_beauty,1960,50,0.0,0.0
grid_p5_beauty,1960,100,0.0,0.0
grid_p5_beauty,1960,200,0.0,0.0
grid_p5_beauty,1961,50,0.0,0.0
grid_p5_beauty,1961,100,0.0,0.0
grid_p5_beauty,1961,200,0.0,0.0
grid_p5_beauty,1962,50,1.0,0.0
grid_p5_beauty,1962,100,1.0,0.0
grid_p5_beauty,1962,200,1.0,0.0
grid_p5_beauty,1963,50,0.0,0.0
grid_p5_beauty,1963,100,0.0,0.0
grid_p5_beauty,1963,200,0.0,0.0
grid_p5_beauty,1964,50,0.0,0.0
grid_p5_beauty,1964,100,0.0,0.0
grid_p5_beauty,1964,200,0.0,0.0
grid_p5_beauty,1965,50,0.0,0.0
grid_p5_beauty,1965,100,0.0,0.0
grid_p5_beauty,1965,200,0.0,0.0
grid_p5_beauty,1966,50,0.0,0.0
grid_p5_beauty,1966,100,0.0,0.0
grid_p5_beauty,1966,200,0.0,0.0
grid_p5_beauty,1967,50,0.0,0.0
grid_p5_beauty,1967,100,1.0,0.0
grid_p5_beauty,1967,200,1.0,0.0
grid_p5_beauty,1968,50,0.0,0.0
grid_p5_beauty,1968,100,0.0,0.0
grid_p5_beauty,1968,200,0.0,0.0
grid_p5_beauty,1969,50,0.0,0.0
grid_p5_beauty,1969,100,0.0,0.0
grid_p5_beauty,1969,200,0.0,0.0
grid_p5_beauty,1970,50,0.0,0.0
grid_p5_beauty,1970,100,0.0,0.0
grid_p5_beauty,1970,200,0.0,0.0
grid_p5_beauty,1971,50,0.0,0.0
grid_p5_beauty,1971,100,0.0,0.0
grid_p5_beauty,1971,200,0.0,0.0
grid_p5_beauty,1972,50,0.0,0.0
grid_p5_beauty,1972,100,0.0,0.0
grid_p5_beauty,1972,200,0.0,0.0
grid_p5_beauty,1973,50,0.0,0.0
grid_p5_beauty,1973,100,0.0,0.0
grid_p5_beauty,1973,200,0.0,0.0
grid_p5_beauty,1974,50,0.0,0.0
grid_p5_beauty,1974,100,0.0,0.0
grid_p5_beauty,1974,200,0.0,0.0
grid_p5_beauty,1975,50,0.0,0.0
grid_p5_beauty,1975,100,0.0,0.0
grid_p5_beauty,1975,200,0.0,0.0
grid_p5_beauty,1976,50,0.0,0.0
grid_p5_beauty,1976,100,0.0,0.0
grid_p5_beauty,1976,200,0.0,0.0
grid_p5_beauty,1977,50,0.0,0.0
grid_p5_beauty,1977,100,0.0,0.0
grid_p5_beauty,1977,200,0.0,0.0
grid_p5_beauty,1978,50,0.0,0.0
grid_p5_beauty,1978,100,0.0,0.0
grid_p5_beauty,1978,200,0.0,0.0
grid_p5_beauty,1979,50,0.0,0.0
grid_p5_beauty,1979,100,0.0,0.0
grid_p5_beauty,1979,200,0.0,0.0
grid_p5_beauty,1980,50,0.0,0.0
grid_p5_beauty,1980,100,0.0,0.0
grid_p5_beauty,1980,200,0.0,0.0
grid_p5_beauty,1981,50,0.0,0.0
grid_p5_beauty,1981,100,0.0,0.0
grid_p5_beauty,1981,200,0.0,0.0
grid_p5_beauty,1982,50,0.0,0.0
grid_p5_beauty,1982,100,0.0,0.0
grid_p5_beauty,1982,200,0.0,0.0
grid_p5_beauty,1983,50,0.0,0.0
grid_p5_beauty,1983,100,0.0,0.0
grid_p5_beauty,1983,200,0.0,0.0
grid_p5_beauty,1984,50,0.0,0.0
grid_p5_beauty,1984,100,0.0,0.0
grid_p5_beauty,1984,200,0.0,0.0
grid_p5_beauty,1985,50,0.0,0.0
grid_p5_beauty,1985,100,0.0,0.0
grid_p5_beauty,1985,200,0.0,0.0
grid_p5_beauty,1986,50,0.0,0.0
grid_p5_beauty,1986,100,0.0,0.0
grid_p5_beauty,1986,200,0.0,0.0
grid_p5_beauty,1987,50,0.0,0.0
grid_p5_beauty,1987,100,0.0,0.0
grid_p5_beauty,1987,200,0.0,0.0
grid_p5_beauty,1988,50,0.0,0.0
grid_p5_beauty,1988,100,0.0,0.0
grid_p5_beauty,1988,200,0.0,0.0
grid_p5_beauty,1989,50,0.0,0.0
grid_p5_beauty,1989,100,0.0,0.0
grid_p5_beauty,1989,200,0.0,0.0
grid_p5_beauty,1990,50,0.0,0.0
grid_p5_beauty,1990,100,0.0,0.0
grid_p5_beauty,1990,200,0.0,0.0
grid_p5_beauty,1991,50,0.0,0.0
grid_p5_beauty,1991,100,0.0,0.0
grid_p5_beauty,1991,200,0.0,0.0
grid_p5_beauty,1992,50,0.0,0.0
grid_p5_beauty,1992,100,0.0,0.0
grid_p5_beauty,1992,200,0.0,0.0
grid_p5_beauty,1993,50,0.0,0.0
grid_p5_beauty,1993,100,1.0,0.0
grid_p5_beauty,1993,200,1.0,0.0
grid_p5_beauty,1994,50,0.0,0.0
grid_p5_beauty,1994,100,0.0,0.0
grid_p5_beauty,1994,200,0.0,0.0
grid_p5_beauty,1995,50,0.0,0.0
grid_p5_beauty,1995,100,0.0,0.0
grid_p5_beauty,1995,200,0.0,0.0
grid_p5_beauty,1996,50,0.0,0.0
grid_p5_beauty,1996,100,0.0,0.0
grid_p5_beauty,1996,200,0.0,0.0
grid_p5_beauty,1997,50,0.0,0.0
grid_p5_beauty,1997,100,0.0,0.0
grid_p5_beauty,1997,200,0.0,0.0
grid_p5_beauty,1998,50,0.0,0.0
grid_p5_beauty,1998,100,0.0,0.0
grid_p5_beauty,1998,200,0.0,0.0
grid_p5_beauty,1999,50,0.0,0.0
grid_p5_beauty,1999,100,0.0,0.0
grid_p5_beauty,1999,200,0.0,0.0
grid_p5_beauty,2000,50,0.0,0.0
grid_p5_beauty,2000,100,0.0,0.0
grid_p5_beauty,2000,200,0.0,0.0


==> anc/expected_tables/budget_sensitivity_rows.tex <==
GRID / Beauty & 50 & 9.05 & 7.77 [6.56, 8.99] & 18.45 [14.18, 23.06] \\
GRID / Beauty & 100 & 13.20 & 11.29 [9.82, 12.80] & 18.02 [13.74, 22.65] \\
GRID / Beauty & 200 & 17.70 & 14.67 [13.00, 16.37] & 14.27 [10.67, 18.41] \\
CARD / Beauty & 50 & 7.00 & 5.81 [4.73, 6.95] & 13.39 [9.65, 17.71] \\
CARD / Beauty & 100 & 9.70 & 7.89 [6.63, 9.17] & 12.98 [9.36, 17.23] \\
CARD / Beauty & 200 & 13.20 & 9.99 [8.50, 11.43] & 10.53 [7.08, 14.43] \\
ReSOT / Instruments & 50 & 15.40 & 10.52 [9.04, 12.05] & 46.61 [38.77, 55.05] \\
ReSOT / Instruments & 100 & 18.75 & 12.51 [10.81, 14.23] & 46.44 [38.61, 54.93] \\
ReSOT / Instruments & 200 & 23.40 & 14.90 [13.10, 16.79] & 45.71 [37.71, 53.77] \\


==> anc/expected_tables/fixed_budget_rows.tex <==
GRID / Beauty & 13.20 & 1.91 & 6.85 & 21.18 & 3.16 & 9.41 \\
CARD / Beauty & 9.70 & 1.81 & 6.85 & 15.80 & 2.83 & 9.41 \\
ReSOT / Instruments & 18.75 & 6.24 & 25.25 & 65.09 & 18.64 & 66.98 \\


==> anc/expected_tables/measurement_rows.tex <==
CARD / Beauty & 0.0229 & 0.0228 & 100.0 & 100.0 \\
DIGER / Beauty & 0.0283 & 0.0284 & 98.2 & 94.2 \\
DIGER / Yelp & 0.0097 & 0.0101 & 94.1 & 87.5 \\
GRID / Beauty & 0.0384 & 0.0380 & 95.7 & 82.2 \\
LC-Rec / Instruments & 0.0550 & 0.0678 & 99.8 & 99.5 \\
LETTER / Instruments & 0.1079 & 0.1281 & 99.8 & 99.5 \\
ReSID-GAOQ / Video & 0.2128 & 0.2133 & 100.0 & 100.0 \\
ReSOT text-index / Instruments & 0.0629 & 0.0814 & 100.0 & 100.0 \\


==> anc/expected_tables/resolver_rows.tex <==
GRID / split 0 & 6.40 & 3.40 & 4.45 & 5.80 & [1.20, 3.80] \\
GRID / split 1 & 5.00 & 3.00 & 3.61 & 3.60 & [0.00, 1.40] \\
DIGER / last event & 6.60 & 5.40 & 5.82 & 6.00 & [0.00, 1.40] \\


==> anc/independent_catalog_protocol.json <==
{
  "schema": "sidscope.self_revision.independent_catalog_protocol.v1",
  "declared_before_outcome_execution": true,
  "declared_at": "2026-09-12",
  "purpose": "Independent-catalog replication of the fixed-budget prefix-consumption decision study",
  "route": "resot_instruments",
  "selection_rationale": "ReSOT/Instruments was prioritized before outcome inspection because it is the source-traced Instruments walkthrough route, uses a catalog independent of the prior Beauty studies, has complete ordered sequences, and covers every mapped item.",
  "source_split_status": "The released normalized interactions contain ordered sequences but no upstream train/validation/test labels.",
  "derived_temporal_split": {
    "eligibility": "Users with at least three in-catalog events; all source users satisfy this requirement.",
    "history": "All events except the final two, ordered by source position.",
    "validation_target": "Penultimate event per user.",
    "unused_future_holdout": "Final event per user; its identity was checked during the pre-outcome input audit, then excluded from signal construction, candidate selection, ranking, uncertainty, and reported metrics.",
    "claim_boundary": "This is a predeclared temporal holdout derived from released ordered sequences, not an upstream validation split."
  },
  "user_partition": "SHA256(user_id) parity assigns signal users (even) and disjoint validation users (odd).",
  "signal": {
    "top_m": 5,
    "eligible_user_max_items": 50,
    "pair_budget": 100000,
    "depth": 1,
    "estimand": "edge_micro"
  },
  "max_validation_users": 2000,
  "candidate_budgets": [50, 100, 200],
  "primary_budget": 100,
  "selection": "Union of history-prefix buckets; signal-user popularity truncation and fallback to the exact budget; seen items excluded.",
  "ranking": "The same fixed signal-user popularity ordering ranks every candidate set.",
  "controls": "Nineteen complete-code assignment permutations within signal-popularity tertiles; each preserves the global code multiset, all prefix occupancies, and each tertile's code multiset.",
  "permutation_seeds": [
    2026091201,
    2026091202,
    2026091203,
    2026091204,
    2026091205,
    2026091206,
    2026091207,
    2026091208,
    2026091209,
    2026091210,
    2026091211,
    2026091212,
    2026091213,
    2026091214,
    2026091215,
    2026091216,
    2026091217,
    2026091218,
    2026091219
  ],
  "non_sid_reference": "Catalog popularity from signal users only, with identical seen-item exclusion, candidate budget, and ranking.",
  "outcomes": ["candidate_recall", "ndcg20"],
  "uncertainty": "Paired validation-user bootstrap with 1999 replicates for original minus mean permutation and original minus catalog popularity.",
  "interpretation": "A positive result supports this released assignment under the declared fixed-budget prefix consumer on Instruments. It does not isolate D3 causally, validate trained generators, or establish a general tokenizer effect.",
  "stop_rule": "Abort rather than alter the target universe, temporal split, user partition, budgets, controls, or metric definitions after outcome computation begins."
}


==> anc/manifest.json <==
{
  "schema": "sidscope.preprint_supplement.v1",
  "date": "2026-10-09",
  "paper": "arXiv:2608.18779; prepared replacement",
  "publication_status": "prepared_not_published",
  "files": [
    {
      "path": "LICENSE",
      "sha256": "43aef472d00c1684755aed2d7e13e82824f937402017c625bb6168c3e84715f5",
      "bytes": 1077
    },
    {
      "path": "README.md",
      "sha256": "270f66097a2d2954692ccc02dbc652db9be128dd214345e2908bacc4361dd683",
      "bytes": 3243
    },
    {
      "path": "build_tables.py",
      "sha256": "5d6b9e55fbf07cefcb102daf1a6ddfcd8a11f1cae917aeb3adac585f99c49ab1",
      "bytes": 3886
    },
    {
      "path": "decision_protocol.json",
      "sha256": "86e6457fa7cef00a08b23c20b293673c71d1451ea3166cf8e61e9e1670a9ee27",
      "bytes": 1949
    },
    {
      "path": "evidence/allocation_sufficient_statistics.csv",
      "sha256": "a3ac1e454a4da54b15e62d2b13b0f11e8607cde55ce75fea3e04c3d2763fcf41",
      "bytes": 1832
    },
    {
      "path": "evidence/d1_symbol_prefix_comparison.csv",
      "sha256": "52e13771e6f623846de7571f8bc8a42d42b05e04d6bff8978042e3ee7b48b21f",
      "bytes": 2786
    },
    {
      "path": "evidence/d3_budget_sampling_sensitivity.csv",
      "sha256": "a3626ac0e6fb5cccfe1426b727dc3fcb12d83a39dfda064dbcdea1c23489734a",
      "bytes": 3546
    },
    {
      "path": "evidence/d3_estimand_comparison.csv",
      "sha256": "f771a0fe8ba0bf700615afd517774af872994a2307b84e1da1fa0b31020d485e",
      "bytes": 3888
    },
    {
      "path": "evidence/d4_allocation_addressability.csv",
      "sha256": "0148d97eeab7f7dd6d518b92a3caa3dd14d78e76e2a83b7fd5dfb51086aaa3dd",
      "bytes": 1563
    },
    {
      "path": "evidence/d7_resolver_diger_followup_users.csv.gz",
      "sha256": "50c9e5519fb3fa090b43f9b71a2199be8537bd18161fb76b53c0d7246d0644c8",
      "bytes": 3339
    },
    {
      "path": "evidence/d7_resolver_evidence.json",
      "sha256": "125248c61a9d02c3ed25f3c817c3a5bd58ee485ae5771ced93f09b51ec94df73",
      "bytes": 7343
    },
    {
      "path": "evidence/d7_resolver_grid_primary_fold0_users.csv.gz",
      "sha256": "cc285e0f746644c3053620c9d99712acffd3a6654d9b9ab7f5eb33f22dc1a468",
      "bytes": 3519
    },
    {
      "path": "evidence/d7_resolver_grid_primary_fold1_users.csv.gz",
      "sha256": "d1fd28b2f851b0949b3c8918a1f83ba0a0058c56c35666b3be82a86c724f7ade",
      "bytes": 3234
    },
    {
      "path": "evidence/fixed_budget_card_p5_beauty_users.csv.gz",
      "sha256": "1a28ae288ecddec1712efed4f53f16ab7696afb200845acd7a1cce003b60d908",
      "bytes": 446613
    },
    {
      "path": "evidence/fixed_budget_d3_signals.csv",
      "sha256": "b9ad69784868e49ccaaa787446ee8c7cc9eef9b3a028b7b12031e03703994d60",
      "bytes": 3024
    },
    {
      "path": "evidence/fixed_budget_decision_evidence.json",
      "sha256": "de479512c481081f3c92a5bb2ad80ac80eb91ffb1cf1b531bcebd6bd23aff9db",
      "bytes": 8208
    },
    {
      "path": "evidence/fixed_budget_grid_p5_beauty_users.csv.gz",
      "sha256": "d440efc52b5e3c30ec937dcd6a97698d034b2a2db7b50b43585118cfb8b97342",
      "bytes": 447073
    },
    {
      "path": "evidence/independent_catalog_decision_evidence.json",
      "sha256": "f88563f7667eb7dcb90c8bf646bde544582660035de26db75d57349c12260f72",
      "bytes": 8768
    },
    {
      "path": "evidence/independent_catalog_input_audit.json",
      "sha256": "1a4b559cbd00e82e282b29152414ce23d1967ec5ac1c204fd38c2d4a172939be",
      "bytes": 1640
    },
    {
      "path": "evidence/independent_catalog_resot_instruments_d3_signals.csv",
      "sha256": "23013f4ea4f3ececa7945fe35d2ae55c4634f1b21d04ff8a7bab87ee65a4b9db",
      "bytes": 1589
    },
    {
      "path": "evidence/independent_catalog_resot_instruments_users.csv.gz",
      "sha256": "8f7780e2de75781ab07891ef2a33b2cf3fb4b0e62e806d18aa1a222eeb516808",
      "bytes": 704828
    },
    {
      "path": "evidence/measurement_audit.json",
      "sha256": "a56414c7a1014eddd98ba02481a3255d235ca713eb55bc91820b80903a229731",
      "bytes": 8460
    },
    {
      "path": "evidence/measurement_sufficient_statistics.csv",
      "sha256": "35bb14bcf99d68404b99180eec2a43fea464db3ed285b04768d48a6a557c18e2",
      "bytes": 1526
    },
    {
      "path": "evidence/popularity_anchor.json",
      "sha256": "63bf82b422328b87fb82c12f04b3a69ec8772d454db1a75df1cf48e49012affb",
      "bytes": 3067
    },
    {
      "path": "evidence/popularity_user_metrics.csv.gz",
      "sha256": "693e2e941ec15e15bc1fb98bd28e58aec2d9aa2bd3f730b399c2e588c7f1482e",
      "bytes": 33525
    },
    {
      "path": "expected_tables/budget_sensitivity_rows.tex",
      "sha256": "5ad2c12066f5b5b381cca8ab6c51e80cc751f598655b238b69f75c74f36f0a62",
      "bytes": 689
    },
    {
      "path": "expected_tables/fixed_budget_rows.tex",
      "sha256": "ed79f6ea3ac82fbdda9cc5446ef6243c559c2910d3f10e0e287461d02e6299c5",
      "bytes": 191
    },
    {
      "path": "expected_tables/measurement_rows.tex",
      "sha256": "30c13694d651032db5306be8bff979566e06facf80d94b27c8314893ec2fcd8d",
      "bytes": 434
    },
    {
      "path": "expected_tables/resolver_rows.tex",
      "sha256": "37fa323b88711c8c369d8429ba664d2771b33b183965a3127a78cd8ac6abde31",
      "bytes": 187
    },
    {
      "path": "independent_catalog_protocol.json",
      "sha256": "4d82d8368f149eaf47e3d14a0f90584a35debfddd9d633702f0603bce00e709c",
      "bytes": 3180
    },
    {
      "path": "tables/budget_sensitivity_rows.tex",
      "sha256": "5ad2c12066f5b5b381cca8ab6c51e80cc751f598655b238b69f75c74f36f0a62",
      "bytes": 689
    },
    {
      "path": "tables/fixed_budget_rows.tex",
      "sha256": "ed79f6ea3ac82fbdda9cc5446ef6243c559c2910d3f10e0e287461d02e6299c5",
      "bytes": 191
    },
    {
      "path": "tables/measurement_rows.tex",
      "sha256": "30c13694d651032db5306be8bff979566e06facf80d94b27c8314893ec2fcd8d",
      "bytes": 434
    },
    {
      "path": "tables/resolver_rows.tex",
      "sha256": "37fa323b88711c8c369d8429ba664d2771b33b183965a3127a78cd8ac6abde31",
      "bytes": 187
    },
    {
      "path": "verify_evidence.py",
      "sha256": "73e3e30d6c4f20f409943632229f786e1ab8409a50ee956d3a7f07099d05cad3",
      "bytes": 7742
    }
  ],
  "raw_upstream_assets_included": false,
  "replay_scope": "derived-outcome and sufficient-statistic replay"
}


==> anc/tables/budget_sensitivity_rows.tex <==
GRID / Beauty & 50 & 9.05 & 7.77 [6.56, 8.99] & 18.45 [14.18, 23.06] \\
GRID / Beauty & 100 & 13.20 & 11.29 [9.82, 12.80] & 18.02 [13.74, 22.65] \\
GRID / Beauty & 200 & 17.70 & 14.67 [13.00, 16.37] & 14.27 [10.67, 18.41] \\
CARD / Beauty & 50 & 7.00 & 5.81 [4.73, 6.95] & 13.39 [9.65, 17.71] \\
CARD / Beauty & 100 & 9.70 & 7.89 [6.63, 9.17] & 12.98 [9.36, 17.23] \\
CARD / Beauty & 200 & 13.20 & 9.99 [8.50, 11.43] & 10.53 [7.08, 14.43] \\
ReSOT / Instruments & 50 & 15.40 & 10.52 [9.04, 12.05] & 46.61 [38.77, 55.05] \\
ReSOT / Instruments & 100 & 18.75 & 12.51 [10.81, 14.23] & 46.44 [38.61, 54.93] \\
ReSOT / Instruments & 200 & 23.40 & 14.90 [13.10, 16.79] & 45.71 [37.71, 53.77] \\


==> anc/tables/fixed_budget_rows.tex <==
GRID / Beauty & 13.20 & 1.91 & 6.85 & 21.18 & 3.16 & 9.41 \\
CARD / Beauty & 9.70 & 1.81 & 6.85 & 15.80 & 2.83 & 9.41 \\
ReSOT / Instruments & 18.75 & 6.24 & 25.25 & 65.09 & 18.64 & 66.98 \\


==> anc/tables/measurement_rows.tex <==
CARD / Beauty & 0.0229 & 0.0228 & 100.0 & 100.0 \\
DIGER / Beauty & 0.0283 & 0.0284 & 98.2 & 94.2 \\
DIGER / Yelp & 0.0097 & 0.0101 & 94.1 & 87.5 \\
GRID / Beauty & 0.0384 & 0.0380 & 95.7 & 82.2 \\
LC-Rec / Instruments & 0.0550 & 0.0678 & 99.8 & 99.5 \\
LETTER / Instruments & 0.1079 & 0.1281 & 99.8 & 99.5 \\
ReSID-GAOQ / Video & 0.2128 & 0.2133 & 100.0 & 100.0 \\
ReSOT text-index / Instruments & 0.0629 & 0.0814 & 100.0 & 100.0 \\


==> anc/tables/resolver_rows.tex <==
GRID / split 0 & 6.40 & 3.40 & 4.45 & 5.80 & [1.20, 3.80] \\
GRID / split 1 & 5.00 & 3.00 & 3.61 & 3.60 & [0.00, 1.40] \\
DIGER / last event & 6.60 & 5.40 & 5.82 & 6.00 & [0.00, 1.40] \\


==> anc/verify_evidence.py <==
"""Recompute released statistics and rebuild four supplementary table snapshots."""
import hashlib
import json
from pathlib import Path
import subprocess
import sys

import numpy as np
import pandas as pd

ROOT = Path(__file__).resolve().parent
DATA = ROOT / "evidence"


def check(condition, message):
    if not condition:
        raise ValueError(message)


def close(actual, expected, label):
    check(np.allclose(actual, expected, atol=1e-12, rtol=0), f"Numeric mismatch: {label}")


def read(name):
    return json.loads((DATA / name).read_text())


def ci(values, seed=20260912):
    values = np.asarray(values, dtype=float)
    rng = np.random.default_rng(seed)
    means = [values[rng.integers(len(values), size=len(values))].mean() for _ in range(1999)]
    return np.quantile(means, [0.025, 0.975])


def paired(frame, budget):
    group = frame[frame.budget.eq(budget)]
    check(not group.duplicated(["variant", "row_id"]).any(), "Duplicate paired rows")
    original = group[group.variant.eq("original")].set_index("row_id")
    control_rows = group[group.variant.str.startswith("permutation_")]
    check(control_rows.variant.nunique() == 19, "Expected 19 permutation controls")
    check(control_rows.groupby("variant").row_id.nunique().eq(len(original)).all(), "Incomplete controls")
    check(control_rows.groupby("row_id").size().eq(19).all(), "Incomplete pairing")
    check(set(control_rows.row_id) == set(original.index), "Mismatched paired IDs")
    controls = control_rows.groupby("row_id")[["candidate_recall", "ndcg20"]].mean().loc[original.index]
    return original, controls, group


def verify():
    checksums = json.loads((ROOT / "manifest.json").read_text())["files"]
    for record in checksums:
        path = ROOT / record["path"]
        check(path.is_file() and not path.is_symlink(), f"Missing or linked file: {path}")
        check(hashlib.sha256(path.read_bytes()).hexdigest() == record["sha256"], f"Hash mismatch: {path}")
    row_count, interval_count = 0, 0
    banned = {"user_id", "item_id", "target_item_id", "trace_id", "sid_path", "resolved_item_ids_exporter"}
    for path in DATA.glob("*.csv*"):
        frame = pd.read_csv(path)
        check(not banned.intersection(frame.columns), f"Raw identifier field: {path.name}")
        row_count += len(frame)
    popularity = pd.read_csv(DATA / "popularity_user_metrics.csv.gz")
    anchors = {(r["route"], r["budget"]): r for r in read("popularity_anchor.json")["results"]}
    for record in read("fixed_budget_decision_evidence.json")["results"]:
        frame = pd.read_csv(DATA / f'fixed_budget_{record["route"]}_users.csv.gz')
        original, control, _ = paired(frame, record["budget"])
        check(len(original) == record["users"] == 2000, "Wrong Beauty user count")
        pop = popularity[popularity.route.eq(record["route"]) & popularity.budget.eq(record["budget"])].set_index("row_id").loc[original.index]
        anchor = anchors[record["route"], record["budget"]]
        for metric in ["candidate_recall", "ndcg20"]:
            close(original[metric].mean(), record[f"{metric}_original"], metric)
            close(control[metric].mean(), record[f"{metric}_control_mean"], metric)
            delta = original[metric] - control[metric]
            close(delta.mean(), record[f"{metric}_delta"], metric)
            close(ci(delta), record[f"{metric}_delta_ci"], metric)
            close(pop[metric].mean(), anchor[f"{metric}_popularity"], metric)
            close((original[metric] - pop[metric]).mean(), anchor[f"{metric}_original_minus_popularity"], metric)
            close(ci(original[metric] - pop[metric]), anchor[f"{metric}_delta_ci"], metric)
            interval_count += 2
    independent = read("independent_catalog_decision_evidence.json")
    check(independent["partition"]["user_disjoint"] is True, "Missing disjoint-user declaration")
    check(independent["partition"]["unused_future_item_identity_used_by_metric"] is False, "Future-event leakage declaration")
    frame = pd.read_csv(DATA / "independent_catalog_resot_instruments_users.csv.gz")
    check(len(frame) == 126000 and frame.candidate_count.eq(frame.budget).all(), "Independent exact-budget rows")
    for record in independent["results"]:
        original, control, group = paired(frame, record["budget"])
        pop = group[group.variant.eq("catalog_popularity")].set_index("row_id").loc[original.index]
        check(len(original) == record["users"] == 2000, "Wrong Instruments user count")
        for i, metric in enumerate(["candidate_recall", "ndcg20"]):
            close(original[metric].mean(), record[f"{metric}_original"], metric)
            close(control[metric].mean(), record[f"{metric}_control_mean"], metric)
            close(pop[metric].mean(), record[f"{metric}_popularity"], metric)
            for comparison, rows, seed in [("control", control, 20260912), ("popularity", pop, 20260913)]:
                delta = original[metric] - rows[metric]
                close(delta.mean(), record[f"{metric}_{comparison}_delta"], metric)
                close(ci(delta, seed + record["budget"] * 10 + i), record[f"{metric}_{comparison}_delta_ci"], metric)
                interval_count += 1
    for record in read("d7_resolver_evidence.json")["results"]:
        frame = pd.read_csv(DATA / f'd7_resolver_{record["case"]}_users.csv.gz')
        group = frame[frame.k.eq(record["k"])]
        check(len(group) == record["targets"] == 500 and group.row_id.nunique() == 500, "Resolver target count")
        for metric in ["path_hit", "strict_unique_hit", "uniform_expected_hit", "popularity_resolver_hit", "path_ndcg", "strict_unique_ndcg", "uniform_expected_ndcg", "popularity_resolver_ndcg"]:
            close(group[metric].mean(), record[metric], metric)
        close(ci(group.popularity_resolver_hit - group.strict_unique_hit), record["resolver_minus_strict_hit_ci"], "resolver CI")
        interval_count += 1
    expected = pd.read_csv(DATA / "d3_estimand_comparison.csv").set_index(["route", "depth"])
    stats = pd.read_csv(DATA / "measurement_sufficient_statistics.csv").set_index(["route", "depth"]).loc[expected.index]
    close(stats.matched_edges / stats.edges, expected.edge_micro, "D3 edge-micro")
    close(stats.matched_weight / stats.total_weight, expected.co_count_weighted, "D3 co-count-weighted")
    close(stats.item_macro_sum / stats.anchors, expected.item_macro, "D3 item-macro")
    expected_tail = pd.read_csv(DATA / "d4_allocation_addressability.csv").set_index(["route", "bucket"])
    stats_tail = pd.read_csv(DATA / "allocation_sufficient_statistics.csv").set_index(["route", "bucket"]).loc[expected_tail.index]
    close(stats_tail.unique_codes / stats_tail["items"], expected_tail.within_stratum_unique_ratio, "D4 allocation")
    close(stats_tail.singleton_items / stats_tail["items"], expected_tail.globally_singleton_fraction, "D4 singleton")
    subprocess.run([sys.executable, str(ROOT / "build_tables.py")], check=True, cwd=ROOT)
    table_rows = 0
    for path in sorted((ROOT / "expected_tables").glob("*.tex")):
        check((ROOT / "tables" / path.name).read_bytes() == path.read_bytes(), f"Table mismatch: {path.name}")
        table_rows += len(path.read_text().splitlines())
    return {"status": "PASS", "hashed_files": len(checksums), "released_csv_rows": row_count,
            "paired_intervals_recomputed": interval_count, "measurement_depth_rows": len(expected),
            "tables_rebuilt": 4, "table_rows_compared": table_rows, "raw_identifier_fields": 0,
            "scope": "Derived-outcome and sufficient-statistic replay; not raw tokenizer/training regeneration or independent scientific review"}


if __name__ == "__main__":
    print(json.dumps(verify(), indent=2))

